Finding equations of the fake projective plane $(C18,p=3,\{2I\})$

We find explicit equations of a new pair of fake projective planes, labeled by $(C18,p=3,\{2I\})$ in the Cartwright-Steger classification. Our method involves starting with known equations of a commensurable fake projective plane $(C18,p=3,\emptyset,d_3 D_3)$ and working through a chain of cyclic covers and quotients to get to the new one.

==> anc/Dim71rep.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     29990,        763]
NotebookOptionsPosition[     29320,        744]
NotebookOutlinePosition[     29714,        760]
CellTagsIndexPosition[     29671,        757]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["We compute the representation of G_{648} on \
H^0(72.FPP,3H).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.972300560058449*^9, 
  3.972300631520149*^9}},ExpressionUUID->"6b4339b1-c26f-4e70-b430-\
27b37d2018b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{"I", "/", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RestrRepsH0toH1", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", "3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", "3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", "3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RestrRepsH0toH2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
       "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "1", ",", "w", ",", "1", ",", 
        "w", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "w", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "w"}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "w", ",", "1", ",", "w", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", "1", ",", "w", ",", "1", ",", 
        
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", 
        RowBox[{"w", "^", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "1", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "1", ",", "w", ",", "1", ",", 
        "w"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "w", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "w", ",", "w"}], "}"}], ",", 
      "\n", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "1", ",", "w", ",", "1", ",", 
        "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "w", ",", "w", ",", "1", ",", 
        "1", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "w", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", "w", ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "w", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", "1"}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "1", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", "w", ",", "1", ",", "w", ",", 
        "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "1", ",", "w", ",", "1"}], "}"}], ",", 
      "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "w", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "2", ",", "0", ",", "w", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "2", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"-", "w"}], ",", "2", ",", "0", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"-", "2"}], ",", "w", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{"-", "2"}], ",", "w", ",", "2", ",", 
        RowBox[{"-", "w"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "w", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "w"}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "1", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"w", "^", "2"}]}], ",", "w", ",", 
        RowBox[{"2", "*", "w"}], ",", 
        RowBox[{"-", "w"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "w", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"w", "^", "2"}]}], ",", "w", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "1", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "w"}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "1", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "w"}], ",", "w", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "w"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"w", "^", "2"}]}], ",", "1", ",", 
        RowBox[{"2", "*", "w"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "1", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", "w", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "w"}], ",", "1", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "w", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "w"}], ",", "1", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"w", "^", "2"}], ",", "w", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"2", "*", "w"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"w", "^", "2"}]}], ",", "1", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"-", "1"}], ",", "w", ",", 
        RowBox[{"w", "^", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "w"}], ",", "w", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"-", "w"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], 
      ",", "\n", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"3", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"3", "*", "w"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", 
        RowBox[{"3", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"3", "*", "w"}], ",", "0"}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"3", "*", "w"}], ",", 
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"3", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", 
        RowBox[{"3", "*", "w"}], ",", "0", ",", 
        RowBox[{"3", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0"}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
       "8", ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", 
        "2", ",", "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
        "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "8", ",", "2"}], 
       "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", "8", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "8", ",", 
        RowBox[{"2", "*", "w"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "8", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "8", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"8", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "2", ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        
        RowBox[{"8", "*", "w"}], ",", "2"}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", 
        RowBox[{"8", "*", "w"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "2", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", 
        RowBox[{"8", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "2"}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", 
        RowBox[{"8", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", 
        RowBox[{"2", "*", "w"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", 
        RowBox[{"8", "*", "w"}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"8", "*", "w"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "2", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", 
        RowBox[{"8", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"2", "*", "w"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", 
        
        RowBox[{"8", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", 
        RowBox[{"8", "*", "w"}], ",", 
        RowBox[{"2", "*", "w"}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"8", ",", "0", ",", "0", ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}], ",", "0", ",", "2", ",", "0", ",", "2", 
        ",", 
        RowBox[{"8", "*", "w"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        
        RowBox[{"2", "*", "w"}], ",", 
        RowBox[{"2", "*", "w"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        
        RowBox[{"8", "*", 
         RowBox[{"w", "^", "2"}]}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}]}]}], "}"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RestrRepsH0toH2Re", "=", 
   RowBox[{"Re", "[", "RestrRepsH0toH2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RestrRepsH0toH2Im", "=", 
    RowBox[{
     RowBox[{"Im", "[", "RestrRepsH0toH2", "]"}], "/", 
     RowBox[{"Sqrt", "[", "3", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"As", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<a\>\"", ",", 
         RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "30"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"As", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ">=", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"eqs", ",", 
    RowBox[{"72", "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"As", ".", "RestrRepsH0toH2Re"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"eqs", ",", 
    RowBox[{"0", "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"As", ".", "RestrRepsH0toH2Im"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "2"}], ",", 
     RowBox[{"k", "<=", "21"}], ",", 
     RowBox[{"k", "++"}], " ", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"eqs", ",", 
        RowBox[{"0", "==", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"As", ".", "RestrRepsH0toH2Im"}], ")"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"eqs", ",", 
        RowBox[{"0", "==", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"As", ".", "RestrRepsH0toH2Re"}], ")"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"eqs", ",", 
    RowBox[{"72", "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"As", ".", "RestrRepsH0toH1"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "2"}], ",", 
     RowBox[{"k", "<=", "6"}], ",", 
     RowBox[{"k", "++"}], " ", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"eqs", ",", 
        RowBox[{"0", "==", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"As", ".", "RestrRepsH0toH1"}], ")"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"eqs", ",", 
     RowBox[{"a1", ">=", "1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"sols", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{"eqs", ",", "Integers"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rep72", "=", 
    RowBox[{"As", "/.", 
     RowBox[{"sols", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"content", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "30"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"rep72", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ">", "0"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"content", ",", "k"}], "]"}]}], "]"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", "content", "\[IndentingNewLine]"}], \
"Input",
 CellChangeTimes->{{3.959686307779194*^9, 3.959686577032748*^9}, {
   3.9596866099273977`*^9, 3.959686887334824*^9}, {3.959687309901009*^9, 
   3.9596873112108383`*^9}, {3.959687373894905*^9, 3.959687510572577*^9}, {
   3.959687599884698*^9, 3.9596876169884567`*^9}, {3.959687651332117*^9, 
   3.9596876532840776`*^9}, 3.959687885645689*^9, {3.959688026416874*^9, 
   3.959688270360786*^9}, {3.959688308603448*^9, 3.9596883273018103`*^9}, {
   3.9596910956586103`*^9, 3.959691131233122*^9}, {3.9723004457081223`*^9, 
   3.972300507905634*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ada9b2a5-d276-42bd-a683-0c4b95809366"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", "1"}], ",", 
    RowBox[{"a10", "\[Rule]", "0"}], ",", 
    RowBox[{"a11", "\[Rule]", "1"}], ",", 
    RowBox[{"a12", "\[Rule]", "1"}], ",", 
    RowBox[{"a13", "\[Rule]", "0"}], ",", 
    RowBox[{"a14", "\[Rule]", "0"}], ",", 
    RowBox[{"a15", "\[Rule]", "0"}], ",", 
    RowBox[{"a16", "\[Rule]", "0"}], ",", 
    RowBox[{"a17", "\[Rule]", "0"}], ",", 
    RowBox[{"a18", "\[Rule]", "0"}], ",", 
    RowBox[{"a19", "\[Rule]", "1"}], ",", 
    RowBox[{"a2", "\[Rule]", "0"}], ",", 
    RowBox[{"a20", "\[Rule]", "0"}], ",", 
    RowBox[{"a21", "\[Rule]", "0"}], ",", 
    RowBox[{"a22", "\[Rule]", "0"}], ",", 
    RowBox[{"a23", "\[Rule]", "1"}], ",", 
    RowBox[{"a24", "\[Rule]", "1"}], ",", 
    RowBox[{"a25", "\[Rule]", "1"}], ",", 
    RowBox[{"a26", "\[Rule]", "1"}], ",", 
    RowBox[{"a27", "\[Rule]", "1"}], ",", 
    RowBox[{"a28", "\[Rule]", "1"}], ",", 
    RowBox[{"a29", "\[Rule]", "1"}], ",", 
    RowBox[{"a3", "\[Rule]", "0"}], ",", 
    RowBox[{"a30", "\[Rule]", "1"}], ",", 
    RowBox[{"a4", "\[Rule]", "0"}], ",", 
    RowBox[{"a5", "\[Rule]", "0"}], ",", 
    RowBox[{"a6", "\[Rule]", "0"}], ",", 
    RowBox[{"a7", "\[Rule]", "0"}], ",", 
    RowBox[{"a8", "\[Rule]", "0"}], ",", 
    RowBox[{"a9", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.959686876445652*^9, 3.95968689230273*^9}, 
   3.959687430032406*^9, 3.9596875140596952`*^9, {3.9596876054235077`*^9, 
   3.9596876184886723`*^9}, 3.959687886497116*^9, 3.9596881834104023`*^9, {
   3.959688248452475*^9, 3.959688271459593*^9}, {3.9596883214549017`*^9, 
   3.959688328131201*^9}, {3.959691105740752*^9, 3.959691132342287*^9}, 
   3.9721176100027447`*^9, 3.972300527233252*^9, 3.972300641493429*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"72ed7d37-cfbf-41b6-b63e-249006b51e85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "11", ",", "12", ",", "19", ",", "23", ",", "24", ",", "25", ",", 
   "26", ",", "27", ",", "28", ",", "29", ",", "30"}], "}"}]], "Output",
 CellChangeTimes->{{3.959686876445652*^9, 3.95968689230273*^9}, 
   3.959687430032406*^9, 3.9596875140596952`*^9, {3.9596876054235077`*^9, 
   3.9596876184886723`*^9}, 3.959687886497116*^9, 3.9596881834104023`*^9, {
   3.959688248452475*^9, 3.959688271459593*^9}, {3.9596883214549017`*^9, 
   3.959688328131201*^9}, {3.959691105740752*^9, 3.959691132342287*^9}, 
   3.9721176100027447`*^9, 3.972300527233252*^9, 3.972300641494792*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"16e29c2e-4cfa-4675-b87d-dedb183db9a2"]
}, Open  ]]
},
WindowSize->{1441, 863},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ad18dbd6-5424-4026-99ba-5beff75855d4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 269, 6, 45, "Text",ExpressionUUID->"6b4339b1-c26f-4e70-b430-27b37d2018b3"],
Cell[CellGroupData[{
Cell[848, 30, 25873, 656, 1397, "Input",ExpressionUUID->"ada9b2a5-d276-42bd-a683-0c4b95809366"],
Cell[26724, 688, 1872, 40, 53, "Output",ExpressionUUID->"72ed7d37-cfbf-41b6-b63e-249006b51e85"],
Cell[28599, 730, 705, 11, 33, "Output",ExpressionUUID->"16e29c2e-4cfa-4675-b87d-dedb183db9a2"]
}, Open  ]]
}
]
*)



==> anc/EqsFPPwithrr.txt <==
{3651327474695124869465709010777128372942385489867039775331147613906359062179\
303864032471529522912970628*Q0^2*Q2 + 
  Q7^2*Q9*(-28089359929981416801346424912027920972141601463859817469935616430\
020829367608070750026312433972923954140 - 93288700746571538327975965525831884\
782260206907161308547583389936485820557234335939207878371256034523418*rr) + 
  Q7*Q9^2*(141676381830139492438905676100680878656007010979300576133265771938\
08479777205409084047432580349130962320 - 709658649621451434621330582608873539\
38830553772917547148064792315965878205826972561824533528849044432642*rr) + 
  Q7*Q8^2*(-11719823612162031662125228380449100748931478163923926006684047344\
057471926227418596965786762348007495956 - 46474486075001697566814080936657677\
634014528450200711414753177135984097110339948461589979841077492451196*rr) + 
  Q4^2*Q5*(305096375064305033407766266002779789835766810492838022081221177504\
92080707555077139890310582809398113480 - 326921118139502099160108179786879230\
77260229180385979435147723102987522430445504556955411123278223425816*rr) + 
  Q4^3*(-37973363234157737509445951550628572523503087526688481342251044807528\
904142379436567351163491010384587584 - 16686548358863047978805463697302175944\
769392813180081187509241321387496450636124343821401891611962539846*rr) + 
  Q5*Q6^2*(250819298008003631004907552322698582683752086997744519643108798287\
03482815405770616406455354771138635572 - 871363509456488579560503238748405116\
0181925204062773455692405529858597306943778641546995420116649872710*rr) + 
  Q2*Q4*Q7*(12354162169530080827227798664246421361445716797324655999579391070\
69339972432659873908936914815121745768 - 357117737867306145803926953267307944\
9926293620568212382718659706796502571827212336765965889254230051626*rr) + 
  Q6^3*(126244274126902004993964316171748328853518812397471650999259581939938\
91006100931775205167439791736381072 - 256067988598796994923645233979567724957\
1538248946598409162412611866858686717425864103784277518470999028*rr) + 
  Q4*Q6^2*(326781825043604472375600054702767028304563950007280706536423738230\
09085434279256540822864648121663175548 - 130148965437737256745073311967471801\
2548456741281301564863046495260088888419223596203216794071146156016*rr) + 
  Q2*Q5*Q7*(56615589287629520181583999631289778118581354236202928848963605992\
8864733606728932134902852985256852990 - 1236730363964662213817445520146920094\
809464466471383765182665936225484589344191174258279332043867841186*rr) + 
  Q3*Q4*Q7*(29085080048216249432049229007806861217581182647919859134542111323\
63561083159815583007582119136989768042 - 123617124111756850544157406933822925\
4458282844023477561588626430663855802570072945272970623845123777575*rr) + 
  Q2*Q4*Q8*(27913153524974481341251332472728601776436395834512505766677975177\
6629045037482496509746496647588172208 - 7218475364749101704178898663422562642\
49469356457836619537877402378280136467520897034791946724610474708*rr) + 
  Q5^3*(-73460807772147033779742956624504962060670408827455871286544393370638\
8670859115158124554959770389978208 - 6706333730137859428366539437436720756896\
58239487723716821097783932622692684558231941306827932372662064*rr) + 
  Q3*Q6*Q7*(-1809324458761476276549150475816115346725076826707908124295083496\
039060828690223067277690108202980161762 - 66257056799840164273886584966926108\
5725963157453799406285537073225273886184895836529800793451672989757*rr) + 
  Q3*Q4*Q9*(-1636708193045998849863891109300627853773199451600903444745343642\
942989230535098520694710498761562773582 - 62905381374485185172002241027397784\
2210111797746889698241717618844837403249351271493269628779433913719*rr) + 
  Q2*Q6*Q8*(24882795439929994201155881482141109136109828433380187621764724125\
2598204979601783156610833575035356336 - 2831480599709297923885899210095323341\
84727395546548373392809346925054435939309387572142197023296701082*rr) + 
  Q0*Q1*Q2*(21682343664969232138144530354185668970759490369075707292267935968\
3685231409076272056380619636967810528 - 9893289552830881535482287376321745587\
3605233663633291601588656907711342509384953864494617900117688210*rr) + 
  Q0*Q2*Q3*(-5624561891806334533942130740463357089184304121871066826337110147\
3484582444779574006414242118651188492 - 1132185932826048363954882472284260319\
887580103024245622524162601149038894918979968394938891966598222*rr) + 
  Q2^2*Q3*(-25232140496980141641711296969241691910144791230102030219542915423\
0393690204181075745880063408716824 - 3911315968689646692566315724763750378428\
87854295098668892802949471322641595330447813789849312856978*rr) + 
  Q2*Q3^2*(146992552757235933542586721600979279818040903639692090520494524934\
426145038647968780045094744004980 - 14556778146009063752793976134746013153787\
9167622600332668123167119147371913570806481777406147168140*rr) + 
  Q0*Q1*Q3*(99242676389829519745143641829376161853607288340497777755613007626\
123857353060013328462894486413965828 + 15840433813444698722676683297366479930\
585476014716431961556287944235421544303866363910814561634788230*rr) + 
  Q3*Q4*Q8*(-3039401221294959823351658736135109737117359720991032888777053204\
617709827906526764760497462544388206158 + 97379025335234999721260183940272077\
450467121685683807755403849905539774574786702424927691349556437201*rr) + 
  Q0*Q2^2*(972334658630424198771241704434444379534316479340940709806577400154\
2969490001166985260818754117045212 + 1442411959526245368072756933830064698264\
19326742059587192566282452137327703853020850629091165250734666*rr) + 
  Q2*Q6*Q7*(-1280328368240007865456463723095001467604059538916290626496043826\
495220285272543568687439570934910988696 + 15226256690736059622106472797127681\
3198146735684212690190489894813898123306848628853767932937888648466*rr) + 
  Q3*Q5*Q7*(12520918629925059210875881214993154065014986116316724695691132283\
5016527411510835195355311590894473984 + 2019759322101984239169816242003145836\
29130412811321383566429859887630513567858149779839015465454485085*rr) + 
  Q3*Q6*Q9*(-1673532101216440850078440143352497981410606040560414230266568354\
188882034857181206700864713619596573258 + 24897026532105919311481169286639066\
5772410580057443011246957108214126957537360419447689870288779012175*rr) + 
  Q3*Q5*Q8*(13531827550345345393687975926852148243386117732478163650666634191\
30007338581488752671619224991793936712 + 250764397597784828407193919381818551\
021529805161754593318495072927075519666481321532386697463945807871*rr) + 
  Q2*Q5*Q8*(34298446913361245898632981392773318472453406450678532765578587438\
73807799260726271672594573633469567626 + 383767043103879676707190032043858832\
687661895375522715769493751180137828636106136537268808889096780336*rr) + 
  Q3*Q6*Q8*(21484385551739134707585021998680927700758476531671557637291254140\
05725956424269561987547056726121370874 + 600712691498467578947920687087992774\
296294724086317833920256350185908955478288154186233655404137004649*rr) + 
  Q0^2*Q1*(455514015388353653518264037985209858603876540265180614613793343210\
1911624051912798290465099178895233844 + 6531536727488095728780874303113331055\
55598872050852910299232732759051137677268740286234867867873567616*rr) + 
  Q3*Q5*Q9*(23955933517762475131997545957112604188456452920541080180604130239\
1833986719844993997416602765972539092 + 8536487119961363198476698164400036747\
88226653449798730324842748507085107776509964153032983118930791773*rr) + 
  Q4*Q5*Q6*(-6147821260951383568361383912284406092763772354490183629493650817\
6233200475084563698400683233629518061812 + 1375825124304919803627792933202161\
785329514075085744541830013650824401562248787390746486610116145695578*rr) + 
  Q2*Q4*Q9*(-1819635954574021410185354767938906393888694134658861322774380556\
451471938526384532068021905645355774228 + 14616085469890736703194603142999884\
83608810570363913043471491306102465068195977749280661429140838580794*rr) + 
  Q2*Q5*Q9*(19495350962809781150121348365530957052920446991700649968918079815\
00118275748032023356337821304001206662 + 229724187534187419986701211207856256\
5908024064665915191490212002333233356049581458084611100992092345860*rr) + 
  Q2*Q6*Q9*(-2998753346952401934721511213274261856843774897178354484367246653\
015882162633586194645031117763966585520 + 25897485479988864120282330241303295\
61696216381033138377910632408096216849845606817075440337808464258976*rr) + 
  Q5^2*Q6*(-37135707558192210561914589804247569806546901457946803456227886151\
67983460150227848143651214096994975596 + 380669390559253996442130734790657324\
5272867661397520496958949611140526460005527596877257600999067837482*rr) + 
  Q4*Q5^2*(121259129919095445108401388066194047305457269352885764943660437840\
47771561282434252727562695901404207464 + 870170028695229144486149986577113406\
7147144483242244098173698745060907629427330962164722351872523429528*rr) + 
  Q7^3*(-42475168265373931237903976687634284104090113109223202726802122110401\
523059967000485549545119698772906544 + 15729972046414743748543170742110987544\
005205549877639443203272769151803927066106237236500805662729668524*rr) + 
  Q4^2*Q6*(-13602044160555425106688190717425907783246116523941327901526038228\
230588890435603505118545135628231123408 + 34985722650624810190817653925517452\
887429197451667359719940336749706855602164650339124180035147754041472*rr) + 
  Q7^2*Q8*(-29857092782747878758451422923279388335354258968308630718759649683\
686375478802720115827105580246957556764 + 43180153171816076793298696791052732\
259365426541568065527937356527776620756337087449631802607052614171248*rr) + 
  Q7*Q8*Q9*(22567791603535243131942820332876637024809975403019115709540261044\
8858070882295456163989904097525963950988 + 1978990836326378306104898303378010\
00542555041706251232207187495953531161827714625151478143661149728041564*rr) + 
  Q0^3*(-22295357726741677254841583624535579036918917795550973206171861328953\
3178244035815749872330284982096400484 + 2342014064144727006719258762598776770\
16406849109754578820558302387449939450642947801348938512572331696108*rr), 
 1825663737347562434732854505388564186471192744933519887665573806953179531089\
651932016235764761456485314*Q0^2*Q3 + 
  Q7^2*Q9*(-12710927896946157757883938355441090292715128955755502672061459026\
883766469320828455767318427186085656891 - 27902011831696358209148186897038737\
390386508120163371787488285366930357510135458513175292326917651778554*rr) + 
  Q7*Q9^2*(963666639906878812479346705442866664750883841436688088883204598046\
1218931013268959835228082224602193313 - 2787874451172361525762468952827607933\
2018100363818528235006706733292943248022709939268544540763230591424*rr) + 
  Q4^2*Q5*(694345559959711276782124960839593638747644352862205597960563497698\
4273388160134273221720400214270372434 - 1830853115192057162480084156459958720\
0694787753066171511992087816311142094304577465531744019958215052470*rr) + 
  Q7^3*(-15620399477970635271224161752478949546610015836661117792662216009446\
621036985763502792340333706706154860 - 13054642159575996449197155555026670403\
249983516656762689796234411005823936692602578248442852655446632384*rr) + 
  Q4^3*(-12372098829358015024803075694229243520854979965895004957814594069799\
165541740702792596794940751465022470 - 48403280026179692853663613476691558818\
28306211945673344539361634258546264260135535002035233570938216838*rr) + 
  Q4*Q5*Q6*(-1185378277827844159605700663243817414675300521490934200836828450\
3995670097807223098763759834013171511682 - 1078867414378769581659133315195007\
880536836441591192879032233806181532952882079291313035978926602333888*rr) + 
  Q5*Q6^2*(708649145070279057255250511750796358222290442397522195207132147687\
9328151134265291956494662517453217700 - 6788035699061911817244884818000407636\
86427120394691084661597264327493109971865753468179187108781545112*rr) + 
  Q7*Q8^2*(310261522970807513222707098020306171077806421990322541488319746938\
9152603440279369149780651212499833488 - 5654268126712511684077955293848863963\
47018598913705744502719994847501290069819951249289690166480629359*rr) + 
  Q2*Q4*Q7*(10488070330173165764839993919368940616856266229699373053536345048\
49673854030184358047576875977832048074 - 528849684503910568943278355744393001\
672907801287878206755978702194866661258065612622652001136856979059*rr) + 
  Q3*Q6*Q9*(-5693659451603719845383754497324788653103963331019765623203036325\
55970493714713140162919707362421651988 - 343067803934844298729127002907627296\
323999745146274237238219574973204937404312904443800070793230183834*rr) + 
  Q3*Q4*Q9*(-1397288146305853338649729894259898260076311295742708856990960329\
04500567795564144567176642522271624321 - 282438792113754172377108801082614881\
374923388571020882582493735979316353581502983042683513344664055761*rr) + 
  Q2*Q5*Q7*(28559011418619224725334331765999666169330524592394024971981493250\
2316379520835131942073063314784552765 - 2723075069001746904195333640256389918\
59065349767552340456712478150065294538923142041621072045425782508*rr) + 
  Q3*Q4*Q7*(54096509068670257922010717405489144457838858182211803092028385225\
8098548314916990020374054004701443813 - 2523641552893830237885589181127099742\
27173607383785214237224379043080956163181647053621354113941694738*rr) + 
  Q3*Q6*Q8*(-3166591184599841126036514790292477977846384823830603940685218009\
826174185612483000691258375864442714 - 23839903472078148945378850307880379091\
6209602310402679879488651712927333703619342372013713997698193908*rr) + 
  Q2*Q4*Q8*(49710637942403809627392349010323303872280572118838957099841344349\
5326657496455502969859058496826851280 - 2023772752808851921908709615828643380\
87710353001082757317897907791830411190335353619034661847087362859*rr) + 
  Q4^2*Q6*(-44184844887610089386132367052604629472201130388267422644480766403\
43231039087483009763521884447433088458 - 153905732015211217702890226851097658\
082557088096019601169163880859913121566792428737250384276794790084*rr) + 
  Q2*Q6*Q9*(-1242232896607454526987830809685461376324094775398211484642721042\
156724665150591557529964934650536561399 - 89364446124419053835350163183159190\
404853686760165694218350443913299632398739020801560963204290231831*rr) + 
  Q5^2*Q6*(-30701767598267947139136608298431847039428208656168454204219886467\
41322398753387240143781744143779795100 - 585842311214232206947016049244260150\
48688862868701430718392632427206032153727852356576136013118109994*rr) + 
  Q0*Q2*Q3*(-9870940186419938412808108977022272868858902067416657260373484724\
507216881084885865495402893464568476 - 14688898658223649880567949860170988912\
254558596288254440787730044238869107362430906901017893863940750*rr) + 
  Q3*Q5*Q7*(62861425896218141433784831866362348984055532048041387207910823982\
4693674317454000720997002660736816610 - 1328577341481441480156018606266034272\
6019273699448707249634904132938727918530643821998750202116080524*rr) + 
  Q3*Q5*Q9*(17320798632922592033254821564080700787596683364479629119779978004\
5949097675046074543273866335984681876 - 7282069856835890305002323005479389327\
511761562907844250594464189492735386171739717820481017181314568*rr) + 
  Q2*Q3^2*(175344694717876585418970009089305738999427643744124497505823257129\
131945175986235364609413327341120 - 16302492672334008503885800942289262334406\
4893766402443029118201652325556687309432885075802709959096*rr) + 
  Q2^2*Q3*(931242401737225362586512889872383081820649491923838165485937802382\
53544779094548402000348845214650 + 239762869806111379653091329851494266027929\
93921353466373675864170529512305868832682818688865997804*rr) + 
  Q0*Q1*Q3*(-1883267236475801089267129635690385237922813004675034353276166773\
692278196514577771802986578590667438 + 17526753010052460011637111527124884784\
27562955548635017075205392154598042588388873850332636032614108*rr) + 
  Q0*Q1*Q2*(61705706789047336356561603187015770357522361281070323847550646736\
848244957013875796387489408302131624 + 47485414344325773293356588616608069692\
15895481975072346200121440490288414826558071965903528758275942*rr) + 
  Q0*Q2^2*(-28042774951175837311782310310956018546669726035904359797137091756\
238147033284904712764637710807494172 + 29056502590206660346955600291257100579\
252239748404684256825588015730810243089917289916544236858530316*rr) + 
  Q2*Q6*Q7*(-3688017490945178953961945364232034569230376915776990730269243646\
97901349986651947538382455341098247925 + 697710171194790594382181773905086294\
51894410045975963713340263271829273793758055763485252087227652240*rr) + 
  Q2*Q6*Q8*(59231635002159638236519090391185458138288256646468973496722495007\
208404033257814584155132264128507107 + 11170300772311518916209362597208346629\
4472020007559160182512640645367728328020346728557057411502611919*rr) + 
  Q3*Q5*Q8*(-6238834565159463928227613268794893263331556159766424910238831270\
75236178305256052376337128433912473222 + 137373977506043907330871919980306425\
829886314557560178655811878197022842841807067526504495769844616557*rr) + 
  Q3*Q6*Q7*(16741995861602248077745625816909433408243894423857584657858351721\
5963412318890559095803824473713342038 + 1528850636354126659942074612952378302\
95457157274367369302334679207457763920558758898819242144257380663*rr) + 
  Q3*Q4*Q8*(-9169766488477497645667133364553396152532633709482006286360850097\
56473915895354171390743894767311842335 + 260571784865771881493497915620450195\
201340283598734831349003113981945432972754066873690682592303297714*rr) + 
  Q2*Q5*Q9*(-4361643766618158301154472876350137503790611189207741673108557899\
45565619855217111757307880126721019965 + 428052724097042336179880932866894259\
342533152931472349222011888787357669359965801581120447724431697540*rr) + 
  Q2*Q4*Q9*(-9763362992216780767238131895611355220819315719087748805335510995\
70650297929697336997547657715511419424 + 544341936019659217581650375540330027\
127760876527724983918358334150233975056762638483496778937703782808*rr) + 
  Q0^2*Q1*(708581249930208763117081037255654929146321687140276868320543731951\
488402172117457259593508250483249854 + 61395726034451739249852652636376556814\
7704060065117722032146581366753156207599186427106493680780436830*rr) + 
  Q2*Q5*Q8*(58707324875843052658849685570947875729783667512289770732144391021\
1892571696972740543317315015335622679 + 7254923678101245369204042856139309693\
17607822801876521298907462127906108872423573655958333801568301551*rr) + 
  Q5^3*(-99109116701429466658410752113575130653259494210138811673433347569690\
1530329928854006748393554832106548 + 1138821973870449479511670274056004276106\
324046625011604020714055913810610753456565092146369673244034774*rr) + 
  Q4*Q5^2*(122237240108697962469560287045479956978109796231246199389374866808\
34290086755467513183216086927228917690 + 136415899602985130360344537434633404\
9609173286104397938867729129503191322541732037925115885024932797436*rr) + 
  Q6^3*(703096111873080565647558235913342941955576175833082532640190551526028\
151618738121720845559236697301552 + 15159864179981493321180103274869724452962\
77021141776067240364951790125428179601453268673673467622437098*rr) + 
  Q4*Q6^2*(779153706555833416149128089911932801691543238892359227659907717575\
9716357107021936482111417537727242606 + 5005646494111730783086206876882228063\
624982642365929402065228974329140159413620952445232529721966420662*rr) + 
  Q7^2*Q8*(-29085233573914083528664508162544512446779776692492095214891060934\
27337696358181595503631526469817442604 + 989208108737314657907590944344938370\
1476830268601426663927003653078861388710779462923820479165863875231*rr) + 
  Q0^3*(-77644785916858965335880435024248781466440008257730833637541724806744\
983420298010749452357204456406374454 + 40611474663115972445048000468161501616\
024351317130152824606649824230433033566734270675324055198615862090*rr) + 
  Q7*Q8*Q9*(45441073825025846682850876479303366594593574803446844853394008244\
517305608571397642935597330257977490661 + 61914476808670284503229938725410356\
117754242103760630565684211933578382808747442803881602869382466557845*rr), 
 5476991212042687304198563516165692559413578234800559662996721420859538593268\
955796048707294284369455942*Q0*Q3^2 + 
  Q7*Q9^2*(112480583539395876990893366668173250206734536771393493540132566101\
72404868120418563436545623098901176195008 - 664312751148426748484256751628123\
6828337902184459156351934798567343809828518125838106567442578910067400290*
     rr) + Q7^2*Q9*(445833066674733371691914219529095469722613723506996342905\
900922832681933801063189020766056278638001662432 - 
    5842222547140258731073649858565079711958801610663101615406813687147784568\
657795164316354136239133164998785*rr) + 
  Q7^2*Q8*(-72227780816985647620830163231694225028143291264713894216874158194\
12188627502753129489792312051413004423924 - 466923453999399217313587156977061\
3535118585284493381272953435376934730265546147512694640965398643948395608*
     rr) + Q4*Q5*Q6*(-1190972493841531940646876454061038779514518028389343236\
297145156660717255902571310534188164000555399775078 - 
    3381613467782061818663306990402620748191980306205324385424006305792577845\
096559847990328195064936615970628*rr) + 
  Q4^3*(-43348797654127925163412335049550319506534576708101154136892608612941\
9812514064088620353479743302279187270 - 2694461315670817971667713705279759319\
906527409861480646057962012610899577354651873203135489691302439350908*rr) + 
  Q4^2*Q5*(640160004610038287047851116084211927049097507551446708489613273110\
0776840844572874441872476021043515333838 - 7900868101324713391727015642678678\
07481065459376475465502012436827139949004022834868536547443521581722694*rr) + 
  Q5^3*(-48888146978671564227901257007875767356852002889700146729626306284743\
2493808275142894987498728421711770994 - 2827200007508105843236015664045635345\
23355800588309203052045497096380642175487454068256100132748790494244*rr) + 
  Q3*Q6*Q9*(-2793749981751839659444354732171889793805241563227492218194960398\
3361938355395014804907000430196484414294 - 1698062248155385645061273879954952\
34677890485917201276345503196179103351650103051896308423529407391442183*rr) + 
  Q3*Q4*Q9*(-8223841742509537276164941337022920540583921566944731256770477463\
984215286122244253028692577485709551006 - 11208102869828555113384316448858402\
0534063202167562921882594120001644426917873655030599453235099113535719*rr) + 
  Q3*Q6*Q7*(37871885920165087072814727732246078094250593468375859708378831001\
43500368341495803662539959490461112926 - 974056817788117778340693266116801638\
41603480157106612438405022623762922257342556316298640361711167250975*rr) + 
  Q3*Q4*Q8*(-1417620643817293092212558003119603923731434014496694657127212611\
54349777427731038357245210245990886205962 - 942168453017206464091662715360715\
79131275994583290267612160280050319272031223516585451895546637704712763*rr) + 
  Q2*Q6*Q7*(-1349629421183101094713405685403498502158814683707322155539858578\
63966754986740051888329875863638525123875 - 929982527464178394478662460799782\
20463517060855623061928608368478036120071707521372405394245078891236905*rr) + 
  Q2*Q4*Q7*(37620234244376244972592267826968865049611410197590597954778071647\
2154031401571681569636008787204717060089 - 6055298927078177527537546115311988\
9177803118269990126509383888132865819142532086909757073693857052600543*rr) + 
  Q2*Q6*Q9*(-2916569651867581973521533546886836164001756190092667919602563749\
53229920557287077973688255876691893464925 - 436191290067170575795673194711193\
71159187047713223648274760362162694879367943884289259274451406360818571*rr) + 
  Q2*Q5*Q7*(77220430460419949679166480397904519467712467199479482576162801384\
771178178769894573520909722515768079383 - 10892209642479502927060246895873189\
562777693241275171885971051919084052528803819736548721107253863056775*rr) + 
  Q2*Q4*Q8*(80270680474320879431675644942187486917696619872802604678869390305\
989724396249566595012591100019984773049 - 67738591135544716498134885390607246\
53428042418061129388783459813841318469768473220366572892540221733197*rr) + 
  Q0*Q2*Q3*(-2089071911244931831694078637153620758788660735566757209515096513\
294170037665256097892896334022272801822 - 58856491097319801782627366524052491\
17769904544950147421830867001750109607231439220848474296802958966566*rr) + 
  Q2*Q3^2*(585108625774198600126175367877707512857924248944654258555585873242\
4281328022812697096604011686350506 + 2834334428342598728300216985600212149634\
76143604644937821815956811614967478851220273590416204022332*rr) + 
  Q2^2*Q3*(-20933369413372512772729092754103766555130064255685428822678557904\
740568959001984713928060946479469708 + 67678009503028466621488340599367078857\
51339422942321713749579996220933985346808019462764891869342680*rr) + 
  Q0*Q2^2*(-10484602091339177539066204394519515622520923027932335426866917038\
012111022379066882804658137848981939896 + 89434157062217519338371351622668837\
36526079499922653917047296900703256906394837151282656157257815793912*rr) + 
  Q0*Q1*Q3*(-2519137713851296790988031007052907395930556196424279523763984142\
289630322287023896185502790738184980942 + 95837596709994328875865674824468197\
87958339183431482261408439790091408789085694149739440307577410761512*rr) + 
  Q0*Q1*Q2*(19893443332302893286079184482082310550434059753587237829780559012\
367418896387676900933874221770488951078 + 10195231969820682828951874902304686\
500575898109808504955272849514641153255344657895495493203873972030020*rr) + 
  Q3*Q5*Q7*(-8232374824589249147631233180100947486805021378944915176575897444\
0330645064803101688604800311472539524770 + 1647026390977660590598671630399565\
3491241289129664603915927263830258008608760631531304335121942246284263*rr) + 
  Q2*Q6*Q8*(-6789651664437403590053038383117301157387406467728088306853886384\
70057938163010875521786689289079946915 + 287847359216434848129821985245064920\
81393698877884918258044737221442160005599743750422683389613809571095*rr) + 
  Q2*Q4*Q9*(-2847515518261499282642257836901295895992934591318380924196034562\
32902207184780730217499824518606170536813 + 308424831842004219811171601574493\
81631729367558047552497002433540875292410707447544074063640284231556387*rr) + 
  Q3*Q5*Q8*(-5432413141344553403815985002471151055299969622394956709066383969\
9896403211586205843337593518850485943330 + 3550004424447112831877984873635312\
2469710711876048207163789857734400905294658526061279978887559227568271*rr) + 
  Q3*Q6*Q8*(12926458939861569538862056008827849125412781661271279151685191096\
3601708681757747784711758696037721119972 + 4261368085834517111292502701288562\
3760364447268818255758602514653691902461389986684730502113972721800061*rr) + 
  Q3*Q5*Q9*(-4746088389748825159598563815312601832313992502630911518644862698\
231091667596047893589719691550600724952 + 74680471920912796499399909844820388\
891897572985819302460323379822858365675112861422414669975548500761671*rr) + 
  Q0^2*Q1*(150572800646672160180765320302717351155442809247762295189515362237\
990331640436275169238195211630294262612 + 83407016090583198108069551035254516\
055467478118031455272487308701571080496462301423289560375143668556620*rr) + 
  Q2*Q5*Q9*(-4165184570495585094615509590535288804657657729088496191111045465\
3048550806595628510216072702999699421657 + 1222662838858911099460688692128226\
99704882836016844289691344795622258530950885273450170060817122978521787*rr) + 
  Q3*Q4*Q7*(30926580604711838128322496144492860225579370665304475555690351127\
6127569236269024988984227326096373319452 + 1411686656635495283222240109993944\
60034192172552966351148746899056339533319640110088904091934799873224231*rr) + 
  Q6^3*(908338057036639329893118440576782451710960561951387522652372994954967\
064141953172868944434823252356883838 + 14683436040443538406469041087861217830\
6482500020945159194635349998818534966667601955534203494427660370518*rr) + 
  Q2*Q5*Q8*(48712173078821545612827643654348074096834234242073694806947906515\
765900774469643415939518231484691862123 + 17555505528052855123920560863144128\
1368667846259177458897041272465983938160653776621386495255128368134221*rr) + 
  Q5^2*Q6*(566193270935536446733268599375488651053478804882712636148769457138\
440408715425532791900611975444930410242 + 23876428793685694421486813847395013\
0995864558921613252478454938245807436414533984039160683467113111161234*rr) + 
  Q4^2*Q6*(-32060536668494380008035219024461639614096102918970277373385596078\
41761734741845593218218146328219754821666 + 332225889759117085808462612472465\
962541427060581926767829689497170727574285810876392789780549383851021856*
     rr) + Q5*Q6^2*(230101052959430835881314598526300227371752323113926512543\
4187095943990785914407037253248846842627252532378 + 
    4721569561030415942147415991082915448935345969652574097396594080309557575\
72177729932320281743420995133546*rr) + 
  Q7^3*(-26812323323720238196016912095955026641016489321631424767647607185099\
85568451121224467503748732589099260852 + 474128700327023824834092461668067456\
484702211750344636907622948665632322077239255397491218883545806648279*rr) + 
  Q7*Q8^2*(373035818089994213761000452407256292339821123841705468265836985525\
78243254938556088675669701787506365720 + 664231700646151841434717357164028997\
486335421102067454059216328605345644897244850013730671716360797761733*rr) + 
  Q4*Q6^2*(222037313120975153456845206640567017758575920528293897230652318121\
1504616689758557643016330329895887594214 + 1759729362487182427936210772350400\
976489318150055136346329652661647303508749138080838450570101193429597740*
     rr) + Q4*Q5^2*(-66319871180119967096471816452305854274773506469459328617\
553576811396680229892078199706419523985605100802 + 
    2440562489852232709305676813992708676654876300822128820154690471333011507\
617027443360853173521320011435700*rr) + 
  Q0^3*(-30775845066030596919591216558473095140203725036835425410185219748704\
616684491707419724732480246351348468056 + 97797787362462777745052077805692041\
91939432205555283228751654194263827123152043443812635709065667410172610*rr) + 
  Q7*Q8*Q9*(18798514760124190754719442174852581742632330529424278407595129165\
78488400622828731605485341998005194232930 + 239518490165011145938688711787691\
90565288164724362197020698119356985031262475904075970108417749752145617297*
     rr), 1534931012125984086730633884177331709990895631937107170706555213866\
7897418116957095151512911960013509903438136588*Q0*Q4*Q7 + 
  Q7*Q8*Q9*(35874209562499713842990401898879264288136426380777034404097716620\
486771132207702119319463471717123966337118583154 - 
    7911904565209752076207527963230315606994716759285347454915823127808806417\
140115063113069132323196455887852609170*rr) + 
  Q7*Q9^2*(-12204073276096683919477598709357089022010382763131829628658434010\
753890577420000601858421072034090096853705102288 - 
    5419850719572561037087399833258406111094107540880458142712059398630146633\
665614693500687519364472814984078191940*rr) + 
  Q4^2*Q5*(-29967514899455305604838740235053341437116809899471366025199050885\
95910414625042540666337587855408930577078121296 - 538600215681317402552349330\
26364868639895512735225542934028121414136733863036491641796969060572573715917\
92487976*rr) + Q7*Q8^2*(-2283300329981450707585274048393730617861317536063402\
302519020460329464236955842164903415113697171738687048065734 - 
    5260240565676108751740011518533747408100580169960106497104827775687644922\
075882338974053552578149249233468193522*rr) + 
  Q5*Q6^2*(652603707047273416399597576854515104018968776913060691232595307383\
17078927896752466248681281456384945761455888 - 288071417276014741973519710075\
06397113741740602078096120602896772383788566987806942553183045115247156347112\
74832*rr) + Q4*Q6^2*(27074536928574059188079658480030130032151970082177570448\
91774474920474160059049732045362600634836379843401196100 - 
    2095006165048982571751581940377938614750643540272578203710030267643118495\
262590344746541145541022197150562039412*rr) + 
  Q7^2*Q9*(-11407138053467268678612969512221651221821146908192391795732848095\
916249818609545781403534289825695857994700851858 - 
    9602167961337036878609001255505450581390108297466046830051088811323583596\
59685969153587631603908715096008674258*rr) + 
  Q6^3*(620945200272678879793801255058855419317021515698034519772816968342344\
672956173413943960267394648086723220561304 - 81791042573611504499240506900569\
34848201786357126162664542000223574694426755535569775323712730039990494297179\
98*rr) + Q4*Q5^2*(38086881316890730792739682122321825023308290820269298603554\
48743680756714317137841539441196460186787467836957652 - 
    6059983340621119306787090761532514912577801557437437151881453654022285151\
26500006631334881321999126380033891080*rr) + 
  Q2*Q4*Q7*(-3253800135938676800002495398237338423507636539320837401047145129\
44125398555244842537076776688970191661212172506 - 334112563797350566504362679\
98539591329167704509455167360516207096133926346748608518794097474603581649272\
4874864*rr) + Q3*Q4*Q7*(11482958505271130118710819900534364778141046184627420\
0597891811068466155909023641702302830145406625392603945554 - 
    2309661085937038166806156807378273751707284610215701904179583155613199440\
49898004029749355249399018583292569399*rr) + 
  Q2*Q5*Q8*(31716629684421970867845897740628090087719806934467267484106141929\
0545921201129783458225544341897798747953714166 - 1689928578668933191155476198\
47075517316832243582560487369408194718337207638002960647356989308568286994210\
186418*rr) + Q0^2*Q1*(2607586497176631921240013548307450596795317363557719828\
01579000001217837253039423978604297756302219601359260888 - 
    1117941784113521040249553450791938507478281962735121262490008389539997664\
35557726617180109662982526929415299500*rr) + 
  Q2*Q5*Q7*(-3409065243163993099849315739546742305569170112065712449651644619\
5438765439102491068553126666056203118219104522 - 9557088713544528476414625629\
57772462301983610150664440862977523160493699318317520740756266653683400131657\
77448*rr) + Q3*Q6*Q8*(4800282751038468680975967424361772277289288794079552085\
9714434734960582430335004695919146523481035216244784716 - 
    5338873952084839399329210404574804934167177846728454145294718321546272780\
3379334756962435228756831271370691331*rr) + 
  Q2*Q4*Q8*(-8717476490927507709617688608669335752453768473114737746967100411\
4659613671228093400977439248576881223634911214 - 5217526227547806087288826307\
94519054139325920861708652828570868519552628990466953186835645437467578156173\
86666*rr) + Q3*Q5*Q8*(6802763628738825174951739674234617493986562312254654111\
5449756644968567911035968509966727456741257516456410394 - 
    3392628917974928915731722058249358417117630276204021515122765908953705737\
5080701176078974804962122290858009029*rr) + 
  Q3*Q5*Q9*(13231316731698905880695401067468964638010090941037019390889553613\
8302645770949918743721748753351128556069455874 - 2712939485385374138393253130\
95063690921778824242391430553060189358921735612670696732173540241475193948025\
11435*rr) + Q0*Q1*Q2*(7133799389313704167505371865750781140116705603290203190\
236678689029366625350329619951134778195035104042152480 - 
    2463484098959814232307181090009330814783971612312420188069039851527716136\
2901849178297795540562695030166742306*rr) + 
  Q2*Q5*Q9*(25429767363970205148101154576287394094152884415302313054637110939\
8588071658169748838531100596222869485963042750 - 1622057367555670550956916756\
60880073440205227228288788101701254056112810820798459574037809629904808800629\
33270*rr) + Q0*Q1*Q3*(1192381244381505544984421417442304441962812141414073600\
0064197776056624297272528798875460577672446193023873912 - 
    5683107331392661804207497137127609360113099877254631148323952595324905347\
403526617590782706543704004110565594*rr) + 
  Q2*Q3^2*(-16110619865886498019679881454860350757703745873676917740312519124\
153640433594770859917986561126525359639220 - 49035300619088920721050394330433\
09428269056893151136022814182474029049797189748623322904602794759920668964*
     rr) + Q2^2*Q3*(778513354676687116683036637879452288637320278156501955099\
6747627110584686871782322551464880245926172837748 + 
    1737395098063811212357689615594960321300944340985716791820499221637916057\
6901914362743636792489359383215570*rr) + 
  Q0*Q2^2*(217435859521301109476524911211957518283135108239648287290581820550\
97878682773521528912075737516828808819777608 + 469985708938734215815088697642\
77875836935984362092217250651750725378469964918729757190887235506030958255445\
78*rr) + Q0*Q2*Q3*(-300282249864967277041245811518311328083442439592116855468\
6919827859008990179093479071926444417489505632196476 + 
    5104123803476124731957296533690180580030992728750221425655000764452945758\
409782302921263875363439928401885334*rr) + 
  Q2*Q6*Q8*(10947195648159774198233239849146847923311375655411598662526984328\
4301629989971561383265667510964302829557869224 + 2184121676043792118542258591\
81115462782339624850473028666103867119586719737830132538050055189706307021500\
09320*rr) + Q3*Q4*Q9*(-272972135942642507758346528392280618999998633488408941\
025652826944535161893835756012036583860967214191903763450 + 
    2939728629234878829392079901892751101671960935246010695382951024356865815\
0933616998398620696420176234662885373*rr) + 
  Q3*Q5*Q7*(60046738859504937726881841842484576124974533563380019187907162591\
338899795881720836790532930804969186361657346 + 46363143085584750737503457285\
84424846019537720777761780519283737174163156530304182769611676349885896864984\
6677*rr) + Q3*Q6*Q9*(-9852909395532237373152495910464519951774527892947086159\
9762959445589925721263481214784225015687285379598902680 + 
    4985129779273202628483227495976797098107476258884363137942590745223865428\
1451808961118642565935728205430146483*rr) + 
  Q3*Q6*Q7*(-9826131158966535547491441048339450848542282022075166203414954866\
5681705648521180972467423748276921782145931660 + 9566058786028018545750808644\
56076907067302232721083591345310261821079627409470006881247892864916877769532\
50695*rr) + Q3*Q4*Q8*(-197898461884049096489595172008464023754516285261578183\
965694648494996395286178688325945483882532436871197778006 + 
    1520615199373602720925524588095893025514189873639155456629168724621212080\
83071336398595932005029271072095845885*rr) + 
  Q2*Q6*Q7*(-9099718051259681608907774680920217403984477609313389265336777703\
8162336581216179279001133689347865089603630704 + 1674103654239651471664908363\
56167791975808283585742275132928626703270040527057699142675261903446067799929\
620504*rr) + Q5^2*Q6*(-513259613266054916455599524054711040752728045695423798\
592430838922694209066826727700497490492741956038985891060 + 
    1875793230538253600875539979027305431915097607865891504345710938662647092\
42640482856209993317595858291664066956*rr) + 
  Q2*Q4*Q9*(55581557884548680778548492883518429679598767116527167460116578320\
74168908291825462961197470706403502619027502 + 253761298168538579098412145770\
17492141058150532950210476223242403912584370746764329685247814494511080979894\
5140*rr) + Q2*Q6*Q9*(47194128584124995045669413797610587733376006356730163462\
852187857829248981526981212980994720886301801370751188 + 
    2588650136413429640001496224940213851791472854820382611919012989944795461\
26795274175574520795973546461840183626*rr) + 
  Q5^3*(-12999788754265580687711857918496647661414256816575421039966014225714\
2970061706146688786976353948048798465175636 + 3900279526504619853204356226271\
30762743456643889733560251826975026761226769215541818109003156561946329019665\
942*rr) + Q4^3*(-486352726950481884322455945096689201891129478125094490211256\
2926123590780731861405771320974723174308956019282540 + 
    7142116611727335663821852934966719802786652890578017215811657268885518865\
26162050025254626651802366026512919870*rr) + 
  Q7^3*(360997391644669926756548377673239667725167685109798365121762579504209\
1291439391970963652179124071893582977891654 + 1023724697507431498746408751489\
25840506199935710606375442840979382378340240498185330951731326991826954086353\
4538*rr) + Q4*Q5*Q6*(-4617716504534286126976219664795739015379736240346243121\
615171458717234785902452898795877097490810448298340938012 + 
    1606299628676738786648757233534072182471442127155986450145717586016179448\
174885415346322576610926585812268652190*rr) + 
  Q4^2*Q6*(-16460920876239066944015710527362021100885673922736529065655203893\
9978691598764635159240262472356872605083167640 + 2726752448945411185373089418\
82339790483281258736500604340607557921482433133588241292810556261303056015641\
4088528*rr) + Q7^2*Q8*(-41119866948308354195279600452650008600408767999045258\
19714421311181346791232931094722679476794671770750633174844 + 
    1124057566282120194877052426865825898347208420953606548631702749762413487\
1285601545290243397652537834283261719392*rr) + 
  Q0^3*(155098300053859931785369425091905426351757625594343238237866398519271\
57920699457147104832312716951527411069183596 + 261890519859056965552180249104\
65863122230183069399275044940618416382568907963093656622842331144980786442591\
102228*rr), 76746550606299204336531694208866585499544781596855358535327760693\
33948709058478547575756455980006754951719068294*Q0*Q4*Q8 + 
  Q0^3*(396280505641784833163434420951832718929989007063387922344068696862641\
5245407659073621919501948933641470246378978 - 6417459592167695306628305171598\
12146438034868583218261949859999078260538552629212340006698578668549966625671\
6310*rr) + Q7*Q8*Q9*(-6447096266618069739130848936991563774984111862196318182\
376419578540084091492497350401756545501844609708699812921 - 
    3658770671472692861297512890409790292637313727840123847094592365785365916\
796169469821200047238712463406936738118*rr) + 
  Q4*Q5*Q6*(11794112869343864563902350948593697577360553319453990500224120315\
32649576807495708124961896297722035174736852120 - 111650954361806262724731501\
87125917935646184107097732536222340371282655579886221212268880539151200762538\
46746756*rr) + Q7*Q8^2*(-3469460931027669515762121722827089920165586845151849\
681099379972217785571658668907813206256816297323720747036853 - 
    9992277440622718805899410290652748944945310940995371870868228755721813772\
49607661538703858420243537574084960529*rr) + 
  Q4*Q5^2*(-11118333759636445254844659769874521144750041864148345290436815418\
02720788887070433540184384268393421621296633916 - 652814280515658092113854860\
35412348752168384899256555304318034180266324344005318453047884301142101501868\
0628794*rr) + Q4^3*(118629681621062787936032448290877713605944436537389675946\
222448240140004039289009417170166607820685113029105550 - 
    6228796754307568983756402532958226655571592474545321133898025714562089589\
87435638489333980202129110768197988010*rr) + 
  Q7^3*(-80775561976881948503244134691664263114559106515412936233546635808667\
479586473433690818313681897433749326283055 - 51493831443337452720406864524361\
86080898376064475813713147955917193524717370936834629694933603965105213446466\
49*rr) + Q5*Q6^2*(-8538769995124659824437894038458285466484386580082936326193\
44946188556753991535395022923148308683222949346201752 - 
    2646156769343770456324279522064718522331621214908409903069063836005675438\
25844249164977644515525848420978380448*rr) + 
  Q6^3*(450304289178641432508848938436736909414863713640078140026539360935301\
920612306520130962697695324042063003320550 - 68836384387368088009869609755438\
39014693029411167902069542291975787127978793670483056065872810680641597870183\
0*rr) + Q2*Q5*Q8*(13342996444796026072006194319874284634748123709053971261191\
388129408966769151019784345958482427379152879199277 - 
    4578175724695875005524974898461125854424245930443229817297345567317657055\
0730611747148353770508313113144126211*rr) + 
  Q2*Q4*Q9*(-4585474629666820448520058780024280169534826408220796729613775655\
6412772072645247549691651756959503497594092792 - 4275061269398434625715723280\
71537162614868631748987836456006677965503457087715585454929099019340464359203\
21406*rr) + Q3*Q4*Q9*(1713405331172472881334360196488414435744645016006283690\
3576210895628455395686312615341136558912231197039744042 - 
    3046015356481481994606780493797089555782842666543585473744276806397055565\
4620810190822430974591848771757946372*rr) + 
  Q3*Q5*Q7*(42198008173970212294112450444928166948345427469595133762858470058\
431499130238982506135239881923328274746760039 - 21215866438224595669134128651\
66075264320843291658602517728983357787344659452279214602401506549693604544251\
0390*rr) + Q2*Q6*Q9*(99462811258166347192022772619548345755629435626259966805\
58465696562070062558743590853910713243663737265405831 - 
    1242807918724319015729161801426531758238087530635287229487758670399140716\
7352457794263839908245541206003855085*rr) + 
  Q2*Q6*Q7*(52197700768918853373351279242733804286186362845391139448871581987\
740293394060388218040758772900693341158752649 - 47522693081769549486286635675\
19884328030481030221723587661841473904693930330559799950622683328086483537882\
066*rr) + Q0*Q1*Q3*(124582840493907685801497264315551695798508423996194712786\
194793936946751089430638050808614429178761905217880 - 
    3338305929360524489059047925204137605118473825596481938254662425114633124\
085534737872409848095031312251505224*rr) + 
  Q2*Q6*Q8*(57259287107406174858248376966195937546061038032776218957853456298\
561910230348033578263426137095434235756505855 - 27298106438548563812178234694\
91945659794765699475553467978733757755165112495809676394212096340316521177465\
293*rr) + Q0*Q2^2*(1190142287619696762743280745968933283548429361346878541001\
62580166755297405983049211577346664793838544478238 - 
    2667066813655016726643637647015983354149035835331926513166647724665614001\
016651815004483855665028399284007028*rr) + 
  Q0*Q1*Q2*(-3708395563984127371729175928677945461264806041674503154700851011\
028138223405598080759439372714711499563864816 - 13923330169915691854082093672\
60530776315979624101531148032141239255806277565129109376403567667708129893814\
302*rr) + Q2^2*Q3*(2916514810941350015887254616361665415261064354721371116189\
4290691136245203458891408511013097752771284855292 - 
    7944702957620889508103034184776383347248958040330091457688559313337422685\
957366306675853203627006506816896*rr) + 
  Q2*Q3^2*(781244416763900042059915523779759919546975119768176706526452028021\
1670694999893399726689265900573191773016 + 5492430855816300524436637482200054\
96495416092105207718769958355398798480066377383812497480701808485160412*rr) + 
  Q0*Q2*Q3*(39898976409146341096687542099617041262539957199332964206064109180\
71903537533298075482693333038203383583642940 + 155139329382668724517405318787\
36274590616245007352999212890819700651381351815579643334110221002852102675127\
4*rr) + Q3*Q5*Q9*(-4418991461426531618125857837384184296810139234068569781430\
5679935182461654796257652894504707734514247087933703 + 
    1313192333834912024739896123940894664485042341075756557756266727447367669\
154087625708584343087841475321943218*rr) + 
  Q3*Q4*Q8*(-4286571991898735468517818947738654391438863515006193963928438340\
7845530299891406436558284122115048572901994810 + 1484605653622148511226783452\
54519378320136749879234646186406409215779130283277757095627632620970583303179\
6217*rr) + Q2*Q5*Q9*(-2568943546383131753226068890491883525756682779179119176\
7625302361584302807605678315851944941339982788843346143 + 
    7282953239793781287814626931421293122772831799928479500310488146073133887\
957725123227552908016742711163680336*rr) + 
  Q3*Q6*Q7*(41241440361923475271863138647253137560916696589862492928858115729\
654457016345521984326832846825619456304601011 + 12889985813424260906308119303\
11505563052847759325761749533808745757414242474778191334753974487416950439158\
7713*rr) + Q2*Q5*Q7*(-2496071719147199764645872730433848589775646352413525048\
902488095466772865322486495675575156930685709079235529 + 
    1543433006306984008302216449282394559518479102975629903391374322690593803\
2140789924907093945627290079905946208*rr) + 
  Q3*Q6*Q9*(28803929108521608508802665590260381113734999942071078820372839597\
910053284304328570274029631796326109862491949 + 17405920120941463914416159643\
18092384919405069214040149753934570117611305502253847336961208457511765581550\
8768*rr) + Q3*Q5*Q8*(-2146815353874874165071491958161084528532421327884665961\
0005839125815912315925620267794661608499984601923036091 + 
    1750961721729382439161474233731375375047657772061718573380680258172475003\
3922714178409029635133359368363492917*rr) + 
  Q2*Q4*Q7*(-4665732286846825314629620062909549973080003546387106530143851300\
6310258641513703314954816397268021739793452104 + 3054295019341013489854051107\
44957305463579430316267514005231908859218158144889523246986897588637674888601\
31895*rr) + Q0^2*Q1*(-1493703214192318710875819554521324673656278422710511556\
549573279078884237034951697575735974095315135763938720 + 
    3416594497445973149165247157668727551958927726968110995679086065377576050\
3448069969905276636140284475851035368*rr) + 
  Q3*Q4*Q7*(-3449433236876184470282050054669511422416102985496020756387617664\
5593135380338903084773410769303226233301551970 + 3844305440090303379640450932\
97031732840419402355018241045311385297370112616795419302255316561773414006860\
43071*rr) + Q5^3*(41802717276023869973641003345136056636053567276444408221651\
1728060704961834733125426801992796768671824497068964 + 
    3958327651811267523356195594433604065611774182596059956694697860112640466\
3333842600585946523190558285681399804*rr) + 
  Q3*Q6*Q8*(13920421896431226219502505159709042479027756349427091827815806792\
322905186065573006293342539127291007957185639 + 43043618624480025285401926395\
25844061900216291490141881824916192291071545667260428396550069812263361368845\
7016*rr) + Q2*Q4*Q8*(-4847303654029226202227928230953648948117993075649134258\
7952835792390023672897084589358114782263704147890696488 + 
    4759838286291987288733596628572395990264815190474978633319868491085127454\
1066331064323224041992833732801470849*rr) + 
  Q4^2*Q6*(-20489317181740933963489486436844896301109502928189319243153603244\
37262489650857695436742247835707999631841723852 + 211382653667700463992557473\
26929201807259005221413916978200777692907892692384770397062675508477149982622\
3489236*rr) + Q5^2*Q6*(-50620962613803130679752523895005762660774526774705325\
0203700880971289040948519246460720420495474642311713623050 + 
    2172145166974647050610870996322162091421750511551217634324860560082032013\
64158568040027877492602284563703437812*rr) + 
  Q4^2*Q5*(-84578802918226059632722934194591672886577366668362580927288783819\
3934954316961592772474442119776337939649790876 + 5221631451805163332414902697\
55060877022296234972402463722590608635629852499998255201097200293035021038295\
188874*rr) + Q4*Q6^2*(1467458406908212090619194338009727102827063911735055648\
98768023591089734831254322306900051566978738988502577038 + 
    6418061108563640532135871124795399520430399031984316032606914172034524031\
65582278836690474380873611521180514536*rr) + 
  Q7^2*Q9*(175119874808628799245435756521881536683992478580872413434676815111\
3572218216647512201281512411605229469471323075 + 9085316969007632803415278198\
17632315484211905692482926173231459615921121388035765400615894742023220362143\
082860*rr) + Q7^2*Q8*(5357697388571314970692680093030910736467216322454837425\
607708394226490943460351993807236401815348406796809408510 + 
    1994642144862879125709212276482308631399448833954912976526478115758141277\
446848591483563103962990175429375535938*rr) + 
  Q7*Q9^2*(-13526924507388424474002120872090592202460492150816256277115949865\
90600001392341911068827174607529053721181237774 + 452927048311426135385315945\
53966482158816019159730803408168072041785291307054674186354474532653261171872\
44633163*rr), 153493101212598408673063388417733170999089563193710717070655521\
38667897418116957095151512911960013509903438136588*Q0*Q4*Q9 + 
  Q7^2*Q9*(138659997968761136422443405829775717360887430814177240582853661568\
86577246315589255701804265267858863414257429340 - 983468372358887682129470253\
95081677233760080045185043896714066252068356525076170010626083479828190343358\
64039322*rr) + Q4*Q5*Q6*(7689608948705927017758553541596726106306835038502651\
38847423699204320380720493073994902311088240658914201670812 - 
    6910627341611163082205652671776882910316017866093230032756426590649383163\
208300726860152494060618033763083993702*rr) + 
  Q7^2*Q8*(-88225023081494035237579342738751537763999132548926003891421279698\
05412165513013326212713520675419817618867317880 - 582124361538039353260152475\
41756447801500622972593473143562628313752509296712531133032776525589553669308\
81023588*rr) + Q4^3*(13351156828442149219572139010650124272387762019336450171\
04978262055931370140685297895976562668144507874684226344 - 
    5509629036956677721904633927348433541901145306276418055368543635824116887\
518428688855568245646835486638334991754*rr) + 
  Q0^3*(-57938311753313619974376923058400132800286223057789163230697602378073\
374205668604967935293879497075656591702876048 - 33642981806752024542443836086\
93571153289134793976086531726864589786887747527612387252289968699654541454239\
407176*rr) + Q7^3*(-321379025255812178911779786508780975377124874196997581063\
08472094901737383249277637454629869689322388277816588 - 
    2275055582245984341553432451579092851357743881381269909695655244198865160\
750401954575153465782958774818056437302*rr) + 
  Q7*Q9^2*(252234964501605072893402238627743499547092480121516106216649866693\
37163834672477052075448354352227869900312684256 - 124540053141437568529025158\
95285366775966347428102069035934839293948937941737492695648854219607909931624\
93458536*rr) + Q5^3*(-6686876355001392378299024538543166923641863914153031412\
94246994032659636553975731342473585012129463798054051036 - 
    6648093842874740392848161190620539914447214604104806194746265063572442249\
50288834620597927270951495156303316114*rr) + 
  Q3*Q4*Q8*(-1998056048780859516145354795216773651494066767416316060517923296\
24947103173893897148880661718495414897807462658 - 282457336857928573152320006\
29996216729708051802829935468328888195675424209409015808663476109653496560058\
8467543*rr) + Q3*Q4*Q9*(55311466746801100339655507809641243151251841257727769\
347960496829907112865156098773237326221901424917430350234 - 
    2575135351371919738890937596957375510266453718439629311537586237876381034\
29444484323542740876629308623234459233*rr) + 
  Q3*Q6*Q9*(13443422137517754267509820561824783015354012678307151356350423611\
8417609971003319702982004306024198980783209666 - 2214675878101425284434829588\
16084793123106214683630554676392047255279006946190488765331780158450083768270\
869319*rr) + Q4^2*Q6*(-542259806202547410019562681739151290307783015787647233\
8627923400118010833785132317005690022064356313567670553536 - 
    2004613567953925310933709891342965076025351183116875763592955186415120514\
78356061548720964478194904723773162764*rr) + 
  Q2*Q6*Q7*(-1709827560431651496991173685757822980883586739901291133721004340\
23659988729110081577615996419290049120726155330 - 197495243647971787365677966\
60182753186162530627650772821209680361954461795522450070788895155957405411958\
0333224*rr) + Q2*Q6*Q9*(-3313475234476363003973515424553317532308020326061828\
27944606106395844950027168083052615831693363055914635537802 - 
    1808080593891733441900072141773702460609054808704988056141161279065577199\
28933912693562020754215348971453232472*rr) + 
  Q7*Q8^2*(-49212644855052991432209411937356458306202517648393781880717285950\
1453770805810730650174789649160235889082019084 - 1789314637895256460611757350\
81734166611308556536770483298338125155760473843898215353720882255007510149889\
164606*rr) + Q2*Q4*Q9*(-62946510558096185585739410720062935758244097606856649\
5678062406718789533858388639427641715937018758212510588162 - 
    1376395862426130769824963004836721095703607157374344187676031768620678556\
91684679140334825569672556325345342164*rr) + 
  Q3*Q6*Q7*(-5315453809833999508749209662084401292455566080694623234146054246\
4719722054024779563163794270667800166337890830 - 7886738937839798604450751521\
60752299150551037987117582038719989591038998412632678376576872553392960299306\
61865*rr) + Q0*Q2*Q3*(-291720564311096001779248888666736735054963168214822626\
6885710102473222457635132629895512696820255309704557380 - 
    8920344387568474548565516351038927296138096533084698626945140926130361312\
353177645730715100122803826584268594*rr) + 
  Q2^2*Q3*(-46343642160773154648952605862826846120494847775932107785049866128\
751491883315426349146268153826213498429004 + 69399160650152370725211738068825\
77984232818703637760528395377350121967735785804079761441699348326124295342*
     rr) + Q2*Q3^2*(408388734277067638864850163271131186337603974871374939090\
00336350693100926283470537443805498054554310607852 + 
    1156514674277345409883818481733190428882124117887544068465309270808656950\
9588844583046444274122139222249628*rr) + 
  Q0*Q2^2*(-20558985742613198443827068837925200358605202083031534960631459841\
428882155296951709610696482428585785415648844 + 92480151433701979427143094796\
31265671966202682927548490792472671989340605424102240005817110556073840649315\
310*rr) + Q0*Q1*Q3*(-50228975176346529979009077874233761485687456513272354338\
86085437911634201813726174982898360793379641290285720 + 
    1003042985357198440776206125462377165993894283879998141591214451116235167\
3757055675586571630554292315062335690*rr) + 
  Q0*Q1*Q2*(24644935915545132137841855631214822553122925122922217074069134338\
729999729610540989912626661708971929237638152 + 18199657532702787614812176068\
20349597404707267414811655421219043296475818118502364503045907399275851950762\
9174*rr) + Q3*Q5*Q8*(-2794867654380990310159854511972323656682371006934804264\
1958328979575339715463681710258203994258356742801122936 + 
    2114569822853583669688503005518390608200888805222272336393492351929038816\
0712921950044568718475216694908190843*rr) + 
  Q2*Q5*Q7*(20227513931049196398212403649221988629390596164770949851390569994\
2034641093005384722623804483118481450972508364 + 2761000150504033276304092885\
38559010976383459555642896028107719548857635608505575904820642336453744535420\
28048*rr) + Q2*Q4*Q7*(6097141962183728487815103352526239366316009619054723077\
05642814636442804880739101902235124996853132223882555422 + 
    3151800457183933076052391891133833640785560353337778828737294608567159710\
4899245058187636722954300413822850758*rr) + 
  Q3*Q6*Q8*(29226904687812273011914415853059325344962867149528775095592323169\
0963641401240887483132015589549682603991111482 + 3429386523826909651965012358\
65671219935668326069104311013668936056682768441010707116746970438697508139240\
37435*rr) + Q2*Q6*Q8*(-305961967110999104940931284045313065515086432213353696\
07325241752897854887493425026000611509080978675622241662 + 
    6205762342138714504176042878373064495324110308722989911653072388883787351\
5236576123763584535578227727623583622*rr) + 
  Q3*Q5*Q7*(-1126575439313739771741281985757052477120986883664652524159791132\
83840672480411546349040883178210429425627610292 + 634741283118250982594056770\
97846406193754353617291806852980962122682489411443458512141496758393950872768\
007299*rr) + Q2*Q4*Q8*(991094735601506886803987021236399048533995216780960852\
93142226249157223123695841657318643577634350072039533434 + 
    6494476354118214750327588038632439048720153301633111297023115006085914981\
4350403377251106747895374426859040304*rr) + 
  Q0^2*Q1*(448279066412128675034028923880925942272106242962744188699949737342\
39154991074566050343770584995298668325648208 + 122387998579583623072195329627\
81048434649790310267395898708096013562300424954985159506402519306579069116474\
6788*rr) + Q2*Q5*Q9*(-8736969222034202573466740519485932220821851240388530737\
2623270131102564708828653960407892790189356556236974328 + 
    1540602125502311841391958970185884314883520356154989359527289365902340012\
08464188088411498965236263671165136858*rr) + 
  Q3*Q5*Q9*(-5951902201594232200409793179422367614917099091177888276919289097\
91394412178249950139276158021919650356958728 + 167051036093520435774772282435\
30387629166258522915134638524579322395984424711130145937693929647722842756797\
2343*rr) + Q2*Q5*Q8*(-3676177301689783361170654324583481223955351409972802415\
0288419106251655728997419632399306385693257606221337720 + 
    2568461260030737923340567076918915029365077923241383193684671672900880450\
25725230709239604184721858660250859796*rr) + 
  Q3*Q4*Q7*(40528773838126584590063892691094261159369897682258525970025701414\
9476003304619478525558805389540543447764974086 + 2952527641343921303227684478\
64472778467411393705884197956214262380701450881552367334949163183388625553372\
510629*rr) + Q6^3*(1483280282001119623684031451400370856321708649887988076719\
869124157757625291059883048682286228596962721481982852 + 
    3125625100875571550014762375528820258880425902155966453690542824996845929\
89688427499727168517067800209724932534*rr) + 
  Q5^2*Q6*(563292704730066276436591518921233699106067474504172466395423791402\
904162785464588350323101025469294753698719360 + 39153508234288328399175089788\
58547724995875853160193121601296572160856963830175985953293758677940999347436\
80620*rr) + Q4^2*Q5*(13061858527273872585795871707260979825836854838856228063\
264867325807796830079283594032017653547568715811509243984 + 
    8111505217948860174809432130095039965419536832608490926069491983844151685\
40740072481889858446190328548823404760*rr) + 
  Q5*Q6^2*(356903379381177918953609342698571977616352402531878388332104846377\
5251646287697746744560179612073542102855568288 + 1566239503046765747162251819\
54468910818358323953991797882864449159157011494896414971240648599856566560177\
5819736*rr) + Q4*Q6^2*(205933847738711894648264434148596413786233541621809664\
8941374394966260596037789070011780229129359378061754249304 + 
    4564250962028108166313551267098677842316720683717115971276314117890423274\
183939581213561430018434709673169038288*rr) + 
  Q4*Q5^2*(-20693431028859080829611135510612082351814329942840079829528759803\
92999589025326844346387052673025796224110165964 + 470533774137708200457104194\
57411304209521906213359367905172693765352791623766568495262465562840186920152\
73855376*rr) + Q7*Q8*Q9*(-297487790989338977233560011556163197973254769636565\
07992966879696073370774846954517822296378093842769992541798704 + 
    3854475227577341514102644635725615837998871891393918547427508907166540492\
2711268264192107758498151321474138294686*rr), 
 7674655060629920433653169420886658549954478159685535853532776069333948709058\
478547575756455980006754951719068294*Q0*Q5*Q7 + 
  Q7^2*Q9*(307457058177317140958499759277426277430637467948560422542453964771\
8563835580696750276887544042654285977048561636 - 4424305571201869077376816183\
96023631553526435406797093772783547130159773844325513102081021737140411626530\
4541109*rr) + Q7*Q9^2*(-11964012549883524125953222393921701839704051780913683\
64903649621218316777634743562784345573678450863455262648674 - 
    4103639543302365272527264221647322175907685374019480969401013678249616154\
679852215666752470546483447332095002192*rr) + 
  Q7*Q8^2*(406747290323978400483535317427488977996447734546985902978176307302\
9426193565190069492751557815428168510440130440 - 1498040835428624170360541700\
77781989016037190254564549687170838786914065366612064804231215653072636301818\
3065993*rr) + Q4^3*(-73075504438180743945725864678940335931984829665653032474\
636467583475752295434041125810464550180191455354515524 - 
    1428442840662196878305487294915740338022421417813235621925854984839029109\
725587145314808244369738461330822036114*rr) + 
  Q4*Q5*Q6*(-9848270505364846039566537952374957397273742971108327803960657069\
35132763599454893384203979916250972358589166692 - 102020417383598286912418497\
41694289483266631095365213415508170826131808093929011241248404152105919889645\
91637272*rr) + Q7^3*(-1120522474596854325373418328927005283362112931082350572\
940259181186825150903542915434587855353189192282071230444 - 
    9161492709379487050921779547410971884706553483612808084365622049349554981\
97562267432743879437424230634162211335*rr) + 
  Q4^2*Q6*(-11984972141437029463751824443219483461120313312129069312804282301\
47653018167176892092490238386025714362971987558 - 244906036476140711342008570\
01188574112860740999673448689467009047359945485214773560686076441674724548933\
5812513*rr) + Q5*Q6^2*(148474993940377700688044470066906827329556439547204822\
5892644070963981082571207606901413725406891107594994457442 - 
    2177814264041605344475425768160508020831849517551183195466832957909109468\
98244067400367542302996182624081992831*rr) + 
  Q5^3*(-87802315952432663555274351157115160045946507546502726259665388940546\
582054066378824779371130185773774697935538 - 97575774047977131324710109152031\
98752824175318205734087614809354885931221190446400973617541681445767201594291\
4*rr) + Q3*Q4*Q8*(-9425153381374053938622586729085393267508502142810660560244\
8926659735911498025935370787967524677024292673199826 - 
    5922418181804863175715016212965861897453241107998110551495281264067608787\
4022689677109379830403835439618461826*rr) + 
  Q3*Q4*Q9*(19584905163863750186491372135317758391500990619839949212566574320\
128253665085356886423064007499398601892671038 - 57349248884054274246646091295\
11706117846127173252374991725840725197601026430013397160994581929059863651570\
3416*rr) + Q2*Q4*Q7*(19088954798464116622460712240741422906439075635590663430\
4303796535290773273189330959585896449679194111949368285 - 
    5661984907725869022165509156808250112781307291951291254951694568758958138\
5525186061554557424228400454905467191*rr) + 
  Q2*Q4*Q9*(-1275720993556335921932895380489444972408981526691413097674415329\
34033363051363309243281939929385619937414780907 - 415402940526156831820753828\
00144010397958675810225452986277916992461712006657457798472851642413597510588\
322017*rr) + Q3*Q6*Q9*(-53465337625628072221356808754263195123146515446278559\
807725055441057492264518325111940713621676093353313645262 - 
    3384554502748172979170319957284900743738465636839812366271556259109586553\
2057297164431334361154554253951735334*rr) + 
  Q2*Q6*Q9*(-1545052861049595783075867523068619657164370949891601349385036166\
70272864417253081535500006331995875778044772557 - 215093173709732382390890627\
46791945431164888160533709103504994840218480170504316275623894449675977435222\
036326*rr) + Q3*Q6*Q7*(-63851772767544573363580276020022624349676082002928775\
470915732219796453963431312560596173279371020636898044928 - 
    1488032042531599517269710020571152796862995145121805107264388856558744664\
6003098766590489174080541996740558714*rr) + 
  Q3*Q6*Q8*(58113731430984667129183517714827030107948191104963527511667436897\
519239258310519411561026616387723383290038564 - 13367172199914709727652941452\
89257460232313533124238347908595493467147614748436993907288737395050392567811\
4340*rr) + Q2*Q5*Q7*(20871920253042003949896630392426947072018368116823729738\
048408815057733865912714418820178267587916240255241619 - 
    1107195269353920123269070176238199430558806970773201255162610637828416629\
4458473869760477729343989469679445300*rr) + 
  Q2*Q4*Q8*(40285972470978280341076242868618927450763110514967827441466515812\
225606889119332766770651727932689454534441477 - 70282748317500183689212547581\
23670478024961709018784148876886748034624533570681062648422023146028321294197\
119*rr) + Q2*Q6*Q7*(-74105922970976165467388006614592708837565232526663675134\
348117560564263507172817519991719667193141669194184441 - 
    4773819424903683579788860059296007277249653456629620965090732826553092124\
162756219425783763104963886071997526*rr) + 
  Q5^2*Q6*(-14732428751261063703733392675324322083058974994847332867600885543\
5485801587109184078270983516293545828136929672 - 2848670039699290176743047436\
20437095807568544199239364098258657888836301151474838384853760654139051145918\
0857*rr) + Q0*Q2*Q3*(-1044481781979427277238356467400272605068953230858452037\
293543423354907148622789255207461747421876363670405330 - 
    2832564878746241588288348456678273171031878256419368306336682996002175116\
964523950904398715609800013067065210*rr) + 
  Q3*Q5*Q8*(50039263699760800250433891449315797043459067547417076622670935002\
719322350106013144679014531337738630175222286 - 88423665486380115200189221422\
94718612224202603705442016363972692097832200100523483503612879421596756340483\
3*rr) + Q2*Q3^2*(908664143888325084295736625419985232455709578448491596960302\
9488810940229981684973834305255105927960176560 + 7794063306695478898750700250\
37332776972314055205602568861211220192850188941860320904467727134160981263771\
4*rr) + Q2^2*Q3*(-83260507638205710461146194748520051618020230933248120714941\
23754657873568810444914746557946006148181418762 + 130871135657833675973888366\
82717330574699946826105778473855182479285728593041590308809041233323064396897\
442*rr) + Q0*Q1*Q2*(120594631012777177748290013864888150808429830780776771593\
93183252500299870892468029920306850980566273644179156 + 
    2328868850082963775097406013857928389631334626353946728122755457906399995\
508007444182396502515103450980130954*rr) + 
  Q0*Q1*Q3*(31370618153309964251404310388161757741379319454045656140528041707\
44002117419873045096256440947684919977762128 + 246625839656047589902051743044\
03903483926432469578969502486568826999221839116480877438641102860268856587967\
94*rr) + Q0*Q2^2*(-3389243187654449467290972727850368120808284010691548514228\
239876863970448325588416362442606865855903191461526 + 
    4678585242964187681631028541744337184530535396148378241179734758286398274\
338979250657084439899787629740903074*rr) + 
  Q3*Q5*Q7*(-6509666790678564635026001431968440849968419224426367518460847231\
4536167235593320462271452381544630348766121796 + 1099050785878547724954356605\
25819340492072095861822840713602874446900751770471927114336128979089345332900\
68105*rr) + Q3*Q4*Q7*(9215201259700320126245070721148947464898464290036590216\
2310413427353672134459757374381525416612494795432346290 + 
    3700794594844170757623214527901710481344030341539973615010396755531870550\
6604311727705210551249169009624905342*rr) + 
  Q2*Q6*Q8*(-1777965733867306329775203638388989534446729436391630496865390746\
3161459339129155872031960590189893392424683409 + 3863609668905036270259962374\
39537558894974100661063830251079072021225316133676854570550047687201286318536\
26504*rr) + Q3*Q5*Q9*(-128503730130387015629325353040441075118934331853747213\
23910413492013131097181177003225293796738099480354348676 + 
    4487356553408092986622628565586790364338882441025953941277405039615897203\
7058366736518791156130422888163593229*rr) + 
  Q0^2*Q1*(962878050657516261972977974013044320325277023424232023908945253973\
11655054056350258833234451147390492161921720 + 560374644189405450719997733895\
60689000043820237440322905929479886644184333741872465894346586602826389699619\
022*rr) + Q2*Q5*Q8*(556589890642623730169754202307884848107583668404629626661\
40296538139342723530724069510880524070827197022085459 + 
    7416402262022513748585269438642435219174395200306761458786273224787517253\
4964266690043979605915769030105736542*rr) + 
  Q4^2*Q5*(317229786160474924518995659012813330249133159329951488062027847087\
9816127347306948949233393692166443434946758944 + 7664857743373054531797345061\
02139194130585299959961263843071341396546420368595069165162919331771560209625\
47567*rr) + Q2*Q5*Q9*(5278158139565219657938350422218927371371705022924574322\
51982147338203593313664746537014718885273477413105027 + 
    1004697944144411447278199295582312057741989024029301743479697773932896680\
38035583760102846699717042529866640956*rr) + 
  Q6^3*(174301089728864518466030155028024328721800035701869026601333696386766\
914804480286119067393086873787245490140390 + 37784064150341056928903716315581\
77437527270032837766902333172926096308856823299749310624518074419012350790452\
66*rr) + Q4*Q5^2*(-3620667907866140411348788281462911226309510419079394800478\
00459921584512672880854120021444556055743763686005442 + 
    8881122287335403390393989953882194812029556193686229389843757420467803185\
81749412719838917187955720777677541879*rr) + 
  Q4*Q6^2*(110963857688602186564050567577168365747763996766637218119866951382\
909304129272668179372274343316487597394578366 + 10424948622579865989065819563\
71080416373199140452704910948759828773047136110321311274828972399532178096605\
323505*rr) + Q7^2*Q8*(-514774280345185863726237197859402536527355020613667413\
5893710054067085274398952377942095815658973122309644192076 + 
    1788137043662582136173254295381219229068389034902331094010603509365663431\
890976555460524321928152942411041589518*rr) + 
  Q0^3*(-13456879192191479051581906823470897853823962933057854786251329285108\
950929455754638851654547179112898037836835584 + 77569193981341571290057897719\
05906325029553205592253197695068559972707289496767037652087958111284430357553\
076990*rr) + Q7*Q8*Q9*(191661838791201044212802534849316789076190353189388912\
2802666386454146863733466066397013626452738654176877953590 + 
    9102563255483829023746114875642813303428865185037291972199847642139101403\
539327364162752854414193843309743283226*rr), 
 1534931012125984086730633884177331709990895631937107170706555213866789741811\
6957095151512911960013509903438136588*Q0*Q5*Q8 + 
  Q7^2*Q9*(-10437436987843847652656810609384069140219075048418072654824663257\
156954281326094460681403685195893422088250312484 - 
    9387338689645139358181741335898062896549083593920800554157767517131862760\
295180968422433267140238323619478062916*rr) + 
  Q7*Q9^2*(-74315075872294891988596532971576795072960501747061321628460135742\
61302103622083540722667275779468376571975967476 - 930617601108527272868091909\
94066857001804427491266331260985491181981563047483459338148141708962529079117\
81826722*rr) + Q4^2*Q5*(28463943211707344259712759046051532386403122991564186\
73666010990506866278884208326080581077673246952565949030076 - 
    5763710001667000922699939487623332512214391064255182125135898893547853277\
566314025443417058856263644202931994850*rr) + 
  Q7*Q8^2*(154338211206883699601803600568114722311188210929596963371211756962\
411013620731402746593538811633826879373606024 - 34859149777611061211448736046\
28519497469760469721416365485887604389388124576889583181176523051558866074088\
797370*rr) + Q5^2*Q6*(3509618329807993966117625505184285094051304839572980235\
28259711931654909907895842829029270134592236662367487964 - 
    1237922860760207466388595448764778778746146918296539893078360072911551675\
287441045592109083233676783196814812866*rr) + 
  Q5*Q6^2*(209002569550896650118824641692360013794176011966880410088906561860\
1645933124831287994645577138616310292442673660 - 9769761311114526554403057955\
21210139351103003827576152346910727616303312126317459793080081709742989604172\
758822*rr) + Q4^3*(-330025799658791316654861724820804678456336214433908516994\
0702467112768658216826416236401142617536097357758006924 - 
    6051176965574301243885795488336670494904421348530686193491352330354237851\
93919930075218201371798778666710595206*rr) + 
  Q6^3*(148493183108786215924685875321092904828060646262410613910965066384603\
372979560345218634899587534973574441326428 - 36445836848069630922018015230432\
53364507555307447551361213228575465910333185708957119241082895481994292403254\
30*rr) + Q4^2*Q6*(24233626130093763464601735536776296062758663128240134946972\
29976286121991261826517660589680510842361628508687296 - 
    2549985634119860337404510712404708751234073412840271367956889959170722025\
39719922713253884964304580393451833602*rr) + 
  Q3*Q6*Q8*(95117930002329974192468181633146940634257914939162029293416281025\
350756611537663359560358361397575782192649876 - 22152037659280296455617224133\
99445624288463062249458645754430979807951936485057190376244136979711264411063\
45445*rr) + Q2*Q4*Q7*(-239443034417687612302254728108847326522840653583895569\
34844384728973722037788897103345758187652909451743212524 - 
    1399832527339854589036810783707520441119875948722429689106852114884310443\
02559390457348313956622336617737542880*rr) + 
  Q3*Q4*Q7*(54238883603382269228374394523782757221297796412988647648962393742\
142014855387092138551074079059941714454548936 - 12694694517346994154761637131\
93077602329704268906873878528179778388511319590569337451967821250505343436835\
35541*rr) + Q0^2*Q1*(44492384443964543092776149135316663339225485476622020668\
8420345548168455822669174510862423781640869353954090272 - 
    1089545281718983019934574351144499784374563457501496602986556656009016153\
44342627831751665342149063656414161152*rr) + 
  Q3*Q5*Q8*(-1100378517306325476088559258008781242798490424855456014986389661\
49832605981486106132817593295261820331972898890 - 990328257270367044019185627\
96716969843977631285670725658551382322727964763613334633100323168975636178437\
410511*rr) + Q2*Q5*Q9*(219227419415133922985640233633848750076631447634563162\
553187317720607016168870845021684359500361249002809947830 - 
    9044523828185593198285058849478039225573269671150626325644069035906284674\
3767741125075514795802177665772946656*rr) + 
  Q2*Q5*Q7*(92357274460186765987520985341930410437751344586221900848033753735\
75144746663999833075083466251811283756720530 - 469318495294397082194186250313\
39248088945287151852069591887875299838874559940205157256273339957250594305913\
150*rr) + Q3*Q4*Q9*(-38344086931426602138446273126869872577878827619414260110\
242416453762145578447573988032109105751938474915910200 - 
    3766439933985353638924470544078962608538810068031923807343835734858032043\
8171813931023671425921839366065438827*rr) + 
  Q2*Q4*Q8*(-2580368323620540328066489348468293951653914730470307919817436547\
580240130610472079423043589075304775155222928 - 35112459884894179038955223984\
69641588609761494695380328987339796558799549803422201440915065657066451360453\
1890*rr) + Q0*Q1*Q2*(63908304602665614970110532189351011189744195175627753717\
54941366260524317688146174316881537720731569680134964 - 
    9622465004348969960244288481927061222737766083881741810514144362484945093\
970042254534200571855583808762153198*rr) + 
  Q2*Q5*Q8*(11211442725693721892873734043328563649621421682644503858128193737\
9834234709732323039643229178693292819697325346 - 9076667613681760344196616105\
66383757083522690288158275794488907550965516957721107121229547844290617425061\
0330*rr) + Q0*Q1*Q3*(69579484125879233963542860857512985593013964377587209961\
74950125697318946914831164460697805767201950931756852 - 
    1698447673161606778015667136251183484132535934624108827279951334365065266\
247775956952978004088270318844405842*rr) + 
  Q2*Q3^2*(493692803010112417413398062547078946944231007218955065486284484096\
48780891394220742596060529034705124655052 - 226037732362554668041338147035348\
72775649524389188798851131155209196203969758531613470996461573203186608196*
     rr) + Q2^2*Q3*(-16841725360537036041433633193369803708441846213244224123\
538370574838063465025881209971822948131237248547412 + 
    3595234531386133175175738699335282710100300876254598467682647244190889674\
7116850823759624024541586225950426*rr) + 
  Q0*Q2*Q3*(-4582182635451084522046803706914946133011500175092539280347875402\
150514013308425874513167130377534012650476964 + 95906660995427075355015008450\
89363368316030469946898651537265556941388138975230847764177843122933103336987\
58*rr) + Q3*Q5*Q9*(2125713612440238800919665615825980425095741422995575649957\
61299210669827889390508603007497843620456124915625238 + 
    2821813875205708917469877184006469178641540569840360769882316862528174892\
851057557476808243719048666694728857*rr) + 
  Q0*Q2^2*(106488391004025410457967428127598922491153372372472866185530549190\
96469554396654963492887088056194267199670500 + 522891875686386763235787718221\
29315317199138605060496392644818254379092410928243038018723581009598789945476\
70*rr) + Q4*Q6^2*(12745547780104312471895377470703759398099177023648264533000\
00299758787484502131642069367363135419355529972547428 + 
    5650149097822299337465942308358841408607229120233893528856275374882661140\
924068299428516692533915817686208774*rr) + 
  Q2*Q6*Q7*(-1154529484598420357641568015254332650995518466628324021891954950\
90682119969288185276202193885123597543072651556 + 291167169483235517268293117\
46362496765174975590588940001251036399621377406627339474068862937923564484179\
583638*rr) + Q3*Q6*Q9*(-22627741629950854991132937726919209187100481479717670\
533256924586366592970935245611161645819213834341116634260 + 
    3999116710092342232536958187325523858946412119576817759967556608973613569\
8679506088151483747007118648213244033*rr) + 
  Q2*Q6*Q8*(-4874163476439544263652771423492598283063997641834218766825613571\
7061852144666584943634452985687013249808370700 + 4876091596506399491305264153\
60355789017793737826388975721374428038999757119483860237990748109314216399058\
49432*rr) + Q2*Q4*Q9*(-169455649541166375570961358452657197933224592695853679\
570390579474169603812313480050561662816441165746829974604 + 
    7517881604964972027534052775311720652850138382986706570874066158113755876\
3082018933401941199220863995328788350*rr) + 
  Q3*Q5*Q7*(94245553794834933740899822806008179737958064002876790338296780676\
124409713997341693522407869898425084609689802 + 77338134023589417664090600286\
01114125447303278854254066410451864656347768614358911663348855886840794327899\
1853*rr) + Q2*Q6*Q9*(13484225035779979546206171896490005436905715053436858067\
6269556782419092048918630761196112689703781040515365172 + 
    1033234600172209619533233745234578896647492587500521072955730552781637730\
04012291667820924960041048871240429006*rr) + 
  Q3*Q4*Q8*(-2488611832090211378150326324956868245027537477536027574669231641\
88703366668027388822987417027694832029162990412 + 112585666251253680302424432\
81498415326989321335381837632233498107669282397544902189641007176979540603674\
0699935*rr) + Q3*Q6*Q7*(-1832398570081452575512047335849712576468282110212689\
23066070475871996988710270385489011501790372716023499324676 + 
    1144360611850006787840387651529489296046358556981375132112253873759642247\
44391291996077436485136590477125173307*rr) + 
  Q5^3*(-94092983046322850601792567401243000566493748093881196902843321630991\
0744518265044795723709615299626889830721168 + 4093665504125543200209013207404\
55444886374562203144176934698669627805630539377761329195083536024044261530632\
970*rr) + Q7^3*(-202623487847740322888763232488860336388196313134961610227766\
1588306627824882174994583031688369999659322298262180 + 
    1008519930761594246454305073284907418229175506303121392333763443832854150\
684958154718709595342519252147467806274*rr) + 
  Q4*Q5*Q6*(-2818387572717968809421495237598758389850650860507079701431821476\
811395187021659109347567775730014765013575288416 + 
    1097607674412075023723706005772455870044801014554857879670412986443136434\
533557938862713808270407452957141305130*rr) + 
  Q4*Q5^2*(433728897250069807043689858360054142369781925797074572075141383883\
1825126509146382086373517628706292834013209424 + 1477557344012181941863496934\
08735754690013121600198136683202013787642715180003177944553162986393912419522\
0561290*rr) + Q7^2*Q8*(-41765266852426166443216540365073447756992810925202302\
55861907461869692553585941453635812213227025265300091957852 + 
    3093642993539190903185187311403800922342932286321572755276393132065045815\
948243258254770130244955320677541585736*rr) + 
  Q7*Q8*Q9*(29067707099066833055930177734976854310932994652448530751168909106\
979734043407583666258848793463304795643428411244 + 
    1058533001916001781458254658657258936634892184387505894285694231169147925\
8482579332219839106824877081273124822642*rr) + 
  Q0^3*(-73225776669986311224649545460700124661993929143541249724991054628105\
95336913608930495227935273472031025155679696 + 317810529701622467384486668286\
28807286615160395552002133619541500675077494318334254126124139287755789535635\
024204*rr), 15349310121259840867306338841773317099908956319371071707065552138\
667897418116957095151512911960013509903438136588*Q0*Q5*Q9 + 
  Q7*Q8*Q9*(-2093116265668949276635068697019192586253494960819111451925358727\
2553927382388786611190736525332689156604282610752 - 
    2685091623543728811919403709984114608499851870802506025638299656875653820\
8703960765430800838538553555424759675048*rr) + 
  Q0^3*(307143542278910116035142426728708585305776119764179111071246192467840\
75214891260418001089440685504777990603450264 - 239202365363280383359444655591\
98939150362547318577461436180079354889459499986289218456149043771034726185700\
831520*rr) + Q4*Q5^2*(-110370510538344721392179723223459185609938289479104366\
2975067457646570831481047438967557818976823463743820150140 - 
    4618640863983728150717266053543885769792234727448082517344790064119249738\
150943998559026830450400153359343895420*rr) + 
  Q4^2*Q6*(986804678492452203309010689556018989077266066774748272630808772815\
2614299271762837123469881588414330949799457468 - 4174557803419684552695060022\
89985905751241256558723262204182475857853016816633691311517002231516403692818\
7016384*rr) + Q7^2*Q8*(142732390521523269453932683939269106985599357592040932\
98881179131572647771576117243130819754613687353980340000644 - 
    2502321659153520336294900716013119500487303572729144193976383716535686428\
183899666572499473362002477624218232508*rr) + 
  Q4*Q6^2*(-92880015370775990275344838464747199461738364761978607400032569894\
43777304896517266525373086567769400739142764512 - 202311654510961578032042987\
25056019119423661799902579207180944360180164169024258911973164740941539187368\
15185168*rr) + Q7^3*(69053664864522521903532280272835250981833151192235573859\
10862863150141663241279053777652562313909867237962102488 - 
    8120712495192110152351600941638700340773837051009800962056424997841428707\
23169124389813020841015112537295311478*rr) + 
  Q7*Q8^2*(-30032253126407617375094338167219664916734468092294114919610612354\
72583617866898309286673929107262938189969954292 - 632789666555429820602992469\
78017556639032458282721657870783257170500653921930479557547139834365030019440\
1284322*rr) + Q5^2*Q6*(-63745609381790648983569728694234893752840326723938780\
73054907585339342420654014164524055177073388383520091566008 - 
    3600652315137912913273936445531868249484393497168821800572530447867113694\
97065804429989263448870743556292369460*rr) + 
  Q2*Q4*Q9*(35143809758231754878508745525554654509216673755890034055942949399\
1953006062025021458671472060761787041993710746 - 3027109027589634266672196066\
32695325415892879279573084418698986793372328096103594941036825592875983369903\
056198*rr) + Q0^2*Q1*(-181995520671551432354758506090162503745869341898574546\
486209120181737681552715548904607627390925786440950768576 - 
    2957512294187497319395072440523343530159736378029548486252213513411874573\
57302196769816859342406268874848603220*rr) + 
  Q2*Q6*Q9*(43658264700635566529764031935783601698867412265725783362185834522\
1479562324851386879432290336273141046634332286 - 2877812406577434354615634715\
75222400838595584747355465672004322093086118957774040694214982930909111371533\
175146*rr) + Q3*Q5*Q9*(-19426211439033857290544567155803322930042442305062868\
1490762790272423920926990086860094459280055113917521520720 - 
    1448280743888887970919615955669215722781879584922818433880997440594523583\
52085632480362451315250209298997126327*rr) + 
  Q3*Q5*Q7*(31330726791168347654974775725849438961749288551714466100405910805\
0472456647833311038118398483759954768330325268 - 1438455323684984083832408299\
36759317557367728563931130158881807777115074794211097992051778235710547498615\
073035*rr) + Q2*Q5*Q9*(-43664114395264394178748068379067270447963489205935432\
7785633379011934225847642500183521199940091369372866093152 - 
    1290181972994297302792878564884834063211639295831575113922843926455906474\
64026019223141418125199279910452591734*rr) + 
  Q3*Q4*Q7*(-5541449259400365949395435162672926823811049179375964365989390871\
00885523805187264201459098207462571184931153714 - 469876509685525518032584543\
54983904708652365694609535083260735284149855112665199205860969463842628616350\
262559*rr) + Q2*Q6*Q8*(-30736718542858543129007671864601993686943887180692974\
3926424344314960775464702790672922827308403449993417858462 - 
    4285051590749435031570592623163689620525305096413393725037437636773986709\
2742569126204510630526294310767176708*rr) + 
  Q2*Q5*Q8*(-2166221028900243737297759967244039695452781982348703059257887865\
82624656496873985266292990514668377509070997544 - 338611529397114175427277822\
91297513816795543546960725944664059192076413105354722350097633769633737561549\
256460*rr) + Q2*Q5*Q7*(973699268819679403098894328994877850119587144040408842\
27778330450812173031537401943963357727923633038765852992 - 
    3127902574930303793851840901486477263174331638780420097706177176819926287\
7153095897813752646346883809848235488*rr) + 
  Q0*Q1*Q3*(-1021042155578975642870087291607058896750946702286467417943089461\
8922107121534014869416082214631065497843198800 - 1775142799712404898724948492\
56170542328559002279615787993647428400391002587265433156119920742610588126901\
65214*rr) + Q0*Q2^2*(-9377259023588698168152599569697611022932373464840931078\
907667926547667812641173696078906704618356442096215060 - 
    1476984824126842682543504192354426162437117151067699259676759356862622784\
3653044527043454103334590776496263162*rr) + 
  Q0*Q2*Q3*(13716295968614106274368617507381671716489042253269760379877203400\
809521555573925065063734790555403209892068524 - 60695532655557694287769569364\
62959701530144482365720940988529136643692221893020737003391684415896961876950\
922*rr) + Q2^2*Q3*(-114713293150393116198217949944722032893805624563555394177\
955295419218230259573661176316957968954790491444964 - 
    1050111727528973242728060923359941096214185766783962281054845478416620485\
74430928548682342373098759556539222*rr) + 
  Q2*Q3^2*(255468561458332248416108027249871196843587145954843246249739699299\
42764536967369853840210267251918744267036 - 624691242388959061952236423951369\
79664036514606065821146315768897646852859880533373611877855530543225360660*
     rr) + Q3*Q5*Q8*(-1044770560919321486620421946851041546282764146555420464\
64861225920110654497044080708930821443477539263730381708 + 
    1933762744424906644336567761902777425684842728863978287465079160632574055\
57878366492584339341669326487150465*rr) + 
  Q0*Q1*Q2*(-3201137200880820580277437643560265954524135834952119798072033857\
7409502705458320094215508235573486112574233272 + 2876281912510207322216773419\
70671503133732715898828477668816131210819856083541509666899660435614251963958\
8798*rr) + Q2*Q4*Q8*(16287429907015060783959763999814902232641289840684761296\
696532905793280419564592998169138850482394198854585286 + 
    1202113622809048453331435967020292663666264543560694819589877665191679209\
9468824951458670936079491353187387538*rr) + 
  Q2*Q6*Q7*(12937366859190347868842089060519637366463876640057892362328076121\
7957901565815447872296814676149385347062962702 + 4372800229823564329730276906\
90457909872004843181260072533448184109143552155873665604300684498975727073442\
64062*rr) + Q3*Q6*Q8*(-750722682416301194542297758902003650774372283006601602\
83637490120396754646839697251178063979036252455149344642 + 
    8914215119297495382059307281391857041732902853684484727026767929554314178\
1543935279005282255006551638324082819*rr) + 
  Q3*Q6*Q9*(44785360522713073745289703000924919259181408497536049729957852204\
9605573056748478633971171747678206192891129038 + 9220478887860343636715063373\
99199887907465204246034430472757198224554764478796991934206239675226407359236\
78649*rr) + Q3*Q4*Q8*(2773037699797529672186512220900089119717761721673758336\
77192221693074848489166458072443316812656520840069079106 + 
    1287062808052103142290943252074611756201444177364192378716451536047141774\
37624762609704011466088765456015192401*rr) + 
  Q3*Q6*Q7*(-1187800153019051999991992085162007215080468401397019528619171419\
22282227517914769437376828312704699770366360826 + 186696416319163922846101164\
33920520590780960778285041142870470146939285061686612408244603434076913796770\
8209779*rr) + Q3*Q4*Q9*(35676486930733830260090300668991506451345615383914565\
1018904939481989404092876801220069962259483714765867887002 + 
    1930805643344228687541228758185658879513139283915578065952632550322573039\
93092404901373167462873570756106688895*rr) + 
  Q2*Q4*Q7*(-2502902561936808833550404210616238186424999063242418830154186398\
78537644048157272914728430351207047775250969474 + 247553214299202062151939214\
95590557162519894387366757769481913839369830833100597090335465915568583791630\
5471604*rr) + Q5^3*(169278857549684802760809929710946828068370685825634991589\
6671602863983773088804279466738073405937226383882181340 + 
    3657630889568992352363923153537716408866689610750516892356343827756292085\
75206974842954352028961211869475673506*rr) + 
  Q7^2*Q9*(-28607555609713777688755654189274733206733782816103923632344666847\
81534155855138756103815596610286697924088223872 + 929960304974604607601377525\
68540078545641303529990611587251250013492228507527415088354592316260316396309\
4699976*rr) + Q6^3*(-36898782527954082038873052764473434744772628445401115217\
90458696123322239401229063948519669716302332012882607304 + 
    1110860167710752197012378554875716287674440006494088209059510660510092627\
920105560529336045395787833384383516010*rr) + 
  Q5*Q6^2*(256751489281264542444016014821572967154955965206708422271179218905\
940932954940086775191348508474608999408195532 + 28415065601484520764893539539\
28049007093399050411329373053691835014540567947342707844147728672977348331439\
848012*rr) + Q4^3*(4286507062768123471971828358246910104157653725896433786874\
902560666223944731876060863753121575492988163190690640 + 
    3721280258411689889844505591261782636376803530705764263895737042550957945\
766804004661818814820798301500458335818*rr) + 
  Q4^2*Q5*(-76071519331800245114049711421351629287404096810353743135887667711\
74751510359209441021272074539790403547828007908 + 408470841641448495043076094\
05543244060741856995045720514408580616752494919092689433294779621601357770180\
40548720*rr) + Q4*Q5*Q6*(3970478313311504856706728263806189128111910769478010\
068059872662352696332685884805578060501995660202906413563764 + 
    9615333860766643060222618213137842811401103745888225249714556635039606701\
053351311888446019263109294697414885562*rr) + 
  Q7*Q9^2*(-28422579665481038387220957869742688351836533248172097305848090196\
59322149705876602239864289199527806946883142856 + 124997799937284187013009576\
66611521509075345608381161778709210836633584866945392217863159577531324192628\
128671122*rr), 76746550606299204336531694208866585499544781596855358535327760\
69333948709058478547575756455980006754951719068294*Q0*Q6*Q7 + 
  Q0^3*(492579792720453419755481365511238364912620948313342928414285579306231\
7612913953167730277279168348225920823116108 - 1087378278066135138024175827424\
31292872737797659743042324163867176881577155732218083938831800340789224376649\
46856*rr) + Q7*Q8*Q9*(-156578790432497448435870459383013922617620259726369088\
94378855140260913192990867960916241437699203368338642973672 - 
    4997143306936719439849886667644106875959250684696489970084502776767389477\
789812855855355459379231538360393742083*rr) + 
  Q7^3*(-65081681037426346784799551163411867911018239141852664173235172800149\
4961494418594696794485005096420871517493480 - 2188262583667270454582103254569\
30182458131712209176377884619502824766973211102707243076721593969587885965329\
2509*rr) + Q7^2*Q8*(405714531174233698011861560898824238869667675079177260675\
7473421482803707183424585859101926888476949905159945516 - 
    1342366373744271384086951401736083841432843876220544887888801415471130769\
036150537311806913490988564001099674665*rr) + 
  Q4*Q6^2*(-10277302329524051067254416433833713948302397298764442347454211341\
10607472728898980556038808957650371352582997896 - 561529412677424857689057584\
92156808251473759017043471346658486189460531496436063739977462791132256207383\
3449561*rr) + Q4*Q5^2*(-38974882935560966659499866356007383635996555549499893\
6551175832469236845334838502860755411515415817622798681688 - 
    4867644192146919238363894434824809970618781245246175950615503814553771061\
28576195434273388229340201632158756673*rr) + 
  Q7*Q8^2*(843190903625490226864222974557545293496519028036847882568227070766\
245951490290843223037111203358327817573837830 - 47140191643842207341281766038\
02866789501204398841714879923286823643440595961497715016669447447366313902999\
47508*rr) + Q4*Q5*Q6*(1444474885353888836237180865175582900356697900313349007\
44131577461274324320873303818736820308774070652137806520 - 
    4379667183112454191042489445315927472060391782000040286278777203097532253\
54080302055288084279610147911360245854*rr) + 
  Q5^2*Q6*(220206476337505427659524382428711213279521461034877225657423802460\
417830958825267398210858896109994412621633372 - 23143489814668083582082080909\
99797730004623991348512762193634061643813179170810514773037980977625649925190\
94135*rr) + Q6^3*(-8887803365380714220321653903857281046107431361687961037428\
77705847978038379494043401044522496042051207052586924 - 
    1096771090407771480779111917956208672019853346042829376339351604389135894\
50535936123672219383449213134608730668*rr) + 
  Q2*Q4*Q9*(96472583296362653557344717589857533950677916574451336895538321882\
924020244384398047412091977793206487796655569 - 83423939260715967655116720067\
29215619477178716218109556889744137081398932215330632742483872146383647471102\
4020*rr) + Q2*Q6*Q9*(86229076576329208170211817306684953402938917460686630522\
951771589541527492731590820534339104488097018563595491 - 
    7511379941112957481000262896265279029720877832189963588080546507301108809\
4813003503581304640036416815324719924*rr) + 
  Q2*Q5*Q9*(-1457899739183830658907149674054114445800718222706434493007768285\
68311277984800172490124354099661295729749369777 - 666543725860646304731307208\
12321432915362854871281351320323915416640323018763715397685882377456003732133\
427320*rr) + Q2*Q6*Q8*(114482333471122857034349191460714948837928989584881416\
24088570799819175221231108800136153338159643608722986521 - 
    5597766155743974801059661379298357661399656298904804154683088215996863723\
6418640132667812548969923891603157272*rr) + 
  Q3*Q6*Q7*(40833381931810420525271373853757802389391379285125893065710937456\
552823561156953653523517101237767573410115036 - 46947358966200016627466389540\
49985655785162660676474213106303439083736300601026047912737339260680254582261\
7583*rr) + Q3*Q5*Q9*(-3115199403510201451560121505578244944105008919057073332\
0630850992709263183177513394891154922833421748057051670 - 
    4517239843137051651898366681258214913067492151040680396461238937593446054\
8212770930657968154677756876883140696*rr) + 
  Q3*Q4*Q8*(97777121816338988085914489713995203053276240193129741238241468566\
584619704404372537723724656094002030939378428 - 21939764237358228333236502946\
49591151457928838888851220979192386450772891522820552168923618227156922043333\
4126*rr) + Q3*Q5*Q7*(35853291796541152707108499180056398453729521529223079585\
313612153593771085777442358043742557293734178621449420 - 
    1655565329244075770873630401990488592187245432353392044583787285330396790\
2922125703416798390706338366669596262*rr) + 
  Q0*Q2^2*(-38768961696893863638905251922571713408645362344718385617179499057\
18113592539140501717683800836431182754274598 - 761645227197844601777969243055\
70200309306776099183698803812015232098240817329923710033953757156191653095046\
62*rr) + Q3*Q5*Q8*(-332535774416471079348609314420387584245690261728572449400\
34901499232046612095026208151362221430830108958974152 - 
    2688537659468828379716338176350754086163005404685704212234191186119078141\
429135659699838489896768255985794960*rr) + 
  Q0*Q1*Q3*(-4070616688947453676210528150897947033660366817645937000104581084\
483452026662533243681724737887005553578029868 - 23462512991764208936206291692\
47633942431610039092835887187613956371584453268895445965171257216229475150790\
248*rr) + Q0*Q2*Q3*(340509685435663734858184340684922048102273431243486516258\
7240897502258549228432505891547536367512933500339362 - 
    8589931403843530610195013982511142572032458805512136514544528567187913414\
86696283843961829468096916793653652*rr) + 
  Q2*Q5*Q8*(-1594532271105033986789805842782807600743258089191153328767944551\
93918529851999467820330083737064168439353137273 - 481732324689193550538845992\
37400598016262395279856965631515000336514058097504439003294459915548291287139\
2818*rr) + Q2^2*Q3*(147240179104957387679620498391055406954251447811797869384\
37566533589198934086948470046817700216657929560538 - 
    1537865302783634282487183921081366270348222258716579967025701871776308852\
4512285889083254904621722742350074*rr) + 
  Q2*Q3^2*(-47371629919515995176794815053481604824369546021281304186510399289\
0241757709942141704922323379989095542192 + 8192671870104399518968959805572265\
659727587760808748653396128425053429453066167285268396361488280834348684*
     rr) + Q0*Q1*Q2*(-9479253183458670546053030046018548009488543894615058383\
507754508237496954412124658194623959260447861215243304 + 
    1281993604105512550630133130697378323573112121988621568088441500165070329\
356360204332399097883992319593803868*rr) + 
  Q4^2*Q6*(289317158463945629055794340607190365345982732666282172194989506400\
823996648325435670497087434874050341596610344 + 40253028539774619967298262719\
34848285236207601108959886184175695926741610553707030728085857671867042727847\
957*rr) + Q2*Q6*Q7*(705315633280261526015643248620970178025190786251299631323\
28614248987196567376146671010769506281056664555744613 + 
    4412115636751455167876507839530406929881109013650565228643020685251305089\
646122328805165812943299699666980640*rr) + 
  Q0^2*Q1*(-24952824363820721354671200894889861268618032774126469330422349648\
3853447727539774661143972060104803083723600672 + 7494813956044494905495068074\
49909342048332064070823468863589324376589445842142966231153681886311424404557\
4102*rr) + Q3*Q6*Q9*(33765913831377999755907141297459946764336531734519403315\
369267416232362481076219152653147074827813031185720690 + 
    1148875655443056741387154947811618276302892482135333281151394780516813723\
7694908026965328444072159737196185285*rr) + 
  Q2*Q5*Q7*(86514340983261486268890830774376454397287953177555801516066819685\
637565712997182385196331693452736683730475391 + 18204656793562762397495476070\
17559255313006015126178165129584026452141251861435126549003382287256073697027\
7680*rr) + Q5^3*(910828473589202547521750088363618646510707400561214368534973\
07225262541001970984455581937813489047962908789728 + 
    2477847612933867920479004791325146804534305363840406687541325413803283283\
8865952707867051740232376740795878398*rr) + 
  Q3*Q4*Q9*(54329732086733428152101940634417743020194308649323342204531333278\
813520612267759877673323530826533533518916022 + 38679263837040668075093300642\
07590972692095876013081447806034038898497968413071280373868268278006943836653\
9580*rr) + Q2*Q4*Q8*(15620230882525351315578052958806685315326113514355659118\
302858029717537370122586853700287653246310967743078343 + 
    4105396342112954796264181990400978920747225179323355578016880678206882322\
4230032020741088479968066739120775960*rr) + 
  Q3*Q4*Q7*(-8514164212230626720889522287626122515884893082768581927433574885\
0714856275874515766151901557628111724452463216 + 4638951184330331889268438091\
46570563323606189795255729921423281756544938407105134050055785881156670825089\
36682*rr) + Q3*Q6*Q8*(-408691813446406977609587253573961946401376614063919577\
38100115819715601694128718298235119847504670294442070414 + 
    5749063369101532276647690765800646047479935394706680193960193713433466703\
5782428912006210045395601066283912477*rr) + 
  Q2*Q4*Q7*(-2026682707069137383069961899964389284892495377649551061049464417\
4564241483115004407826631011043491073939655709 + 1469818990094320074959686274\
16345526154249054054740076921569916318447366830332960834166922537033453528860\
523532*rr) + Q4^3*(1424930438320805188006018268986114833836339675288448725995\
238018786962279602361714659701880186032753016116675564 + 
    5147920855116860765766088851265624302625413334194771664237617227107977983\
59787681295190269110786913924055661050*rr) + 
  Q5*Q6^2*(-10086815115518068966351998776679931965603049701333024821550486923\
47425362805596231457852624854010512346323536542 + 142432398083656814210769050\
21994898480973820237393700981036572266660258956535625234749661301002503663293\
05701247*rr) + Q4^2*Q5*(-1056773599990380294360141017655858139457228378844946\
240077426237798628381055975428689809204204941792485066258690 + 
    1639499606867453463162594990663568875933665461752113971936632607200050159\
821460937524685485082768566296713373431*rr) + 
  Q7*Q9^2*(456180777332893217328981825985862671877193245293064456681515009998\
3646700982517848636966805799588021881188000102 + 2435353383064244466709415797\
66206584069711977511292707279570889650630182828529069643652496385155225996286\
3777972*rr) + Q7^2*Q9*(245852611605363803778653459442764486248806721168282865\
8237517391113937489744726498633431214495014595917107751616 + 
    3039150626061491554066242555785524325384771317118079254255181613118822982\
056541980626484107814445591147461980707*rr), 
 1534931012125984086730633884177331709990895631937107170706555213866789741811\
6957095151512911960013509903438136588*Q0*Q6*Q8 + 
  Q0^3*(-28234349860203122366620835271381738087309561713167480292595941569539\
710616598366268163726954521991585551737009224 - 26474826624058822683407711560\
61567701704896729968556753224038203976795412493913808291362205943583017277533\
3514012*rr) + Q7^2*Q8*(-82338063878263145888072957175258071378616231798764046\
40981596992207086427631841212901672413652205181347969297040 - 
    5934598993265128108407522819782680410908474954714618171684856986980190091\
915569060470545894212170259928746065842*rr) + 
  Q4*Q5*Q6*(-2512797613022580745365876108011265383769021531112053291018008216\
68369819000702677959299122393877063933469112216 - 549178234880105637598121074\
16885884956285654838786459294072175525760506726751694386783523425682276195736\
83496742*rr) + Q7^3*(72548674699546135681361980657824929280031356923794169019\
5023107731724154209393061720335979662693698701866811404 - 
    4380289058984897205492432748952958774934780745834976012470540254295223746\
111067428879243677999176093134626529280*rr) + 
  Q4^3*(309942385106760795473272464484876935465804196780376074200681149164701\
2893687280040688299278083748683393260079540 - 2693379247652540280115175506433\
02967913647210868750345354815683530132596694818930255467894100680928458254549\
1054*rr) + Q4^2*Q6*(-46839982255965375630923661684722729459125855513671116155\
13831823098082157246307302993023307217253655043099357352 - 
    1151224289895763776978286825504178308535809557540261138669671689805104091\
016753527015819839332847183641657396678*rr) + 
  Q5^2*Q6*(993620428491627000463231422908691776418535661546509400984209752342\
19061000849336028066902968129904333961749916 - 380071182639345795752880694364\
69574966687093340796913320632026152410201417838099063489109812425205015870585\
5926*rr) + Q2*Q6*Q9*(-3380393048082522813405454387753112775763067288864678836\
98222769652657783256575027212970277152491099212495417708 - 
    3551149670416017278241489747360482172874118093038781743376627533146670640\
51585954869280311232625936940246557228*rr) + 
  Q3*Q4*Q8*(17913536360526613153361695513888520323065341880406384422946322185\
204342727590674565762060141106910254486684892 - 26401020214170620965129670492\
08853269113457683097214253044963769099812554166243919666475498033240325067977\
23953*rr) + Q2*Q4*Q9*(-209382726607176728143251796209246209893829740492782481\
591316410640893952981461096535361107547600677645575237944 - 
    1987998316878275556779863580145297971713735774424825862959602909324286537\
19320034181550841638919513072440371746*rr) + 
  Q3*Q6*Q9*(-3021713128868376017272633375701093053041471127386590896622183715\
7944303402628396245270756440845348744794388748 - 1738816773679038633882176556\
26683676722462956535421510695310555817595303412083816381207767386693879219037\
067017*rr) + Q3*Q6*Q7*(146648833092630528610008122059196298205106767464539801\
758197454669379018685408155775095669526944079331020820680 - 
    1194782603322372183034849518631358519008593957616335445581529441424232068\
78082343667717000341173686203826716683*rr) + 
  Q2*Q6*Q7*(10947612429948271020769909739887255079380090829866514758453499920\
6262050425070500428898875600048921857615435608 - 8901923713761163742670840075\
38928310672369590746764684217514765805220013734369374587488668796633872709447\
10312*rr) + Q3*Q4*Q9*(1061689196094457034007775195053757729136505866253938667\
97893355291230832874840208490255948459874487838553623368 - 
    6945557190387567462817666985703086917752440428408318783993636007081201652\
7859196575985256269054226474248458955*rr) + 
  Q7*Q9^2*(179085875995075562715235088590955929232202966171697202738836237679\
71421564803789424140664075436001064348310960444 - 615051686061389730166421403\
26212819847346200282386202289490084415344955414959611392614509396556081069527\
462894*rr) + Q5^3*(-137656564990595031219281689008389840325191091382846770417\
597227476594462798417298922211156867619098596650777768 - 
    4664374971465072624318047286823337416263696665058347974934876760642380028\
6392628585519777743240040931076610346*rr) + 
  Q2*Q6*Q8*(54778349653115385906987725323693651412282200278868181197992965424\
242025537974433764607356890963846810928890512 - 23566518220524918284872325040\
71054148578859975530670987480660218728689811808589346929339762775313170032737\
4114*rr) + Q3*Q5*Q9*(-1309869889624051517390212127761827939609925823321318406\
66433433801010398333078778154468341970381065512224625238 - 
    1716734385016403579611031294455657027767856700597767022886943020989251756\
5539604403368307874133406512026475129*rr) + 
  Q0*Q2^2*(-28797602400731732596516580600009543030784605775203033024513361736\
252858458273870214757621545635170073258483804 - 77686330626564785646003604140\
67025334605133201030328405634064780815425583010128157030714881193222333277296\
882*rr) + Q0*Q2*Q3*(456694006597782704502827961972069627354232105516348882344\
6637249697523129398974057742553592141100633061084780 - 
    3246450349511587392705611504893142724269604131891435971891422740909721916\
586005080926442506646422580165409818*rr) + 
  Q2^2*Q3*(914527660428573329749594339744134380193266467114331183087248242684\
18977408054565682425759039333317677566276 + 929120704584960884855208306345904\
5769370462810030797780261836334932444792835376077145080183555634830171962*
     rr) + Q2*Q3^2*(388796037885135000928767092060700655121834663388765030851\
28008619960892643374239604816871781682370356858020 + 
    4228226978690957936589502910299094308756621876148965181855885552189567971\
7302290651145931723898941210313732*rr) + 
  Q0*Q1*Q3*(-6222479432792765485899077910129821626113847498342616498018981757\
162308788909180923575274412682811415178648268 + 48880015318380510916811068554\
56520556651579218182082108308845446318379472682963682645325538519720009186914\
958*rr) + Q2*Q5*Q7*(220962424216980739004307000190291944438648640505113245963\
738883248571218802370416318936169776415487621080599074 + 
    9980851290301044607667956858965089175634032083542097466993255581321793509\
865778452244454830852512640132971180*rr) + 
  Q0*Q1*Q2*(30472447636320566835177701408057815817494235053812630386315687677\
66742598483357891809848197279987760029270564 + 201724915033422789450051602174\
96610262620253740545180835992160219685798162338035339095187863976974554970531\
890*rr) + Q3*Q5*Q7*(820835950303349766643868612822536794573491949085620724540\
2290658628818003951019991565106034664821074881787074 + 
    3289629984565607521108836904711778361897566417379110199022319935600378219\
2382524876721753177799750540210926731*rr) + 
  Q3*Q5*Q8*(-1162122294372627626714768368130920086040940696766755879897510483\
65909150934114397910604218211193618198341378334 + 343713622546604319747443708\
66812055274000846465144688048649292615357161098705490707586594491840316896095\
136935*rr) + Q2*Q5*Q9*(-51656775030255536919420850635666894105074327640782938\
5579111326874887759532894964979793386314183605516084704598 + 
    6131361495050722909186625937208475571139839763267091758220355104171170810\
9538218760650561179330175589712744174*rr) + 
  Q2*Q4*Q8*(18797944059105224897292812934661030351829390183288755606331826283\
3749060949963544767381989693281748230467205868 + 8305391950725954999211150530\
89744467973417703893204806405758489020988145724046606095905174777114444896838\
67790*rr) + Q3*Q6*Q8*(-110082253540273865692851755352287652128278510438810425\
796310895847200172509017936268658980833238043614069084780 + 
    1554456955409548058698063024867913834967640280226650151311164632971741497\
53068596993145409897537947518087997241*rr) + 
  Q3*Q4*Q7*(15122222994033712228647917266070407823976202639258675814192601472\
6678082309637901680394302823550130084221764992 + 2427424263594034303539355731\
46329396971365796157615101321975217230467313652032698578659341438078439063065\
569483*rr) + Q0^2*Q1*(-463323752067595375292571301795290353334419365008212189\
947778144300208573520898938932068702727245407504624242576 + 
    2777910551419752719921531747741062730362338121398990079721583259163879758\
97771014306405624331632412252086852128*rr) + 
  Q2*Q5*Q8*(-2903194495460310761182346119711578812401535675156298172565596785\
43337952243396750749496960838503309009561920454 + 310734836861350627303925181\
18878453377846691016918256524722099593399232556261669610283616007446403685749\
1621484*rr) + Q2*Q4*Q7*(54369871754135439124506266299159031885188583308121258\
1983529788687337565136414276646711912371916238049926283712 + 
    3329242285782602281370526450605172115803497684486331001296068600922222819\
28164860704869151668162758947135665732*rr) + 
  Q7*Q8^2*(668150142609960829150034206444651939110220335813737882896149128865\
2134757050297414575588870869875384435166780976 + 9323048824850656856177459729\
65736838168510770393793441253899722704925522959635849824138403169581840197078\
440134*rr) + Q4*Q5^2*(-806048631378365188527939271653394497965392209307701025\
401521147171137568737649397867996733601367385532470601520 + 
    1139149109278903929122417608683883110739617585994741794401304512390895425\
662396718287326303266586781844541978282*rr) + 
  Q6^3*(-27887137838574357942524659335371149694969752298445358400167261675155\
0559880332215559758401266741690022470966724 + 1392507812119981607619064958854\
61883138487984576623208305777201845415062099663151841584215609983473857576238\
1322*rr) + Q7^2*Q9*(165087858407215756739910434717648139700475924155013824239\
82263146979254586224155426352007156080801384922859834716 + 
    2052731226667827616111191708434678599813410528643662340880401402544840484\
921976711943765679358881473010366776142*rr) + 
  Q4*Q6^2*(-20350877647385526599057052035764080325442094707200426376931330303\
32031433174197642682667176405501682568357206676 + 206346360362901751055391688\
00067559586691482142365064217329196656832599892795932907246717876474407591194\
11658326*rr) + Q5*Q6^2*(57756449298099931709664812109973152533786854568034980\
1532635468273994726611653831375509189185661591489030738188 + 
    2601642038785365573255994308858480244666641329480712665288326932304268848\
883153157705209129963547338173440184242*rr) + 
  Q4^2*Q5*(535768459219348258682136374039032531510029076757639459955648225437\
8249133402008973795921669184444234216036778668 + 2941537495193787357782501058\
73233470393283644833019367511421439463025765330238603072615454143142067877810\
3872874*rr) + Q7*Q8*Q9*(-4308669023625983367426047008918529038240042381155423\
9471528569602476268292077513414661179063129481851567876599120 + 
    1361227363384873788530747104719559070085371171397042627944724299115147758\
4017727188789606204930560555179209063934*rr), 
 1534931012125984086730633884177331709990895631937107170706555213866789741811\
6957095151512911960013509903438136588*Q0*Q6*Q9 + 
  Q7*Q8*Q9*(-2700956732593536735143462578561358888377431238434491122636032907\
2972104822916971459675610756203062634334036697644 - 
    2039693639827257368539984864697511338363866266276970222135445420623844789\
9708487571041562263860176122805330472202*rr) + 
  Q0^3*(307694958294765081807943177632467591595871572820713573079154684597835\
6512965739712512364747088208139233386696896 - 1896460320828632627343780227035\
45605349441856804329323934574299771371150302257474717881305873377002529785654\
22164*rr) + Q4*Q5^2*(-3350933476606353320556375941828785058303753611430863450\
745566938179699783614739505613996090309923751442139176064 - 
    1769889505987917620501697381562561142263470197931971158491227277255724191\
347937201362436694085712315717468894804*rr) + 
  Q4*Q6^2*(-21480372004586419564438090214229433573038447823309678053899611567\
29214769684089275382992396301210324970132789892 - 126175257860478256695866332\
20583753329239213826505886744205919888165573563834018673789566460303339198144\
73597292*rr) + Q5^2*Q6*(98106922595592746538262602029484293514927788430465818\
2152722521820396363373197929116664777287680505521960359296 - 
    8170282419368886216280111411541643593001323382703122136378823472842123920\
80597655413783529935314366002667900016*rr) + 
  Q7^2*Q8*(603773541517827762762569684068257739846650861425523710384088659312\
7326693332965782573979552797825301331751599560 - 7925454240517376090476438367\
48756703507668934116850967857162123614005867720729786003235901533124200098549\
862112*rr) + Q4*Q5*Q6*(191877148548157189404825436683578925828723682908230927\
1737807550200037567905427961536159884690328911494525318140 - 
    6336131943693161116424209923912989992753281465612474861998973122515263633\
28997191590853267341009179097492960486*rr) + 
  Q7^3*(123133331023775170464096059713281907347363285441249662565080731391119\
2282640481328806135404619125874894925659088 - 3884641705383355644707304943023\
85642916406706135952519007892156190187672309610755756743509980237640337003343\
594*rr) + Q6^3*(-421646093525566764708953848141267090096200533487277869115304\
832173500387703102334971272985951123380871756926508 - 
    3074452246290056445531841177063100118816000118094822157568763614373495693\
77714317280066983884558759718091425226*rr) + 
  Q2*Q5*Q8*(-1769807236200825197705762634780728450983766397933078843770533147\
16880859195197155658466872095283350340380374488 - 158627779331374825803833729\
70764637888730012816128839812369673710183222032386258625272224000354416154285\
6072974*rr) + Q2*Q4*Q9*(38345542353437307156841076178087331795882681980286264\
2882695332741271127500118328485951807275549819229370054266 - 
    1284662933895453940401357991441850848627280312988701216051204366800945420\
33865633183705799424886931109705581276*rr) + 
  Q2*Q5*Q9*(-3162943841583756672375544691414004110594298287300038603129023115\
5625331139279896006676300226436149854019386516 - 1093964602290308357011286792\
27349136337093277612203267552209210828820997120540089344310873884890194429592\
910368*rr) + Q3*Q6*Q7*(164919025073100820122186857804404248899592837860115173\
197363814515878177825556369121841003823900807075043057826 - 
    9631669867820962583614939009987281785694832532140332092800341417261330544\
1471330469158887389671199653594110623*rr) + 
  Q2*Q6*Q8*(54603421363867097237268207687153099846824636036619810621384067387\
217087187130801713202024935512820127475510526 - 88493047312389511077127984298\
13621059821479574862503349661044880667062953103175956963456125495385932682661\
2426*rr) + Q3*Q5*Q7*(-5785390271430427323704664878935004105761641928787823094\
8035206087351591565425535615617944248154857593231118352 - 
    4940925228607741819231294031530601790416809119463539631397900817402411229\
4608769478124112901405651753148046721*rr) + 
  Q3*Q5*Q9*(-1144138817745783565246175657304938590427398978550642180986563867\
07223923445347885337508204441118307990557458564 - 466525255039807482991078680\
18579299653468824328426709240184911128013358469885831566536101150489781390528\
347557*rr) + Q2*Q6*Q7*(217944911886363269675764234413640429740176765987386945\
982513321074174216957527552111195873057886824871995071874 - 
    2089284234199799987139578777196402266103905002640633375151885460473150703\
9219343222932984614672032015399201280*rr) + 
  Q0*Q2^2*(305237804746123531897242422185651352262253342002024730720811317694\
7903751168641232546352968237297870185426516 - 1331521071094367477972971850616\
45068311721035006032513361248171184882321571602556234469944644940067387285803\
34*rr) + Q5^3*(62752884324546925932260020675883503214149577201448284906273557\
0878126542162305718240760546250988429151610355608 - 
    1017217829994498479072682959781270043543009276517883223799149767227525570\
5154160181911044025694281375731149210*rr) + 
  Q3*Q4*Q8*(30372072419914449736332946409187349175054274895285954597469419852\
2394379018410617192882611079245284741175432082 - 4434462671106982971844951806\
93043012037034462388725047921566804173985427895127375481381800963530274225637\
0517*rr) + Q0*Q1*Q3*(-4832901192065487025938050359328549505397511303540384816\
769243290002515593236050050141846006452596274419448248 - 
    1327675600559412906861390356554286727065578528573740818088232647054318975\
755345996305635239393526608132779350*rr) + 
  Q2^2*Q3*(960835410263110476536757301735999449166988978879738917790471268163\
04510584096574677278463077982891736215524 - 375724800373750145871335762337763\
40571046635886977015905577929505675058011212105565256353843366371291089098*
     rr) + Q2*Q3^2*(-52288383933181309660960822211626006083288638739415327358\
49647816379124435436442189106679179792429312910556 + 
    3689528051117677365255516749889076797982425718289000791495701508351767205\
3877248895256104997429966697409472*rr) + 
  Q0*Q2*Q3*(32586715872585136018142508265735925028786339576246974196769521292\
62403237300295690110332157755628787192206188 + 187817549492705406398772901005\
53077112888729630140801110015325517641113467246832305496451574024656026079116\
6*rr) + Q0*Q1*Q2*(-1865778542178760871736623140772416121213614580465309551030\
5483496146769449017235009238939160501312569462370088 + 
    4092620744582373195103450305789965320854709068441935353030202614384063094\
23300796351163785212381747148454246*rr) + 
  Q2*Q6*Q9*(25572776891655325632409828431088175321514621995964402406029286901\
4068488168099421078515183418556423362097221538 + 8339803456445060834930038031\
93498934830277908744149176149699711682022321623603664108944942278983647667146\
420*rr) + Q0^2*Q1*(-492676731672846045427624404288482163959669501782341292787\
191551727341664824590438533549785315673883588869711944 + 
    4004251511774708172113252160494480640828145542177783610384115781961104443\
4459100470030554349913304412799836948*rr) + 
  Q3*Q5*Q8*(11661530155162891084450211413257326368784328492768997543761855914\
621826705764265722825390414356484930164677984 + 48374168981029692428712800138\
45211191433680199467594536521595429663219680521050000879558656631327437821114\
3019*rr) + Q3*Q6*Q8*(-1540422113615680289573688535033311887593331508552492051\
03831686219898923598171627988119092229681697440516327102 + 
    5973421420343946591837779265192182180811369701110157228537427437178182541\
1470921855589275361777477435684249725*rr) + 
  Q2*Q4*Q8*(-5583339275732296088215091953958693260611498092009930205082154468\
5749690031967893446613356882275571678164276670 + 7459891415859645749090782731\
74863994723462795108414583188024135647140487858589948498359046656570939428591\
93600*rr) + Q3*Q4*Q7*(-255942222908796050023873692215673819780106900774331597\
222727012550036807578763546203594378626147767905749886906 + 
    7855779941149165393545135593397588750465747184483758436987703016030997515\
4872007433409112392661093678488422415*rr) + 
  Q3*Q6*Q9*(42734619209284514337151076215858916655631642608257144843506871515\
787442467340618116173005678203557480012837830 + 10724527257673664146960880194\
60304227686421127394191052095080081271690788033479873672625065878062482321158\
98575*rr) + Q3*Q4*Q9*(9457368967560873157277907218648023272163609008352811003\
9079668890808542224503966461764415600729908883382540046 + 
    1418946764648381538229404231147314138745152803533817302049829716163239161\
81342159430476257879731063481640688197*rr) + 
  Q2*Q5*Q7*(-4622122624174113093702623242035899880178401333309937646329077909\
6808443340364273987169135549034519592365573224 + 1643525926314716301654192327\
71672232999162527000677044398988825133373172799411860525455043422794939308709\
206450*rr) + Q7*Q8^2*(2942626916693290925800906214228292184344018403341774417\
576094644128461397065047341569158759522537374567446440192 + 
    1898047714369057029841891078450550583354070721070497200188310135456854599\
97998048964545295723293452324734162162*rr) + 
  Q2*Q4*Q7*(-2268574426348546714546454533998664171461276547450021998714437443\
18002918331923753651352387246434868206541467870 + 265292969884797851883547063\
64259309013336868945485494855254657295039102713503770870507052081433553630983\
0000406*rr) + Q4^2*Q6*(989885649347741946031452355534004933319470155668490951\
600482236441071307862572826291898243905211707816459991560 + 
    7535667218850864180811302878503546626447549037986668246385908252200250972\
66722776908710164676331288255159948592*rr) + 
  Q5*Q6^2*(-44452298659270414721535437196847096184232610563670058294698885589\
89691827313243447805318306233674472447895884052 + 119816585701457442534635561\
15682217789594982175103516946591567983484632634170470036467329216490879567175\
46976388*rr) + Q4^3*(33090501185019636109521870743305976331289768812865385938\
84543297186171403844947180882594744861322768747669989920 + 
    2374399292066290370486056975145112357220638799536936840602070069436831015\
564785200438497295288384684363566053686*rr) + 
  Q4^2*Q5*(-56785546319345813610980403920881366086104073609930506431457737250\
55619663872454275461301174585279710536481152992 + 562534584733396675218351435\
72376940976918862460515933807192988142111837014620889935747356760737783544108\
08354828*rr) + Q7^2*Q9*(10726781627867100141871056081026582112840674445456876\
722571127131837295781334533183879568410058677044078613107548 + 
    7807473180094457733679341043984290941017744073288509784875979064205648989\
581138491490364625823367685223493930594*rr) + 
  Q7*Q9^2*(-56642654386644134304082571227130632796086367735406649262620465356\
78722785433230037358605856900306219599612288940 + 809369837468600930085922478\
00762989283286283746895487504633439369534108468208597489432692582021306394027\
47208452*rr), 818508951683719404175954324673381924541562199299769638836545032\
740353745071079098940499061594327593343252190*Q1^2*Q2 + 
  Q0^3*(-34836028994263865810867561515183444383713015380034126692926193420879\
1802644176793548432255681757870705841045643968 - 1808865398488285670928357124\
48217488243744162261916670187984804155767738931141986766383072123403119159630\
971135944*rr) + Q7^2*Q8*(-590528714295179202092108599706103020692199800403167\
41789048878831819556541741827017378714542103545446207794927148 - 
    1441818086826075634945132698022827486939039061547663170728873393414161131\
69655305363440518433802516453739666554341*rr) + 
  Q4*Q5*Q6*(-3125384662059875339392601173401130787660937983894040538117378401\
779004352417969030932177313049112678783601423896 - 
    4829265863990545504671428237250680622043239640478402974466030677554445613\
6386426603712209875987471870152940977154*rr) + 
  Q4^2*Q6*(-24806113602397646627786969598219077631840575380918521092982115014\
200490872347905016951876402611339339860682130896 - 
    3396374736358008871639170364442887617922701641099572601520266440902253441\
1063434590276992238671221619880426931710*rr) + 
  Q4^3*(397123557656713874702587717777576256867806338282962161396420501674881\
66789719552298072649241731299150713499073878 - 257316698049499244594407487485\
40623513257790603005497640534716024479113098836743437726722502891812403587336\
954580*rr) + Q7^3*(2417738311589403468974021465964992686973035735287658919409\
5302063784611102033987056424735742215618591012837477530 - 
    8862291914989863576162562746682521559969214511835508572277495542246621189\
502515990950254779029948779278524094920*rr) + 
  Q5^2*Q6*(-65776337198759245357451890716426298777330275560966150499797253106\
32114630053381709648946857629533427106947827050 - 462386137885026079642890214\
71940403463588189102728154701734691943914433661554263922173366513472942571390\
48364568*rr) + Q5^3*(-1419269209164016783088876073329201353943968544262960973\
540245130114844247282150260072166653700824027251109814316 - 
    3522337570432446105770236126305702514592406781033888163402924447805677846\
577332938804031160690909979662358316096*rr) + 
  Q7^2*Q9*(990641680396923047507145241691208923137265603809533290477025988185\
04428002445493472735711155830652847227442642598 - 307781475635686732986275113\
12036069069935521801748093633415123163847942535414040735915788873932721343609\
45747697*rr) + Q2*Q6*Q9*(-433756213034243996045601848761642290911945235237060\
5058449031788498732018623692059749156854718381731910624306971 - 
    2812124747936384504218934343815718840348280827000913568057014772841547092\
445318034730744892562691864069401985285*rr) + 
  Q3*Q4*Q8*(93930888627527338911684191342606322831602802206022774931403036609\
4811483094944345443781240737151132877227148493 - 2304766914301459181286349492\
63474233732400110508868581191251954048182744210961261842140414575713087371667\
6275798*rr) + Q2*Q4*Q9*(-1495152958268421913291886891434693106333537485362197\
786852761873037016519937843799098597736985643389559215243669 - 
    2261824196669842138738048114124324675508615181884175336196189026555794711\
047173373918694967207525639052549739948*rr) + 
  Q3*Q6*Q9*(70994541415008231464449916301187290333310182456574626025989566926\
3412319578635747099651580465261133979863041139 - 2010894932451007803624923551\
26410935819933685674119264097862112644709358509324648331949761567021601217913\
6167717*rr) + Q3*Q4*Q9*(17185297474869204013706289516651356494991685464159351\
74098019194978744427059434199377943405141932981902838402295 - 
    1624116529938254628098604380106815148794946444443568739060391517796506654\
925992025681427416520689243880680422414*rr) + 
  Q2*Q6*Q7*(-1269430403602134831577597698659847900495253951889401390726709596\
312239022221455467112188090033069187731975193925 - 
    1467109253931926927723326289897634175564671948585350536548758836868697873\
133397460293893047364107351508130958339*rr) + 
  Q3*Q6*Q7*(78962352127471145395109221128436572265790918387901237462506010080\
6797124366953287712449355499238085465803653649 - 8121820667611145024839829258\
86610378635977418431245637913420452835060115668625862108204124565203734857109\
985287*rr) + Q0*Q2*Q3*(-40989768588744828101170722170782415041963185466035484\
643009230541816909807745911268106240681882822956603029616 - 
    1100932277611325699766635262645175797009795009754059671879335350173433070\
57752156587263177934193150053134569018*rr) + 
  Q2*Q4*Q8*(15633588630414571344738669849152844932240813930349269965046245091\
69286989606062313019269408634488974886558414157 - 840693919730432684508184990\
05159162506333521436913647121601346409860304694276997415751751336768265047782\
032222*rr) + Q2*Q6*Q8*(-16339894291743897864738601970684582848246231984576643\
11901623566045463293781412204049295032168535332350713676997 - 
    1407628158036063460544306686026202481766253602295306857233009360480680709\
3210271150975915630578700057395765607*rr) + 
  Q2^2*Q3*(-43863201060876901293758990015486583583472907627479595273422557424\
2561877054986532437858738349050590553777002 - 2667396494113269647130099379519\
93220229716816013223193682535545853444569659834647113100065184562468016277602*
     rr) + Q2*Q3^2*(-33579220633979771889315256564356908388192703312190146818\
984910606825196947072520629978470192783441622448592 - 
    3360409402259325618323731435821230812302127693731730337860513461839573537\
3776907783144830186550483034472878*rr) + 
  Q0*Q1^2*(-10003998298356570495483886190452445744396871324774962252446661511\
27099021753541120927276630837511502975086010 + 563861722271006700654546312552\
77421468418729285095241786517546699891035771563226815901046465387011985868484\
20*rr) + Q0*Q2^2*(-3057731822835089695242625745949920303977796043184203601958\
13213510757485404857033463531425076937827335817670138 + 
    6119688522669504902507323088711919353993122957872800063782532910622562118\
5288420773261022749252514979048214542*rr) + 
  Q0*Q1*Q3*(-8611130602206114962621380289412725652021835288956743480115153236\
7049026247149205640835883109076843841838500908 + 1062712064075054636383719827\
09707646036839026377384412355242382952480481242023056330300594075822571871128\
810590*rr) + Q3*Q5*Q7*(-96174587545053594355233591420725422443427107339343848\
8829648762047984720894217580268074739319188560162074692835 + 
    1539310104366240636594662667385090948664525031285483211587715982532350001\
66918675954655638187038904360204278144*rr) + 
  Q2*Q5*Q7*(45546708360283550904768934063408081678796820073518480945434495441\
6599924384261197420480722611905828940292359731 + 1783095949039270342326771424\
82235419863643078966863380583374612924899095755017888608957657470724174375493\
664138*rr) + Q3*Q5*Q9*(-12756922793901939589043818223913830376672432760022452\
89804368835069444074459733202732498622524102602228366515055 + 
    2179900068701629170962980312229464657965310863297297780931386150235837344\
15792942336971857793822972275023437718*rr) + 
  Q0*Q1*Q2*(13450500820429502131528232554318139800499495752879134865949191134\
3701604680811520024085129252731432210415498952 + 2787243532853742844586233637\
03686900962509432339137300250998952627024826357255477937140343707728406747076\
887318*rr) + Q3*Q6*Q8*(-16908993701084503048957722941989566451036942429379703\
0924618291732815809022480311197166167906444776306149724019 + 
    6383008309225330931425433601547628909311342869280793935739426584643551302\
66016539138997612417211825683853815461*rr) + 
  Q3*Q5*Q8*(-9809889365215557537050479171836700546068140154309475172963692369\
5924713692922652876061354555986069513535637163 + 8419276674506792733859510033\
60387613984852446605118342870373608648191089812416261881586382743961040992024\
003758*rr) + Q2*Q5*Q9*(-27718919693045980442622694503055879805173082224959890\
89875995952129432431503331914222691924902350252134643318309 + 
    1480490631422369033784079965883333848741580850535139039094421199414767116\
304341283819617243045782084771576375854*rr) + 
  Q2*Q4*Q7*(49704468038570626420342794147241316022387085267880817663742976636\
08180502772960790628029375987481524824635850021 + 154134198177013468191761951\
89886391662464471126147776394382683961609617665111268473198573807733288314768\
88362810*rr) + Q0^2*Q1*(-2475220351724267393082747961933934403942072500282556\
392870363850193190598587075771781686430637657405561435768536 + 
    1563564475647392750610030336474884495430540839205259939931372991474664316\
758566994938669705376620520364814387168*rr) + 
  Q3*Q4*Q7*(15339261672864710676267055192752544282676293220658754721420508972\
47128646934371710993796575190662845362813665365 + 294575422509569385840137629\
23287361690037606131517564880551381882416548056724652848112229719466555003552\
68704430*rr) + Q2*Q5*Q8*(-158884967991550879683968372312366296425753291601525\
6821963561142091751223565223183589849242743614693684076826429 + 
    3574561831562983875801509416712331205429271175342421557407257044483891932\
851420274028299076586083846689422344384*rr) + 
  Q7*Q9^2*(175200223567187325911179204423542863150527509420558974502844246011\
671213129753307716388286321191045459808728554064 + 
    8207071412896956844185451710736776551668828077357911054896448119387386794\
371505670360229882856557150554795556227*rr) + 
  Q6^3*(-75683092021221250892002173787968842841349424916510502602342655887563\
10742667838190273455636173084414235956320258 + 963505822854280822418897704909\
71883038318357335652071765491006328982338516624661883656645229389965303955017\
39584*rr) + Q4*Q5^2*(-3341629033438914522782107242107638318591893590436252111\
3834133926830778202553768533639700109383260527608538547842 + 
    1632450603453036906127801210194377096575618979050834072502432932103263709\
9725691281938124722327939634509739535856*rr) + 
  Q4*Q6^2*(-33156798740561348605241125792124087398110454182136605615774656156\
978653785208026151158265783447948435809996496116 + 
    2144441820765549500932541785894996805256377053590837103272898833150918079\
6554821235078995341468399493083327631634*rr) + 
  Q5*Q6^2*(750371956486696393094906448052870800883839807079041146889851619165\
2424181260114488702625421260342272620607600406 + 2467338632564210911078156451\
19568363341968370027626879681543526857798979233111199797467691391342446067537\
19051776*rr) + Q4^2*Q5*(64908230643963962844388110361846141265258127895684660\
347307426229076425785894202898289840817908111202731669227282 + 
    2866145774329320019839801298696062902040444534591178235619243056429303004\
3268301359688400144731720530374864356934*rr) + 
  Q7*Q8^2*(-28187447039789194427869321904226303544288438937244083389154608519\
877336310770287066511709228264786637271996610954 + 
    4274446599503864537248426060151443038033952766995014004669054447417772024\
2622793618985170403100968659832915885623*rr) + 
  Q7*Q8*Q9*(-2231709412352494801339751736791657471436047918812891159940838054\
36346548563842434134760010344198763584468980185242 + 
    2185287892590203723959231728532193119199626217305022722646262332024798774\
02998623369056859588293388437561276859094*rr), 
 5456726344558129361173028831155879496943747995331797592243633551602358300473\
86065960332707729551728895501460*Q1^2*Q3 + 
  Q7*Q8*Q9*(-3979809634661797594986807490973966633294744007806982663075796444\
21730473312832993300846689963548178749806667662370 - 
    3951399195161255323524955668755311936354908682444781213704938887445775775\
02133676595350519178881643791277464594012*rr) + 
  Q0^3*(497383797063133013132160077898799405732315409239265352702480703603223\
023691639860969349410696978135479224920915260 - 35565765976249095875199199147\
45050914135084308445166822344647638360826991444228155837911065601092951219161\
72169568*rr) + Q7*Q8^2*(-2648578944356075808412965278344925563256814847615000\
3307188005152573465743818676586632006279654607505927068031750 - 
    9091293844105681158841300258319758125621113285003170303007222467582403281\
3506016829422828284080989044533343441474*rr) + 
  Q4*Q6^2*(-61704638516698969720372967007299540015331808293619382974466816470\
086825084732393958183322677162207661356913139036 - 
    4154463905827744395758470110662866814492903760667687370549657702930814282\
6810833435351143065103128832000688689098*rr) + 
  Q4*Q5^2*(117056963704613534336220631611582204585958987727462435762066234265\
56960015201331378586592178445800292857301551564 - 378253100843111383577563487\
52453975881106999610122692933794472719493257414314271111763649501002197758566\
070514614*rr) + Q5^2*Q6*(1703079524924549133713051071301981811082129857966021\
204931010016161835658411236199049050799510660414495287839204 - 
    1121304943040517367664774034730292400069831220517718099434482570386417996\
0581742810472758605799528751205969858082*rr) + 
  Q2*Q5*Q9*(-2598223608971011668728753066868362373512278886698608488786503813\
598136386001720334650465278001845419210359191748 - 
    5539670024102055999209115016007888660543975502022796953595824701414626647\
729212382906090370014737700647429520710*rr) + 
  Q6^3*(-23668115725414279361550193972989803925995325931481613229259711820573\
067612573324408506815456043237300440964885604 - 38688035570768323605594567971\
31753584832066081012956115672626300919538396816331835818486548955916755825248\
077206*rr) + Q0^2*Q1*(1389316947791400730525398657753400618806899064945489931\
962688977980825112209488775452137585807808411915524458832 - 
    3369903001387379744067292480537438729502992234723937435843350004427903340\
452285941168316995643483235234773144672*rr) + 
  Q2*Q5*Q8*(-3678379221881654778944760559693247575865852921810142934167711840\
618758955358909609431445167766018548542807594568 - 
    2456530412077514933722407925775572065186718395625411260411571328293034441\
328156950411898372783588807126237992730*rr) + 
  Q3*Q5*Q9*(14074890952010098197003830485151776113014401551240553565063105865\
29232474439416449015702356173884370447227130666 - 225722770298214021306746726\
32877787552338334674486328986764005635302636683763005973457773995248760480663\
88181193*rr) + Q3*Q4*Q7*(-667091737378572384939439682286397334262429506638721\
6392970210058299500989191674333779347161449409705899864764070 - 
    1970189611742300761310075742083887571169988281134638753013223008039487416\
122738133216227474238477897248346884755*rr) + 
  Q2*Q4*Q9*(58167721218199037862842094272170449132310067911695709726594686922\
65054624628063060714190210753201877663817216368 - 135659800052756798767352554\
93828525864409006443520709599858058032555567823438158692614509290957660121793\
56134698*rr) + Q2*Q6*Q9*(8478037468050891939281525522933119461535979220048258\
244964069211897000155517184378599931670095972639817225515986 - 
    1241548926429905442521170970973808978268656189448782108226708835827544602\
243935068645012535118996200141643649744*rr) + 
  Q2*Q6*Q8*(-6028113127095887741684305759462651137506798380979835337196695854\
57726215010039274452932565106012787104150657242 - 120233744656043353406198293\
07678719606089046979138911822174707009842701936368792796022487721584266809908\
98056566*rr) + Q3*Q5*Q7*(-382782891068229754056591752449425656655276478648036\
920044212086047978288669134297360565860172058760610119232202 - 
    6420832420258261759502432517998040881096923333523150141252913557622758358\
58753856243385612191906131771677566529*rr) + 
  Q0*Q2^2*(106643265455452482925027409113847195992355846511266901092915071900\
187676209279370195031584227629206803351156232 - 28377356908643830246549829363\
58668138451184334614971533640576265477642015722374094571409576485554576332037\
41454*rr) + Q0*Q1*Q3*(-104299663469035640283562239672227526731506897588119462\
567423694491893037270043603921762656170464244572188516312 - 
    1784365470594984533248756418076841889751031121206177780813954973191313264\
02273198154324340121419179674510581882*rr) + 
  Q0*Q1*Q2*(-6417493308388913416510820517812077760137571051774734895812515887\
43683362560474219844690178862622036802442903816 - 474581278065487288932960412\
40232801334420600647606939091148742327988418135062495991511329256933409258603\
888770*rr) + Q0*Q1^2*(-598420989119874853275308828483428118164831030154720469\
28271847949239196028530005233649820281007506268873326780 - 
    1036778005466044578622875477919617104419312119113041542526290374804448077\
0900335253246321446861482849014527740*rr) + 
  Q2^2*Q3*(315591339188236503569769167851518442552076103311621752663599676487\
658846151200087664303752213818058843765108 - 10189952827633250230993069604712\
81189791507543552013768815441929815809239120830579852415317308519642963150946*
     rr) + Q2*Q3^2*(393483956507657824314426072127413796657405392698632095171\
463098345003364194723222795360555228939744809355876 + 
    3135409156525007986020407547468506773923164288852981587672430334430545194\
7670980672209407565249995158896760*rr) + 
  Q0*Q2*Q3*(25530612830246805196662721835864211379467526504667729736724115451\
8948526807921867190300132791009889786878469920 + 1342547013081070086726578071\
28363636895229571898233619485075850484250487024102884903271804071306548340162\
951874*rr) + Q2*Q6*Q7*(401537303816219949206993536266073734110302553717222409\
4520605722883582415360741972628522922617485314456494740382 + 
    3272736900408472645173951847144681611949936619909580281331687250694598244\
74882438846458918989260190787740012554*rr) + 
  Q3*Q5*Q8*(-1262499294938737467534362159442214612468587611990786674519497246\
766420222132383709373958515855718039796788872886 + 
    4211441324131899387577498877511182722358927977532413473835236010931578646\
97369505820415241602667661734985245005*rr) + 
  Q3*Q6*Q7*(-1590010986963628941586490642061303309203298538925204094087416718\
762295130220775804135613466206435319918744882528 + 
    9344682147822132020219175423007255642870120758256042792554370130734922267\
48182915229445046292612655604222041993*rr) + 
  Q2*Q4*Q8*(-1365926863155352488274473419451770219705011815547427735475614397\
818625562847359944523511599439712701730631209936 + 
    1394281244674344605572886756300907942244139894444858406106442528701745061\
726893194620230006079148846803588801060*rr) + 
  Q3*Q4*Q8*(33907389327745334494262137281576789513075800762202273619621274417\
17203282035791142624162130698274218098995883026 + 204563114209984449376723867\
36560383090522391271832551335033538154028521468506728711299214928791395550375\
23471205*rr) + Q2*Q5*Q7*(-252083462832909419936330473614296148048993158924638\
3626768028110055115827420452624498747396366954657047685723060 + 
    2065317609390527027757879097021163362594691701348160745087178723106351503\
873961367358900640162965219675119067896*rr) + 
  Q3*Q6*Q8*(-1554888052226532295510761015038733600930228518246456194264998753\
263671820369108246806917213304036003426659368064 + 
    2284327032190535092053524427594502279670039957802714053363439510487487062\
246447947297865729904690770436774583843*rr) + 
  Q3*Q6*Q9*(34857434476170035421534539085662407666079235170421722058809165463\
58536055872081418305697005325144347005043530232 + 298690996709637110309335844\
13318687951019727783304823935990418386250755758375665817918856599940007049475\
64387233*rr) + Q2*Q4*Q7*(-706237045658431699435400987289811735665919749943130\
4725176832850006387147430624084882164291727512352382175967056 + 
    3423459305005027912555374606773706361067869028512942569563084269142506275\
173343892645555413397254056072278421934*rr) + 
  Q3*Q4*Q9*(17141559943696315118527337934090557951337014947063137607170412538\
16526865174756103472606329694826767917534539682 + 415020543280065851428745028\
60138650419288259686240121067977152302633442069308260531282894998258715398985\
24870709*rr) + Q5^3*(-1981196496115720844595816928537997238300608840534682004\
330891269143021014170343529688484536272211231142265644036 + 
    6230828838671713660899866643217727586480718204621567211208122470491392662\
419759671280892460910270808981922290942*rr) + 
  Q7^2*Q8*(378780788604689761372401871367270392670153821702815820342015502210\
635613246513895841802399228862513926432727408756 + 
    1074591679311162023736817744028358342202371267046727572669853824179369202\
6390608532763647462027183562897291354754*rr) + 
  Q4^2*Q6*(915993867045298412047751592095236624514185608612116446189405008848\
29799894600993178062565149703523933817455362876 + 172283999203694176313694580\
70325409541126011293395062237655290394658625010568309972949970811444913749716\
414962326*rr) + Q5*Q6^2*(-614798696852501255727670540918290396965163331292632\
84851058372170400157849781928300083058450623095857167307629144 + 
    3112682061434757062469959433707116504542385457165417531717735758206794789\
9108281097037105181102789736755652339118*rr) + 
  Q7^3*(261320364767616699207566946161775784626999541781856707393354742882999\
58690352693800538541167835529648334772496530 + 420825924443360836124804422280\
43626311338256166637384440010759596751793501143361234239473821258119546012703\
257300*rr) + Q4^2*Q5*(-133075280495939480792810243243199755110400900306026382\
957932543543025554742602227559964257821715056747835332977064 + 
    4982146615642562222620002933427177089631169566468942949722686647801988845\
3611262154089049381213170180336339975694*rr) + 
  Q4^3*(267151569983143575832356987813862386626024243904093230748097104039213\
53879325752856644329414226264379281146505612 + 617472248424360615134354629256\
17858331313832618619523863301058771280170858243534793756002048569221087717714\
974342*rr) + Q7^2*Q9*(-960133874552971429720115311954152033575318757388439934\
54111543677713066867571911930228122976910883842719233423882 + 
    7368770470251251907595867219861235783422001197523981692793946684698045299\
1758866560268196049874348571406246396784*rr) + 
  Q4*Q5*Q6*(21129639133135278758494248896009724069859471880374660991515785083\
892681456553035131845448826322806140130605897868 + 
    9248638586014814219809962262487159690555096094617895325929188437063572424\
2975132505437474985713284878685823597270*rr) + 
  Q7*Q9^2*(-80214534476596105651123197211747079021211019474408509890169155327\
453838993554411453770147729409465817852111233580 + 
    1613580891623923619494709167622178390229991057898828442662952872681893224\
84429041283221554527691796191788212800184*rr), 
 1330908864526373014920250934428263291937499511056535998108203305268867878164\
356258439835872511101777793906*Q1*Q2^2 + 
  Q7*Q8*Q9*(-1689381165424313543094601645131237320840645900152754194947620186\
51862881685326902162089828269073951364955272953 - 236518383530620159813664617\
31096122128411449187626977733900317159213339071916866070875534254970730455645\
3378753*rr) + Q0^3*(163040104583365665781107760803505151175315371299160837733\
128738872551684608125645254995662709391479586139945662 - 
    2101503890868747974147964943483091215449963849714744142754874405842997502\
92996410829491533230623173475602709256*rr) + 
  Q4*Q6^2*(-19784930496843381161420490980038763588393334854582652399817426959\
245348361069445238639454302879663624171145534 - 45748590036384087616944908741\
75075553246337005776147849193854768290102845120583639010677187760253412778299\
1696*rr) + Q7^2*Q8*(133732922078530933857218154776780282091824461968951324159\
994486086876992808369763523635705738866494458943006226 - 
    4315368174971766591317617067968834623505082558602165510363927289609534709\
6491602805833368044484770292017738793*rr) + 
  Q4*Q5^2*(-69485781204616097677392102097781259361749222253701740842952132381\
990108153532494787592804094217493812949665654 - 19970823145247637839434838406\
30132773870276164524865526286171853721777332281671409406184921958590588292183\
5454*rr) + Q6^3*(-14186174785495137923666743102657075646535392063141440350677\
604609949649850359211292532093351267348683675394980 - 
    1658866768559585022682966285421444921589942733588718263910569221062792342\
6330623214916158716442064019144187078*rr) + 
  Q5^3*(102624901166326073233536871041253367857601819064667027750772317431988\
55415296209834570118679525346075515823142 - 645705281552639517590589354236911\
9547259051773466476671261095517385991847954087850722098933509676147599677598*
     rr) + Q2*Q5*Q8*(-4524352018096312398364248834392449361616930259717717413\
603350699233048118550763477849358938118334681630360735 - 
    4658360956909360709522470610485279325798185347426065537087178993052173058\
781145656159457370488520678074881958*rr) + 
  Q4^2*Q6*(894474478265822458952529201125911176796878739085287738911778101205\
87727462080029884839301262626868030468930960 - 253767830131584600449912902773\
97629324571686949007836174898716290162885942034055426758121106551219824620330\
54*rr) + Q0^2*Q1*(-6875209583480243811787146540329282329859285937360790341754\
73216753561963583643653164446163629596575459729028 - 
    1854941608972928939803968007287248813796612540312888256519436409566424980\
492767052907631184214281753312430336*rr) + 
  Q2*Q6*Q9*(98261873592525137527305634784685745610341606736173254372739603807\
08185226007806894965814793073773520013668109 - 172666878193338634205748322593\
57780926612568146788890964508696230378495788620470026835530271358428184720487\
72*rr) + Q3*Q5*Q7*(-472907430566097667773020862520317063396464415352873045222\
421844706130435552741734589936260458686373766977885 - 
    1599861245092334457191666806558864299264416749899646079431311187456376797\
743790981634536109662512842106050919*rr) + 
  Q3*Q6*Q8*(17396559049849649702086475251228926973440717232846051927757665044\
81037357299944540711621516565674534562191673 - 158938082524532993981071332667\
51987419041611040894865027562417198521877904984448023590177148684251462100338\
77*rr) + Q2*Q6*Q7*(9154903454424487487596514570653329836211157166768024772647\
34153218416210260981104110267606156482519669132957 - 
    1120034654507941251079413019276595312367547484995169770146941489769743337\
502411208321224425762167969719244991*rr) + 
  Q2*Q5*Q9*(15048496964039931364620205797904688157592529207613921412088775808\
12750326224759785536316526249392858433965119 - 104113209594298580789197882023\
40022741292765511444248026799409469171944289328374990919694045732777122798390\
99*rr) + Q0*Q2^2*(15781613987140186704806190824195862542007875302394399402808\
1133546482484361692415640849549663739797239869058 - 
    2261743288890577028353485007379779291950271709589807191861286457683631147\
72688417851442693734110413760747912*rr) + 
  Q3*Q5*Q8*(-6333955144380214087309817944888318854919301877284766030666010335\
79624739631276458020617402307195803493117029 - 166351143991539306856785568382\
18616087712854053446032352367523796589509316898375183017830375611868082263126\
8*rr) + Q2*Q6*Q8*(31762255010234736839883959047785244943318990663070053543776\
5450731851766623437309954747134331344898345191283 - 
    8616533530090366690193853769228995747115742085696007011546670165737954631\
6976585549328679293771918565266816*rr) + 
  Q0*Q1*Q3*(-1502515752608647454989244724605047308621680290567967708264171305\
43033884237789859119263580491213957276667800 - 723825167245124045209240456228\
60925445925251379069882994135540580682341846446739862012407113430676673628474*
     rr) + Q0*Q2*Q3*(23231807133687919202444916783865192048822135211528991092\
0154590167587683946704687812947682782681977544952794 - 
    1748152568663675531051748307126628418271300985781094728781157252929677733\
8955076332524660019492119739718406*rr) + 
  Q2^2*Q3*(597400631768156284810824141820328277430869361531433494484768824938\
94260869651182495417622837419343757786 + 104311223138386091742148790789482733\
507741956994383477335648188940383759973752208427734298768070090693910*rr) + 
  Q2*Q3^2*(-22589050222226271154335384876124230049771501622541249670769380981\
5687660699273416909574909010021013512704 + 3898665509173687048568854422028174\
85325597157474517437851987783593665209076846535475295406424546199340628*rr) + 
  Q0*Q1*Q2*(-4409406564892058270240380595280635539183113878569985217077111188\
06201299745668348532806188861815985611416918 + 191806926083179320904169172025\
64032835446658497663610986603275367934273813550384486873301373821643265659022*
     rr) + Q2*Q4*Q9*(69892507855427370675709982088366186059488383580221554801\
24543038421579601888449327848221038258279184896202102 + 
    1362104003061126411233684102914437841714411937169321184313331736295118639\
08647477533242665508662923207721458*rr) + 
  Q3*Q4*Q7*(-6499574762694475971954669260528032516562939855855457768841101559\
193371654144124939716911441803427031755191538 + 32501943331464227227502144278\
53306731312837980196068877664951003669454509904298785980705598941212722543548\
90*rr) + Q3*Q6*Q7*(3934127991609155958891183517854424440923504738451898015048\
13263645156523035329171662897846556576232498363725 + 
    4962381330352782286467428344124762693545593647267178276744772779795903848\
64533457098171782295645418586283622*rr) + 
  Q5*Q6^2*(-10556369905952588086658764444334412361510271267934823344337066329\
397400861245908569647505092593137262755226186 + 60294871227525583782568680747\
66824155699017121814995103953917628819450587383981623200900366884826622270163\
82*rr) + Q2*Q5*Q7*(-150580527971257966211297628349688402523934612781189124944\
2480247799832662769557223193355562576256194747405485 + 
    9353288507559112322218683046198397208616110212104549008337318429295904182\
64926046206467275830797306800233739*rr) + 
  Q3*Q5*Q9*(-1143741646351208684972447470758561936559001760855556939417894794\
166100193998757052115701214920066400341285035 + 98288468096771781686809683404\
71280976334521073072181825997691862452423334866147409642667737304713690884797\
21*rr) + Q2*Q4*Q8*(-198607830398930686450755035402014773992930062342856108336\
8720140501602482754414546925301607529720010953512832 + 
    1661588054174535956807656198304253323773854304657218715934485229575592395\
189980487536806445603362596442369385*rr) + 
  Q3*Q4*Q8*(39880382124161489890617516699495567628738240702202229733806663409\
84069413118858928134918423779988989699896214 + 166500163098295625469006039763\
87379086710634760733555825894213175386750595140555535408844653764392320912979\
34*rr) + Q3*Q6*Q9*(3232022843013686150727297502738105095719339689031511489606\
048088763848109280459316016845751852932459465704171 + 
    1810559691169199670350717183554517698660642435119581568134073639401469344\
695444354541428820619573444282151179*rr) + 
  Q3*Q4*Q9*(23193843732142208222495344880920773881503376400233830755211336348\
92644446844022006700302184359944201241206856 + 227994360170115907818593009171\
93874938658489845010149782456016535811278877285920037964089722952604442579761\
01*rr) + Q2*Q4*Q7*(-774258688692342768022482663022858630335368695908799393297\
5439853391455379672654253038781845183905704767973356 + 
    3984223025088932611980836560295567192457341213334719637738994317540410484\
125653286071123121342543877433627491*rr) + 
  Q5^2*Q6*(306501318324101152177007655467948783833662867632354422797016670028\
1178119806164577733408171637213061113848572 + 7252930983776319621270404273615\
95665512867599360589807179819776084242023877323107439255564238419373078569479\
0*rr) + Q7^3*(133578736476312297013902621462514051717012011712857992029823084\
85290891565358184869056968948662183883474576595 + 332317101971270484648574649\
31536827651705679779130740618971782347836490328714184514836928098961105195627\
628763*rr) + Q7*Q8^2*(-543701945210691179169073596591855312616152846187945659\
35497764657710725489811322211695955100009302122497937927 + 
    4174682926918360062180897842052101366605135270251589288797462290440079134\
2974893683353157655308291911030248080*rr) + 
  Q4*Q5*Q6*(89522212979512575029136632832814569908056926852569719734344125810\
959087514034230459896005642700314362303350096 + 45448041147678183582178422614\
73092565152569929436037056001575626260752341127686356101702408631130376504872\
7830*rr) + Q4^3*(365887687484829660863742296512841264656555592424936977649536\
67609074690657818697270418004012171536818026393784 + 
    4758158487505373857543767347938395633226834580154291778578254570626901610\
1334638051089505388667010075425575488*rr) + 
  Q4^2*Q5*(-88489833978758073211384256991585352107646558791412777526599679685\
685372963355235114041943869921170231578735840 + 68945234387324370792624743949\
32738332356525212149398131892103128934328752339357023541790608662337892685984\
2562*rr) + Q7^2*Q9*(487033151976602495089305086125864543672585476547359294519\
59106064276140387792748058269999866576969062957678661 + 
    9301239637497784665259121984094351045132168590775550435830797358033600150\
9939268574360891598140919486892836666*rr) + 
  Q7*Q9^2*(-47431454133923079737305240057534432445416180184902012250585979130\
842340019271648458938828564567713514810466874 + 12861518842308886993276061329\
17158570077974886367525311966521131409501041749364448863007348580883582736958\
63203*rr), 443636288175457671640083644809421097312499837018845332702734435089\
622626054785419479945290837033925931302*Q1*Q2*Q3 + 
  Q7*Q8*Q9*(36491247842528748424926356610133658857094186600954214123813376590\
9115325053719341917880996442251596800992003871 - 1094726758143831442918265759\
02772765952508659477518770183835023643301497797832916287775558839600221551416\
150970*rr) + Q7*Q9^2*(-124351520016543118253032252789188289540429726943747991\
354926481897442758376260034710030645262802310056076136902 - 
    5294898010017866184967854321217824332826629076638217353290333494485443215\
7483345506434768415535270599611462679*rr) + 
  Q4^2*Q5*(-43178625838410089415540923350354953314361468655225455194670011287\
213256534193045141328273831640752464759726252 - 45567217465857650974909984778\
12861384216432824891365287695950218819290686037223255435911010989867622208103\
1082*rr) + Q7*Q8^2*(-31293331825169112614579719273657059326575717318996997851\
16096774659040715012035558002830184673501747977751007 - 
    2295547649076196767038315546184517051234259877672969513802390132599477544\
0180655946601885492672836051659871609*rr) + 
  Q5*Q6^2*(-40161857623284557477813212856766675490021816763903364855203298101\
90742411108375536717441496589047262273297254 - 191929260154655082982772236728\
27752842694276683168705867518930164616549482865202301491153224061474838494866\
888*rr) + Q4*Q6^2*(1933482350331653661744650164662064239959989844623036590953\
0217006324900261534415579493098273567052409587203986 - 
    1828898219540337960159687764411102033536339451756089150225482699610015253\
2258805058249872384560242450777920406*rr) + 
  Q4*Q5^2*(381000387982250165031357166365298660846789900783907784492541295430\
15927829622319657215584081513141200590437434 - 113304817833409540724823696911\
84520657440022672523831002383037189892956999075367107683280890404371282499740\
846*rr) + Q6^3*(-259915296935283572833004304180746468496860535350933893700101\
33851112010030748082502668325056832312147046932 - 634792395482331616881374261\
69353795933552291084136145508298268590166990258681009227054096576207429019967\
13884*rr) + Q2*Q4*Q7*(-269104971161323085349612987899927478276137224676768619\
0240710843907469191921565229941309778110908336949709649 - 
    2986151318532695664518423140643307846847518682559349102011048574400157250\
097457233054764820066154674749827421*rr) + 
  Q3*Q4*Q7*(34149393389599121639695656090646986808442831979565652151587025294\
1723797973544723641149960743533783350892869 - 2643169138107620166600986156914\
97035958585305693270438948051823626129152172798812953128759224200930254006961\
4*rr) + Q5^2*Q6*(-10953165577297496989899079920089470460683214807072751042895\
33943815377682194051403447419775835225317368891156 - 
    2222734643490687391631318172018985518050920687899246929670410181246912079\
163916288818154511365033706813203696*rr) + 
  Q0^2*Q1*(139083074566340013483000433522994496916898612641711680158754234463\
8545489369052983967477235716702890141960904 - 1848802323131944572316257309048\
50885131885136870929628627769266630922339553291157490088553665186721553907243\
2*rr) + Q2*Q5*Q8*(28881359817268117241377097333452698848343046942646136344201\
11522746528000454663104837515238157488998975654964 - 
    1289426155274931476565617679251280810029640456617173692430985685225513389\
639287262066806036117562000092071378*rr) + 
  Q3*Q6*Q8*(-2224191550186437448979549017361616447691852570682236084910232774\
17348561895752091882188165964525772667706546 - 932136442324387028430302392854\
45344935999041029041429844470598990459800460753764078688057742298201514068914\
6*rr) + Q2*Q4*Q8*(-6681970288683135201151028198503857603158068226949377096285\
35878436795595579415110608086972399131828496955329 - 
    6056152118758701884238262759098867985545628718313476467836501373717460318\
28244725892369334599516731856775937*rr) + 
  Q2*Q5*Q7*(-6547482876614353118267037296163291613861002478072546696489545983\
92126612426534368239339129477256340639349904 - 590508217703265325009336250194\
15288801520059826772397745457558187013994533461069228597354338012336102524479\
5*rr) + Q3*Q5*Q8*(31846121747378843385361990838914557823017912663115344086692\
1493787100084136066320798406056023652145600691062 - 
    4747867211408658438519494443005536650769218539887818617450741696843757594\
93291881648463140512025250215172014*rr) + 
  Q3*Q5*Q9*(12317480327577416928808876460264240443183500695047635775509318865\
50795389608059629646464215499732395536195726 - 452785628304276425023281021707\
54797094952386685986279872396174200103270176011768091825657164570498865276014\
1*rr) + Q2*Q5*Q9*(25478192569791119727264286457204014282066847957111716884281\
99571104684342112862269059192664748841154914114868 - 
    4391527476789347160370968821546723859243524970029217831451255991968720330\
72916802401806940621724124052285277*rr) + 
  Q0*Q1*Q2*(48531974129770384776379649783251180181370870065023627995563018283\
163624115933193783390539006059197146387628 - 21532817350976429955462595204321\
3663030111117575093152127120600536591003699701306094273761375447305148321434*
     rr) + Q0*Q1*Q3*(10425762642311465621258076075354078447414391736022728264\
3241813556959104117176076896355774020134665178982326 - 
    5270852890353662753014283881851397035909665869153427585410502461545647658\
9917510743143861435771934625588610*rr) + 
  Q2*Q3^2*(955322949040556569478683150124587077324284506180300081481006961711\
72057603340314644386865780093993725248 - 124764488499819168305506386402588396\
835108233156169294548970004145707679832454213475082753797795654841686*rr) + 
  Q2^2*Q3*(385287038270387005627371039958117095232757118243848508747521743307\
915336222731050602567549022875178333354 + 21228510939144406006239755991262317\
105179444959502432053163620843599441304834018502778484826755088171904*rr) + 
  Q0*Q2*Q3*(-4426946889249412565665324755915382631311542273734580076839120021\
8652178118336365874157932626832473397169180 + 3614010384062923556714534707400\
0157236437873892647850561916603278433993356424604317142481370212781655202178*
     rr) + Q0*Q2^2*(198277697084864237258751412441188883754914439513107995385\
378450102823449356947163651162798568191544870439208 + 
    4647120207892598429516290738961613917978682810960183658566804324990734646\
0286165544456664434477200744857750*rr) + 
  Q2*Q6*Q8*(44632663973150247985280656865567863154678116805497069767767919754\
4427905903849722930238164869438799540447770 + 6034039191996912736371804370529\
6158042979506217533556161980465342738661666818501804674301731175152258292531*
     rr) + Q3*Q5*Q7*(10247288056196182961196703668964560634230743142360265677\
42986794444976603477174792845321663358342083699021200 + 
    2846818682249536871560657729649447991357561599136635108990170816487092002\
17857920842583307096965062088400503*rr) + 
  Q3*Q6*Q7*(-1015706958701507981123677244201622183152283183566824356592210296\
716244170942578519720832629911805367755546272 + 75687439629151270251098555791\
45258703654433621319831865705176893358878181111132489166009879383968186464591\
91*rr) + Q3*Q4*Q9*(-207908138880666818571250415989655734793062901691676550627\
8941305752279741806527410692048130531354472712246261 + 
    8987893906494892485905876986483372617649629267318727463738760836819041554\
03167006572836387868258531979869743*rr) + 
  Q7^2*Q9*(-12250304613582612806252410311821747798221090704632954521055629557\
5874009411073694779271607932703643154558387757 + 1031857738726965496773374234\
50215417267704723336752812413618738499797322132920588265021760900386290437214\
3127*rr) + Q3*Q6*Q9*(-1148618558921844353989258078909242017169629831406051269\
161952224435014088640585361333226364722789422238228830 + 
    1192656797847348233001428239412245102873777675188747710618293663418309621\
635711606304865934793933118744206658*rr) + 
  Q2*Q6*Q7*(-5235828957587265359663166276732554005908157070248422062022922591\
53239534658939846481197464424334910048328666 + 151066679586296874202147021105\
10497872830888106513154543975754452264684544503864794766627735166976178822905\
36*rr) + Q3*Q4*Q8*(-147859911070636851166245829265198701006094950421106243793\
6063299077390474143000325032984727176014529792801275 + 
    1869614365377601881049704370325525412129417375173043960052863440235956081\
870507828359074586576957186909088280*rr) + 
  Q2*Q4*Q9*(11975904965286799453021947057193334626868869122871728389113334319\
48620779236260885826350941576988924176004913 + 217336241227416056524400486856\
06164423120807566734473539544514976358053409376878118833683755273402256152423\
12*rr) + Q2*Q6*Q9*(8324171579554314958483234717837126681940853322309180231171\
64053560873303195910886008421796038960644449322086 + 
    2657723727514608652595631369233994647449581026919240151009222501657726392\
129645955334210075730621280753807137*rr) + 
  Q5^3*(-19462246538077951973031966441860785784568244671376567866621252206306\
41897867409593531816769208525777088078442 + 406058593557027463303579399559745\
4245232891675311933628728674722786093648447591595955197500153935601167303800*
     rr) + Q7^3*(757891944884000030404156961207594038342041445742493734736217\
8620031223962854155376042443391183944907414679909 + 
    1284033069775974470163451659256186198422994757304690299126202636690397426\
8841133851064914500879296511039262998*rr) + 
  Q4^3*(-43416405077219188513023377364739866870067537155539864692487446634634\
474242214859022255428880521821418532414744 + 15965020641863205964300875872263\
26763291076053012693149134963773084027876512949393675739166541005235409017064\
6*rr) + Q4^2*Q6*(185931020457517267262022433123415190682646005069946138923340\
59959409998438146174770859302975544572846131537696 + 
    2567082936767478789760241923964741773673658463553976985810722315263883712\
3332509853359984118656571625581413358*rr) + 
  Q4*Q5*Q6*(-4145363598496003120429690156480495601274154525393372365074325999\
3333695108790544237702571801272509838433142624 + 3724501320689093088406102681\
75601957302648903565783862820225938130454678291906258980176061326322917711030\
04050*rr) + Q7^2*Q8*(-2042441971905919386140692094635853323473527830907452827\
303035083127523208803099796195746545785681852180166760 + 
    7803956474097951523469924379627260455068471635274890912332036214876023038\
6308920833225872925909130654893283653*rr) + 
  Q0^3*(270546602699443476825826703089061323724502796465690543591323931460367\
572991806392703802960366663885797537714238 + 20843734092643439261400459072635\
24926874055460507995597714714731886924751175792426647027023807639116659504140\
18*rr), 133090886452637301492025093442826329193749951105653599810820330526886\
7878164356258439835872511101777793906*Q1*Q3^2 + 
  Q0^3*(-10001356091847916040591369281734119575301007623053629659078981651329\
90718418560813377812472207897693300108909458 - 251222705328095860416158373786\
68950200655361045206960941846969717772449676046401057272900008592185850704667\
5070*rr) + Q7^2*Q8*(-69210731053317452855057423389031931691075933390041133485\
166548346772170172482377081546584526076005005128189980 - 
    2250920995363237052585649109714872165128478604587837900633359492821371957\
31780646063523929873961388588278917247*rr) + 
  Q4*Q5*Q6*(92025827439489428139961338281311734385709108587823797089389005065\
357371088631158641733078026100600066687087246 - 15640991038000350617262590734\
77511828774206085280716683016277206054723831723519187907057939161088755293205\
40312*rr) + Q7^2*Q9*(22185432111346529778517282692717749128867762258501360748\
1402165163544725539245723186703856797487634341916651631 - 
    1029051731293419487146831894391172318729236628007396319776308161206631208\
44141145316305373642206778147354111183*rr) + 
  Q4^3*(761590675101668048346627439998129970128509965776109907615775290444497\
42086740561552648958386770099794688276502 - 675306669598811529861233048683397\
74223882621333932601818716800899539025992580611248940427097699069943543274784*
     rr) + Q4^2*Q6*(-98545081240186330282156167619272507940740437166265259234\
978231455640244072546659970394401909598197817763203872 - 
    5946903396785155524614799124442574260681256167527924187935918613705246613\
8820450687324698771747743526427689688*rr) + 
  Q7^3*(-99775892004616255367767591077542450092198234028045251688640055414902\
339475275840748305938655956623991230301811 - 21017187876424972788373673374443\
00669506663941853465903250132941737046905020746462676661152777190818511403238\
6*rr) + Q5^3*(342603281888026019523623789815917016595627058294277524923857747\
7315669037901860200607187451658284191246320992 - 1094146277781039584867621950\
18705041156068082538907537851774704969855426965145577002627304205684517662794\
80794*rr) + Q3*Q4*Q8*(7027967211434952434877417065854048728820219427132259826\
89061004195152016572969968968692165844853471923731074 - 
    4545000524011256828136153474048511285596457860611411609007709708651686531\
643831475523094019362650521430804561*rr) + 
  Q2*Q6*Q7*(-3227031822628131321851515975627103227402138696895992981112904979\
21671204082372911673177781076573122155933734 - 445372955173490858966989651445\
63049008352405996193715630158771803340068415334521743845535046438533835504526\
37*rr) + Q2*Q6*Q9*(-719326808496413423729462644191389326643566839698545898635\
9380884733487314421576592690344093902332907655271550 - 
    4445659906573393707237936132511311925798731119138223265936830183695150378\
808095772233700718423724192720361186*rr) + 
  Q3*Q4*Q9*(52225559163247379453254542848357912652008194513754900869860579876\
31968949166960731355237821687514290472924058 - 424841249967047712752203614130\
87685922258245828367568821536794863444973191177478088972649715583918994563042\
10*rr) + Q3*Q6*Q9*(9657458973136858514994033692857935598776437960867521168217\
42872268566038021090498681728914512480038281729905 - 
    3540725352527110808444792678627595034364486458378913583903583307400618309\
107126707894465200204223291003160769*rr) + 
  Q2*Q4*Q9*(-6284639476943185101351798333314724779553141619212490978151163103\
787076534417233935846885387399782314020092879 - 28750069663145696536685281599\
84628682941177911590277471290417990744982471256063401089691407825560885730190\
561*rr) + Q3*Q6*Q7*(295256890834810089345827448899954740281816110237123277341\
3291357101971877147236496389455492025591771914665341 - 
    2044476794982232447971670326908681647827389676457154805288491227248418370\
488423062691862427516939723027179898*rr) + 
  Q0*Q2*Q3*(11090699177923467345170204879474289781701620054499092138272213583\
0754262584496543387241519597852055890139048 - 1700342584218250519595021813250\
31907323152912854761185203655523714971024622999866941855226002894133697523796*
     rr) + Q2*Q6*Q8*(42051597608219165744354219300797908143094598033165366535\
9035798638050281884600492368228832331962970772167098 - 
    1654803111446152897033677970200941222110434554352468063523332870743733996\
65973460858886595263214467013838254*rr) + 
  Q2*Q3^2*(-19312292589997363299520586232147546187070100226136541100470781437\
1865440223566671412869299062265742627318 - 7770354591059992689577945312711391\
5730191558022579038173907050206651628664949174900686639231854066002988*rr) + 
  Q2^2*Q3*(-72472095792485735669937833135559271586333933205918584669392034009\
0676247349990701758814699310974463255766 + 3554395106544539259133313659658599\
09084986491492523438328584459226672077883989766121851629543669394678446*rr) + 
  Q0*Q2^2*(-54572867131162616585685694646447736729506817188887434644991034785\
3546175429648373725931599628289722154752472 + 5067468301033604634113149056452\
7932275368571020713484809810997536598314739068808240940543874188042260657480*
     rr) + Q0*Q1*Q3*(-2172674994399882453050892655134215699818516922918493145\
93628789641255948087096447970976936968184470942250978 + 
    1712209941306830287703924892556581298143463605195914356824121433130929137\
29728991824575882183058079498991608*rr) + 
  Q2*Q4*Q8*(22115996061365113872882135486394000216057368885384699690132587645\
03719662647497356783081643882960243315861191 + 208984080361786659065810446279\
59821917037933698151794258252529258586010104975077379479125768452302733350111\
4*rr) + Q3*Q5*Q7*(-1506265491690403637269152010323634342372150888165962142621\
496546948660135890804395259783111313522192462171463 + 
    2660791375314310322923964548135368308388013157845181911178811264762852484\
39631581164151253208879441141861588*rr) + 
  Q0*Q1*Q2*(22464034440989747063908600913387833325398370362249334312169421999\
7435996036654582472935401482537442275148152 + 5290331788056255378178648944471\
27693661466409186859046434072191231268032485879566022444925030897309407693544*
     rr) + Q2*Q5*Q7*(38317680073635869405176873336265990993935682023747661977\
37329203797499843709236262692358542688470816062063142 + 
    6634611254282451829879517557024975677465728140900995394544072252950642275\
53193757323100685602781839153473564*rr) + 
  Q3*Q5*Q8*(10945615054651895594964583687026890113351486639842673513670029138\
48013772321182569404410079764998869316229379 + 922690636469219746586430511705\
88799782454937432896423141751200203916152130088931222539896679896326892121892\
1*rr) + Q3*Q5*Q9*(-3475370923345470167725180439091259074317185337970235381881\
244717678512398532136500223000228374464553903904251 + 
    2069563820422597266197758570209993993733919911010947297438173204552214929\
640641771330219066021872811256775226*rr) + 
  Q3*Q6*Q8*(32592085358776180437030882851852251764187956915446832107962109314\
31384926195616900745838207899559174195168209 + 210540204287126603530643197858\
26842814634493078465622871602873252751535190894514826446765898251695702969323\
73*rr) + Q2*Q5*Q8*(-356564874608707309103456137306735922134270099086951974662\
8816625737125382390457066835172085018078665528850506 + 
    3997147771008701988432693379879179097013942987877659970514045211245297376\
051634217780787737874056558190501025*rr) + 
  Q2*Q4*Q7*(10729565760243486412628990927280283115060705605340338278356949234\
593732403646858248947036166672069463183326699 + 45556306900962417319629237883\
76673219766952970580959450301867462255332817981668204503859199201128617668087\
590*rr) + Q2*Q5*Q9*(-52599287996025362927945109161489597413987291660097943675\
93577670813567414645284220840335331380550802884817090 + 
    4933394310503325056634161768958856618813682784572163750118104049309995244\
237975774126144553686884750647590782*rr) + 
  Q0^2*Q1*(635082443028510862197122530003086150676535958392927844794751001775\
992763643943581106208909368697408996774184 + 60731138356186853016293442096377\
74669157948165543628081249336090715799984874592148370873923784624688623501528*
     rr) + Q3*Q4*Q7*(11686852218356788293473635817797106037541087962657217972\
20115973963229437121711038032716358193190239052418116 + 
    6744542405462212087205033341721167788544115288046219357352899609344306170\
497706292793310309911537764130782559*rr) + 
  Q6^3*(263510661126029036961738186191132019694530580971476242193743946089976\
50566523984928274221178657508776006062510 + 112025470201157068705368586752703\
09511986837333307404412337670548364809285606695015697492100766349361329070072*
     rr) + Q5^2*Q6*(495457046478482926321120790026390180718262590719678835960\
7069602513711338383980824013504840100126696112234140 + 
    1421682712467732565568199186848377727361125952998911317314501488321536124\
5082081314671807609678376373538032536*rr) + 
  Q7*Q9^2*(366221911128168848444513802295175377138787537145194700050518773628\
462149251740965040161124337835854319022789110 + 17985982675870541347979875741\
30665283059363177420290577181711799840391196258680924691133157602995449207292\
6107*rr) + Q5*Q6^2*(470464763190387747086553963759837951119916602747441204214\
46843348138052769382689613323431246108207841588219102 + 
    2820160982212543994152885034351803970470662285222633781318260083807690947\
5721073781800156004158745740248014834*rr) + 
  Q4*Q5^2*(-10092002010811990871324888792998741136481433268304633983899034505\
0740498926417832607157354525676839719415301070 + 4886849167479441373536709020\
52827897793906417161527098132753353254372221456725495810607546748516814799347\
96330*rr) + Q4*Q6^2*(24699399322628159667528099426184065368177716335182185452\
058021671076243696721282789473391703701513936501240946 + 
    6547778252207635609709479901489578094592731986958340032331502534023955029\
8083931674139543851599779949034999278*rr) + 
  Q4^2*Q5*(176708726306205854611540790027658762320547810589921619908689849935\
823855605262322450592515875568052084635368420 + 72923821087966661888802254940\
13076883303925204725160091627033863759250616537995289957201608853655381384857\
6984*rr) + Q7*Q8^2*(-30802762419857911439273577117503699695855835308342420899\
716890721738587749496074352623590603559818293769406819 + 
    8036246509974182679520957687225587168315096559024474908340073967784584875\
6672973710162259591665151314084276973*rr) + 
  Q7*Q8*Q9*(-6386417339208683871948696813836858010107034461428734277244260854\
79420399371488480436559623742826275949580338757 + 640637645992427907224153460\
25665928730769942914165316350162050493139962919854560980465557253161945418841\
7606628*rr), 4604793036377952260191901652531995129972686895811321512119665641\
6003692254350871285454538735880040529710314409764*Q1*Q4*Q7 + 
  Q7*Q8*Q9*(-2061456829529438563713385638074908705435301666411441719258729603\
179683526514820947794591213456864838330418966460624 - 
    3306110069143795958325811319511863604218183455688724658617970147133440063\
932906936959494425992154635230270970751753*rr) + 
  Q0^3*(329495136824783894184991366298692797112708094576712035125678627371727\
7449853146916277511057293346364574450757178160 - 1890764568665748392830659329\
27705182454018163938313873049494097329159890475738568931138993445648039729871\
2726938022*rr) + Q7^2*Q9*(423771915216397036670574882472977983907142307595082\
036752173615574038070060129096350987732613978813134586843806922 - 
    6461505074612898363853877626499898916396488607216070356258099514474039547\
45300927194418091906078200247788463294407*rr) + 
  Q4^2*Q5*(-13988266029371833064904205452562350885254324464513314745788232373\
56538884618792674965030333261999679289274902668978 - 
    5785931501471935551174798527440159316166806669817240223239278332629036148\
91072535566084490224261470722139012838352*rr) + 
  Q4*Q6^2*(391664521085684522702089139778795992085542420134868149840278989007\
181630259660782582480217958891240154157603852106 - 
    5163041083091130617454098610076178284867274219085933127760286981359965387\
58671204444281224878418684863071890749110*rr) + 
  Q4*Q5^2*(354250461941537279891512966222699478266988753308902518437380117358\
753344371804026522060358326576918540492180122270 - 
    4853621625443043081021009143630866885613748925493982056220676145367422880\
17918233462298055986964592905160651633086*rr) + 
  Q7*Q8^2*(141948271350662590400830593195076798321051641329431922079303363061\
0540304213223214954241920774049156390859333290754 - 
    3037652035294415840058519529317793324593665527586249255757130982959684121\
96440691004550204506566027729275215232251*rr) + 
  Q5*Q6^2*(-65403974536963054777058679924835938770400293368454627665809215796\
4039865798147395463489786345933490471672006696210 - 
    2195444093636668634584259462736364859219536708586194946661223241918583731\
06917956088905805775839799961328789362714*rr) + 
  Q6^3*(109583242757695656550665114427117565979292342906345517129433917317599\
299901519247696081501650580853117160310966454 - 13593448307627912072065300014\
16352727621005011372996040012444737882077255856792096149940326011758703836293\
39762398*rr) + Q3*Q4*Q7*(1077087478018787858588746262191197819453511189834002\
4540933582498355322276239215408474441903075416806410914768387 - 
    5204148950726723976111286689863107549880157974739439396905950843223759027\
4191726362217111331859230331760747180762*rr) + 
  Q2*Q5*Q8*(33603945417073851072338834525728312688346195538674729011920926170\
912347981134192555868923591217671232483074755712 - 
    3342936686223195988691952801230531652945618510950847238507494339925686980\
1123132696400662530759930239296659728104*rr) + 
  Q3*Q6*Q7*(86643177069911104117554110512230246040796426276175965318769097944\
58409565359235022467174010784817840447587644029 - 268060672308638118402817560\
55501325274056125453523888481837425966834881150361981852853872461380758602777\
820843829*rr) + Q2*Q5*Q9*(251908722564296457273534540079372183500760677560279\
02772262247645234565925527165053683493836516428087646595488120 - 
    2310105451965175719956550717722838740428682272041917535659197398027473832\
7410981253278557948763516617950461206322*rr) + 
  Q2*Q5*Q7*(-3192857271768857154609442529471093221513252788996203853721652984\
4045110234883857213070787137809671235673651528978 - 
    2056745638299209569837225307944073918603722303785959158087466835877537756\
5503841158125073151126694487491626443340*rr) + 
  Q3*Q5*Q7*(17039156693652287781534959882128955687510938286414341799312621507\
002699922569143673606154849632651289467782921123 - 
    1702639536279445177869002009521495458522023559681886120791631612731177441\
5580701750620180202315316964449225187776*rr) + 
  Q2*Q6*Q8*(17928900651511946705789778317812521199770111639223407135518870572\
692949489502353800675231292413259636656712168104 - 
    1490589399609168963664127442211275233662482339185707109948449407481326692\
1237381435135226740826402291138030042989*rr) + 
  Q2*Q4*Q7*(-6348910692125422923427405000440278285985204347626384009445203274\
1083326841241925640255238421266931664411434713918 - 
    1161564036578417147334561585932401241051392297746965496164701754920577276\
4285553691937955770069386442757807346934*rr) + 
  Q2*Q4*Q8*(-2256279454846332933768758818186954606611994953511579854992840357\
6767215869842804577431159973929715783293272242496 - 
    1033638123610809937726733618429456332187315331631607788878205743676587590\
2249833761937266214364305133769141804796*rr) + 
  Q7^3*(-13938000296195794877718970311379420641497732887682477164585500721744\
40076504203448477234756654156350250208060663722 - 951165234145913823718483209\
92308527772205609208579549709853912828983991102544569507461998165493886951411\
24060871*rr) + Q0*Q1*Q2*(-385708163285879377496858755427487756449047049701432\
2018214098069743580218148410672801340395677921829340788455758 - 
    3735740555786540730190862261704403603501182585104920558378089562615853332\
454962229599228008686747257172319559322*rr) + 
  Q0*Q1*Q3*(13643885765577533518403135114627863479451746770767557700678109612\
12542235507168912066747120201809789679738548818 - 186780241211436767004072920\
72044607917711385828588350108544802136252567041192596663284931170807491323503\
62526650*rr) + Q0*Q2^2*(27013676667066235247198358523371860323811992144300881\
58111539488880023040265613922179840385295039045950992242494 - 
    8266868592412673922405118952391815031120520808488221042155279202041918971\
49302776812481221012110180928882486400*rr) + 
  Q0*Q1^2*(222532891440900406513239734943570171535253390469064139387388289690\
233482813814308471357001720421073179651431000 - 38753601488962562985190817856\
96875249956824965176066801306253172479004581977908321565979868924085580310336\
88200*rr) + Q2^2*Q3*(13580898018865421470712915550237104406524615615590760685\
336676726840544532063761142213181139439493847704910214 - 
    5241970371818104657536365435193750079963313068177830926519569429402971225\
180829677112184978126436667975348986*rr) + 
  Q2*Q3^2*(-18669200159847150071574434330198062508118899128098073514015690056\
79852693770244773163678735995072061988262980 - 303449294855792652542594337049\
40023438844361490347908241098167007648354954920594070003894761840611345631600\
26*rr) + Q3*Q5*Q9*(4544403884110399124932814248768083555172154722889776876459\
42497064242077089789557441158393397185916784988259279 + 
    2914417305023564110807128592967826324239111372819236105225078145888122055\
769661140446803757279969585091904558026*rr) + 
  Q0*Q2*Q3*(-5037272387205941047206111703726635062396354973120602524173578449\
91697908386312487195403385009120108671263583222 + 316718393863612592683639945\
89196536498920035816069862161206240083564034990794714320028594554435588051064\
61939618*rr) + Q5^3*(14729854450163425981551130535013064323176205772859927168\
1094077443195107857129392029969928056267540501074009843386 + 
    7869601224964314475377941802126487133554350500716295205347929110223068239\
400144838792273795168369332783200028562*rr) + 
  Q3*Q5*Q8*(-2735470990211486584766169730927030423106283628170966528577396709\
9470789786867388374645092042755818764116680216563 + 
    9504420900733786531224155160282767240857423083292206198633757490815264789\
484229507959015992845147639935806824864*rr) + 
  Q2*Q6*Q7*(32557569401311481973359661834375304162046470754772780643700383148\
869018307603784122819970970378433590380456575640 + 
    1479706914394516151240625250290811552762280184183462199157853308899374095\
1638095134933698085330676056364364664999*rr) + 
  Q3*Q4*Q8*(-1012981985385025695334560685231463158958901377471767576813998341\
6354979074268610373626905079082744418559309048029 + 
    1761830998181395424983559959537995796388595365741337218468788827493162631\
8298250852692396682792105303649367531334*rr) + 
  Q3*Q4*Q9*(-4426826687684517180189991236766899232904463663170705893112182254\
3202269535417405919357817337861349674365104464461 + 
    2553249200308264333098781474515166956406737427173622489130740735961463234\
9979057891179971699080681017667003136490*rr) + 
  Q3*Q6*Q9*(-1111805126558346688530587739695461920402612929007074764224484039\
9178596059187042972676766769086627686896899242775 + 
    2609800914482407479564941353902793925341903482482348835591573104490195316\
6803034769851230773787208661142246690291*rr) + 
  Q3*Q6*Q8*(-4289798147070441503698805881837644437265758098722844647465698575\
6051848401410683532139460315268695773392397895189 + 
    2672054921466756200771371955746480057096508300070461166743489497852329193\
9562342856543385549913698543830323327397*rr) + 
  Q2*Q4*Q9*(20903109154657957681334197531178465190147233473210219458365828504\
519373904401885297210361814953037534169187161474 + 
    3930691996159777590892070437390253253027051716817171823483787241251509570\
6753699272920699088885149097849656512878*rr) + 
  Q2*Q6*Q9*(45591675187413464447092530531683146538297235249424462984653352372\
296645305431862283750343648771500246137232458058 + 
    4515278860913254539408238423689908171715853193608174386176894843427418817\
1008526016110787402847782801622146058235*rr) + 
  Q0^2*Q1*(271793986097428829434460246498908989008194263749186501332213771540\
25058332901495044655465315114715156721121852192 + 480822427512821602461536943\
00585973058810744455428748082869243273292994125892367562289310302755446340082\
282410472*rr) + Q5^2*Q6*(-707577780971093498571104189573753513594016639097099\
72302889133140539941919849343012840460516348414489347032557874 + 
    9532187502023072510172611878051522391036135377166906935398326064810583855\
4638555714453526866320057259884371675760*rr) + 
  Q4*Q5*Q6*(-6257154275406775758252846481114238179112765516409067073350640624\
1096002254877147371010333263961610989427069521646 + 
    1180167564385635420654372691398965388414704351621573933488509977932881131\
39228954094199830913860470048021287907784*rr) + 
  Q4^3*(-52552962001266603145578383919121484924783473452009466554344969130102\
8526781447051560627163835914643958543974622118 + 3820474701965264968821943266\
48233529114243978692232459548544757980079603387527591507815968022758835434310\
965784464*rr) + Q4^2*Q6*(-648583184641136734037275565527844162170974127059327\
12534987859076257327308941909268981114811538399346018931996818 + 
    5286520754981929995015117168885426714252480199640986139635846963004359430\
13667036625187190907700454794861166694742*rr) + 
  Q7*Q9^2*(-14339581144596065108081543466660430710795267451030087652459729078\
58648828121700903695865199146485426864466408074020 + 
    1657072976630942161594995408464390145610051307517586148889905161763208730\
949596867333747410848422671076599865899144*rr) + 
  Q7^2*Q8*(301339493579168152520521774102932460617959047766633362844136197176\
0682376239242081703957755585144869488634078902268 + 
    3416415812877129354272117627986245612303687551789303059872591072339662222\
485702401266690814549718280072549981348946*rr), 
 4719912862287401066696699193845295008222004068206604549922657282640378456070\
964306759090220427704154295307227000810*Q1*Q4*Q8 + 
  Q7*Q8*Q9*(58313292594020723904942183208688956717164549765622805279811580040\
015123170237502162068715644684794952277761111033386 - 
    5010046094712444474610725997559950574814002878876168508336137180769503465\
63027036756661399754884543973850311302382996*rr) + 
  Q4^2*Q5*(-83886375306131000009604213825127929004661228218771415642389876587\
254386785115848688837131031305978678765933100464594 - 
    4547922728900015936893234111075036188714572950933677571183508250609345190\
9708436085174955555889000042742037371178269*rr) + 
  Q4*Q6^2*(609048080726161523454430456886346930581690788419182759806764201664\
83620168392510187567555720391580870529202650715216 - 
    4154722837316893963200600030522441086092868178519142224644191400291857303\
9029102425646369805908951504386678431470063*rr) + 
  Q4*Q5^2*(310913634608522530479384318240793139916136099769034503938112787040\
09328656987839115365162530506743465993535235689074 - 
    3137325580697901075658141525410563488558490724491638886439359742939141591\
7871017578226495663493680209014844339722271*rr) + 
  Q7^3*(-50574535196643211889030453232036367752136059055423525165192260608850\
752114360147231170927814407030023233838909991500 - 
    2931999869502499086282268856781086972325701460465936052603202091057133845\
0979608381435060550497796110806939933773920*rr) + 
  Q5*Q6^2*(-65577805639249160112865202595890067488264601751669471848413080947\
872894941882361535086494318282548647080484999164056 - 
    2396598292356657011912437380087942566088457085541085375918971625658988245\
9971764158746872304782029611094548566509277*rr) + 
  Q0^3*(542884200141161569858772947826673442037229342798246481300359486322827\
441664590558206161932951956778057829534997225064 - 
    2136202697734017061640538269425947824099666511266709743209503586692139800\
4316999691839512583172311530198460954840724*rr) + 
  Q6^3*(-42852226643773057945494626389583567861045543013008085898815415581295\
66502756799591512051361099130783773164877054274 - 139239484373368952912769642\
03310223702579323817762774507626134873252328089385285696714514920534103831596\
710356049284*rr) + Q7^2*Q9*(3987601709937609427086095747186764017460023806538\
2892086226178267811303234422045644909570992248256631701932438352712 - 
    8099597925381994652257338790766412584677970713988031252931695463035486547\
701380250946813867895898161326714283073216*rr) + 
  Q3*Q4*Q7*(81286187345067022075826182049087730405540032751884625566449548636\
4718243054489185310177959130863641955823794921830 - 
    3626995298377478144552131128662477835027883564503854716923244165621759001\
154317224626639839612281486844657793217515*rr) + 
  Q2*Q5*Q7*(-1770167797869035669998591156867423865283024005312500638920003720\
822406257832441265764583655316315601004901695009718 - 
    3565686938628054001732810708961463843410750795256297638472957976200085554\
277046648010345206913465013454166657216972*rr) + 
  Q2*Q4*Q7*(-5501044043117422255681367313705640712461772173011953460795197610\
500085161477945408228537439737489541893044200612990 - 
    3037482857645514584076982769061182689135090232788899985541673984786421508\
388241511831403152849152373271891681231732*rr) + 
  Q2*Q5*Q8*(30217691988820070011876643661321303461256139403366177878800869158\
59536555322021479600563938839035523894081645442996 - 
    2658227811674303252495692972490524821882046689619711960169265646649261585\
263830191301903051804647072227777375972002*rr) + 
  Q2*Q6*Q8*(11591381828969818448402779559634414578162836343073499699579346438\
58056786762514385055536248246943767944620949690862 - 
    2306310218387500221864925378515877638748014648045586762918318568300722737\
298277596696351499379735542266142992556901*rr) + 
  Q2*Q5*Q9*(50613308490776382019838498991075498034494378553340834333496295856\
81335442717851022743173632734664434485783598220016 - 
    2179112540735803569352632925201046772722276455954115305867521140462082080\
780457713976540012844544899899192767769012*rr) + 
  Q3*Q6*Q7*(-2818214465294050212211267118940867032108501893734234566495759865\
34348127758953805374225361764283035587444978200008 - 
    1761910431783230474906589544059771290793580066242361547754856212555685087\
260707444307849522388997922807398910815868*rr) + 
  Q3*Q5*Q8*(-1899178269852652575229890982699199598607997337650787009726700648\
730784273953004146901898527799122689860923653827728 - 
    7771538772147051393653376912612050753968096354373401281165599643010435210\
30516936602152691817996995782945263161669*rr) + 
  Q0*Q1*Q2*(-2928846210343526552356550068820714329375205526630873747811021808\
76779632162759990646486250660828657035301027486768 - 
    5222691734422724276560541548237663521815983636131217853437605601077435304\
39846847356378771415297200694803241017794*rr) + 
  Q0*Q1*Q3*(25391032213694406662132246662477377291069609378537222870470094622\
8472519521051576720816713079124871870783622080940 - 
    2037143365017573808575211694038156276705756521882742423906431593786404201\
77716873525717311455851008908116770080474*rr) + 
  Q3*Q5*Q7*(29262844223010772435012910180964507368039929768353852355948599293\
61339694896583839575286328355899815449547444644916 - 
    1104110071007881369725415033888089792914957725689729387431659910715315951\
69396338238081320943305031623415706231095*rr) + 
  Q0*Q2^2*(303917814717322672842964940997447359096183193482792959421354035520\
178698001725323772134942764154794480155804646108 - 
    5058287846814670981957911838527977221700066489142660670817573165796559588\
9111160608300829845969300267078416392424*rr) + 
  Q0*Q1^2*(275985050429692233075209804120364663830979384720933190963557818718\
41290548004054220522634778567453701671069768400 - 268360791120490180106681933\
28127742108941631460523348488328407517270183263243400911694725467489774480464\
299672900*rr) + Q2^2*Q3*(1634233267712508165684714580371983538032299141876006\
585224411850527069624832346837764943370682470996131944691832 - 
    5643871432742009200530868795811106971861480999935176673207629185865185499\
65102931405538176380671501690728177966*rr) + 
  Q2*Q3^2*(879341390115374668345189958038656413955385039960292394356162496372\
55490401249203004553832701579341638799285428 + 371977674214644229718121044861\
63942883692032974446315134169390174549806611343453814151600829351019430392700\
8364*rr) + Q3*Q5*Q9*(77218609198114479610612839033207087902234066608451994405\
8858204854230715725731970577608645310255903124559718314822 + 
    1100036689312732057360449369641499582634819247537937866718397118216448804\
71117703081100706250746247647766664749675*rr) + 
  Q0*Q2*Q3*(-1612165405754537821877375549181920821942663518153788599243203249\
66173081880155329476250604020375620053920966950552 + 
    2447183890891560358934181366204380051054496213671299569149049300739699783\
01278696490169978135153787368580050923322*rr) + 
  Q2*Q4*Q8*(-1284606500710210244017894366933403679760002034657326629103826791\
523936235835347237442384206561005947498209924179728 + 
    6599285070082576574305369498319507257990201299310700906061902475789269239\
79388614310105854772122305690188856852836*rr) + 
  Q3*Q4*Q8*(-6929608089667496393297919836632629602519908846555457570474550048\
95985771467325981111428871582278274662421477340692 + 
    1176570949621193052181781270872423835325130924903068881389429602143523453\
625292333304854359058496720000348149002479*rr) + 
  Q2*Q4*Q9*(23805296641298435539532925185888673188987353812860989199536748813\
66278717044041606302853996526089825643363798296208 + 
    1556746220412722915303620726094361983905170814448315029054737402445065217\
788733752231099337702244012571236698697568*rr) + 
  Q3*Q6*Q8*(-4182109285021444092820142113700985954332658623032614761142026148\
736186499621772529886067827860133295062298142373916 + 
    1767010929310415561310146001698815872333094946389832901560227296976075390\
164945015552156709170922044651487821701088*rr) + 
  Q0^2*Q1*(163578008553639349569784144310868972051602245068466919139395852694\
2802095645237876680702275662792121634372409397912 + 
    1843503248131078082708845268499796702923185851136302285781160205205907257\
856006167454315813476493829657895397364062*rr) + 
  Q3*Q4*Q9*(-4072177095513894157091806761490902937214314797187459104279504437\
674596996977324536455252215148856372350148208682486 + 
    1865387164584402602328768562250962539540415374746325515550480145956105235\
817068595150459593684727872246412966412045*rr) + 
  Q2*Q6*Q7*(27662373654608274957453116304540074954687904446695252190954246732\
02147763505581993181889881325616051765047941898554 + 
    2954356407250160389956114213231369090613540599572752340557724532580755292\
472840814479434192015725732042052270515405*rr) + 
  Q5^3*(857385752561532639912540031991149617607391201646364738797207720768290\
8447129074350599828064194451429123740828425236 + 3226597439230208401880767955\
10443840795285465178195941378071906679052408081484197455978221167721728273851\
9664736882*rr) + Q3*Q6*Q9*(-2476057424669560906596308407974392244113993992654\
666889835633330353334047780622775444291858591808327642064943788948 + 
    3554543771679642816765557113866938292528318605828089291495717732016777379\
144238542432338699689238976645144899598192*rr) + 
  Q5^2*Q6*(-86237884117083033801676634261080577991570606379535008221485771406\
88746107227850287202924052191231446832008055266212 + 
    4058587248383908847281361933174272698520076248041860346393766198987343277\
732635989318365648311537908955214749975205*rr) + 
  Q7*Q8^2*(190677109466853038262205093798800566061172433630528257849190402439\
938974258528359990954867056813265222175669865819022 + 
    5477693456173764016779781762202225000944533349675852628778488848679847803\
336524200068254653490706905767676188669543*rr) + 
  Q2*Q6*Q9*(40959210802751940234519840639064175220344984648923903837901517443\
34429276933816221016316298474359018239477892318800 + 
    6320892487129332331159340882498285268496504653754349045651505381026315966\
247823791501416540027838249837234024748107*rr) + 
  Q4*Q5*Q6*(-6920771676419258231200096618419699004905873482771068076658135317\
3157830392892594450496287769086680718822959928721546 + 
    1734878461439480996245181655649574811522324297293982374351174656613436167\
0523475043409237331983715316722044729860532*rr) + 
  Q4^3*(-47166863018880327901874549538927542558180368313802497789728579255433\
560767408296432384433908189933211901720640450320 + 
    1999714654783536435141071321931098484180439834562606245080780918122931424\
9067898813606174210134233573257785191967074*rr) + 
  Q4^2*Q6*(-41516962985943664697250792255091591377750729467219505673168711992\
801713798916815497370826856522647255141531344672820 + 
    8930124277187087217016761810056707637677356476997961439921049478569326919\
9965662667156298852994089280476096132463467*rr) + 
  Q7*Q9^2*(-24581401163932218473604227909239167597473684004036476002186784839\
4430685133600824909337466590743380737295388272582552 + 
    1160734913173955520001565168897372241353649458566389415653150642808640705\
96371911668827546458665380885881332256642492*rr) + 
  Q7^2*Q8*(131630585230123326259281842344402488023669327509660464017202783206\
776108889319629527555625715997231609139117361422436 + 
    3678595548131449884729561189408169670334030094182546282391534230334901668\
73296303173556719679167636222788670424513341*rr), 
 3146608574858267377797799462563530005481336045471069699948438188426918970713\
976204506060146951802769530204818000540*Q1*Q4*Q9 + 
  Q0^3*(-23811220582265666520694132475870693711683746665692894315375136460720\
7688301224252899792217227298959501734203018118168 - 
    4742489274613372806448375815122745867849106898006886744791788667027640553\
91418053264065676512747551145027383063583326*rr) + 
  Q7^2*Q8*(188350407217914135323726993008345717358666730201244172074615238986\
512440520515411096218616804421449701782192162473496 - 
    1267404437454241321886113736903975987403426095950481684018369567141655809\
50655175999033544777970374603443389968643700*rr) + 
  Q7^3*(101385412319427512846858478075474110574384598188437591093680358430884\
14907656113642039276644165364746702979509336910 - 248891383874248712469021101\
88166087196739742144803581906080928796649646866071952370673118335282046978735\
319257950495*rr) + Q4^2*Q6*(3182310917432107922992429930747178063953261701068\
4898523095997506918693745273350522770959801114695523407592611035958 - 
    1319117387506114701101646166449176812289983667140333253481876279725901338\
1365387582312963293190444632059573346345096*rr) + 
  Q5^2*Q6*(-84597916449069523459754445885252662787681926830046360284169759950\
07740971515544308400624274209819466182919268001154 - 
    2884963884549618279735088481603311633717350938614169196978961795823747384\
408712473822598297730999436715699105449006*rr) + 
  Q2*Q6*Q9*(75957273585277789229124379678110488586458828363431376095067776080\
5273368182797330536342635572029665378315397437258 - 
    2797974839180990704679374929218988855332016420346578088821854675348853982\
060373662165075548383360058085827842275011*rr) + 
  Q2*Q4*Q9*(14196116601053070109024077518782159367473288277176660004588503851\
98031503591049642067823023216960265991385619845638 - 
    2584194458809557624647412872350205875142708532756727361159040641195669220\
953775758807534577002535424629325226028390*rr) + 
  Q3*Q4*Q8*(32631678836421298079492522887910730328274120198506745256345416166\
78710516434314625875359592735164010819386163725607 - 
    1972628708610627469116179076238696717380098859488494010720648836128054333\
066418602103895579076086934246709302771408*rr) + 
  Q2*Q6*Q7*(27713099802339915445469421224147512588852283915360400641903091361\
52585425800838586197264618199673575741787938250108 - 
    1903781861660584061079464155215258701921131993648477383446551657359274414\
582897025869351375376764184116027094091543*rr) + 
  Q2*Q6*Q8*(-9834329940505008385674631531105168322770885901906878916179205692\
90578725247853107853301298510039176936246773719180 - 
    1516675074750144523352403314175060907045800471425555632957664954889590908\
119781508774091334542562517564793080610831*rr) + 
  Q4*Q5*Q6*(55698479970827853883777755961515830063985155405996092734848200559\
496108614230388145399488782294233435687053689241646 - 
    1437946511260985390595195466939564604889828111059711618832287064291343032\
303558488937349066270262192390126321838504*rr) + 
  Q3*Q5*Q9*(-2787689621922807665036611378632741308315630137874239400893283698\
695155748883053320493436207045377814991672321756481 - 
    5876004499691178391076591433290482406546896403411796001145546813076568980\
08089160277065117212307871575733772478244*rr) + 
  Q4*Q5^2*(-29220677614579182791021527590192715971886455923902381769176114274\
836341706738613013652065999616530913609239577212566 - 
    3578982165714605018111854746388982518104407960075233857260155158346781415\
23742751162476796829652134337756166667560*rr) + 
  Q3*Q6*Q9*(29436721679637301151702844103660363381802340034767610383288009697\
77809521675096684428519694242845534658772991105997 - 
    2593407226698718472463507307701241535726571480358097045062820890731696476\
50289248274060996104594048605338267901405*rr) + 
  Q0*Q2^2*(-30316448461897048272768677378080614918525721012805544991136804684\
0492873041460601498384589039167757475329927452210 - 
    1387637144822408701868872028300781117306107681372428835386111783907757866\
20204289580651747927095280140000250341304*rr) + 
  Q0*Q1*Q3*(-1213457295361514733760357215748129870326920597788287466880373704\
69847434625707736210414255829188199551415585268646 - 
    6515043119309732385898326051132285674502660211947373178718731705836327319\
3519103677216492001337523264826552398478*rr) + 
  Q0*Q2*Q3*(13312730545360844432242715015943440356952685596512689249079082573\
2052068589964274209375245389150744565373742244994 - 
    6430965853024119768023434448594001153131815792935452349415631798425594385\
3512890403114788890822326501727036562282*rr) + 
  Q3*Q6*Q7*(94001995612596010023487398518313565091511014371291661783955905136\
9772861680431022498569195491750759121324120023137 - 
    1931775558028867995803592067745383268768257958648512013582074016670600988\
8977161097807549149065632290233578999625*rr) + 
  Q0*Q1^2*(-21742898739323085502551587337556216978729450577003995904807524193\
584147512998024067517933631831606068667874409800 - 
    4587422680975683666400476188720873706467672388766840602980524325060669022\
581086610819113094512537596403465113600*rr) + 
  Q2^2*Q3*(-27860565615243332538212389623695829342089424587426704726418739118\
6644257955193900717733008278083118083863297770 - 8166241467214524199711562260\
20996905521800671564167903309763939303883059479672358004330229255608806364455\
508606*rr) + Q2*Q3^2*(2880847888974238131247012180364267896523587235646125968\
83722426349669909655979814682900224556051358377245674172 - 
    3534737688775680788840195625097080807795454841305439084406966648183432745\
425850527446446621649686910584863258*rr) + 
  Q3*Q4*Q9*(37004956666438861835174713855628667769528872360628666968931699893\
51314705447193180463469115824953405334526060711243 + 
    1681164793431335908092066680692621306210758726368925276082398071816983939\
22885891315312516760861327701944539389772*rr) + 
  Q0*Q1*Q2*(-3128628779843094205214123103669718124667088861408608326417918862\
86116179869696755798153809168574267798524203236182 + 
    2116498249706379975174110507287840887334175656517444352372446642990012413\
12726761647955136468156006455524831935458*rr) + 
  Q3*Q5*Q8*(-8052369222592907390094798365542263637024353852905442579012451063\
20104157179628024259679465267927711781050063854527 + 
    2787249704450552221677913189854073331517157267493541058360980911067639564\
62869608195307914328968000159792632066418*rr) + 
  Q2*Q5*Q9*(-5184118606478812498427724502481006604227086672011671562690582625\
118275571190554783225338923254825525649455570781816 + 
    3054369297843381165613817139934025450757231869806115176530419761721732665\
42644615948669491728479385149564508522194*rr) + 
  Q2*Q5*Q7*(20308225309292418139265876090093990262916490415383223883611484541\
40175963029597481139907078221238909986466352628226 + 
    4366325881631836476792737210748463196706122569654689634709574032781864614\
19425909176697875516716302558608990613772*rr) + 
  Q3*Q5*Q7*(82488389469084338789438322265056209488569369534488424934457384143\
1645708879710552362678549054124239405289766213487 + 
    5147561183923022114244203125004780014222720799260762884478549464295440061\
95010518340470920415256479644321179834578*rr) + 
  Q2*Q4*Q8*(69707118892484019460347832291745067706345634509091939153598969918\
0727277563743471245998948391227678404231889343268 + 
    5779008886362409512550068583153844696603504788072712941547688398586154873\
34682040715631841736470924252935644836428*rr) + 
  Q5^3*(706452486904587266234908684202990170232964179384337152511980977057207\
4997203781468736040902526199803657217437534530 + 5797817435171452907316151588\
06676771423762379987803904618624504550687452622013755577767589679730173498728\
215101002*rr) + Q0^2*Q1*(-280025422977806604158207768644961836391838989175992\
0293988773895463349935988299237838853062831047812637807674710368 + 
    1230329814679636682828177231990504705343437117645944176978243025216788025\
783033927095832152693017866083550054783020*rr) + 
  Q2*Q5*Q8*(-3501157059254539636696153511207726079337346695609802415146905153\
556749318166088108773667297106214963188031951462616 + 
    1327039218716766490616060629111730844044485968230521366269434921398717866\
572199566732839249699365647804838740762184*rr) + 
  Q3*Q6*Q8*(92200109800912909705995881109246002662056115597573721040055341060\
2941538256286673052966332886882041795810734983975 + 
    2378797738347635482859125148191328438081529469734147355680881471760066061\
288100410919393363537873375348091738865953*rr) + 
  Q4^3*(686598591922065572478094846820832057474873440788370648092498967159115\
48997972689991675040156926555901690554545958586 + 259127758427272879375612575\
08511055726635422817026636459200936158842391242836167148626109381692930143337\
47161049068*rr) + Q3*Q4*Q7*(-205017258945507292503314718034577308920136714025\
0521667344697887142840757284576331624010194731583941353463136266685 + 
    2799551638680849384632853846561600408507722569936688497979101752979815545\
677667943554718163793793106890712708474560*rr) + 
  Q2*Q4*Q7*(20721334851896567024241917988097537767972793113689854970535585604\
58361839822797174827018199528036527450308598146082 + 
    3692565433552597354238305732039467164270937634728998854421639052277551184\
706145367930638127439165093759696481533766*rr) + 
  Q6^3*(-90181438613512358439559858163628960752224174244719121654333723877201\
43142020340948222566951602736816399014168531894 + 736701561485724037377564144\
08412287601339510180087562799209252254110204956445028458548660733222831110490\
83431673350*rr) + Q4*Q6^2*(-2542352719465715135846941059754558559825074523788\
1163827352102235967831078967332799905675004231256363031501989634350 + 
    7371121395560749580661065801192032342510848027537229940976145997735325019\
466603651535040428532154107126219439659192*rr) + 
  Q7*Q8^2*(-26882585491767608290557625348506247472922795651140613135417264895\
962059319386970243155091420601594041991993257912534 + 
    1863765862291324851622077758838258902785150130955971710516386431055551599\
9425006304319013111855292508482033063157907*rr) + 
  Q5*Q6^2*(-48125610901868682829725114408363437468619941597454417729202409315\
88928952092420466096500496778943829679894768194450 + 
    4223426902611181201557078915441908163458566498462355246705817644836659087\
4605771790225849346837019587606714203183148*rr) + 
  Q7^2*Q9*(115381884373386281739647589322297800093434225767430439593802695532\
518377996909930734883177653891324174742429248546570 + 
    6267251985483451737268915769553493287801290406641951831980127577141965845\
7846570971297827714766228855157124661002249*rr) + 
  Q4^2*Q5*(135390668647719113073609218449433067391946620446160183967688134155\
90386567033491256367036593384429223898526721672346 + 
    6534711056063277029878350927950798457991088918905680309419381460361865658\
7506699718732007163696705664246239170087410*rr) + 
  Q7*Q8*Q9*(-6699353541027100136518427298915063928653259850293675171025078255\
61316216613881719341783920940233589146114825991884752 + 
    7115078940583612452974542645610416833695075081454694236406536779924364270\
3317030597988468543886874063448652533873951*rr) + 
  Q7*Q9^2*(128094195571463770976955809222313628571279503137747344291767311013\
843245155010710873837876970848844442842557930245044 + 
    1382913682056615124979556149875694634131429497450546814855238539814208353\
53422356509606459452789346623484486566691928*rr), 
 4604793036377952260191901652531995129972686895811321512119665641600369225435\
0871285454538735880040529710314409764*Q1*Q5*Q7 + 
  Q7^2*Q9*(276607494033567023000247777755702509934883949767643567529542299460\
0205741957267263657637262786612759586839122169168 - 
    7184164422838182037331241650328073928077316807142156533742403452757128392\
764245898332625163314129842240271567620171*rr) + 
  Q7*Q9^2*(261280716328097506820819496547874291331842776498347010473498536524\
7835450280423148057530726785905124136738372041168 - 
    5758765096661824729950000023018486860541397494665976440529630472842458680\
474611861572593769518017000204985632212800*rr) + 
  Q4*Q5*Q6*(-1145984370055378367339597693112304936605766067369307963871686545\
006991817783619121989059959874340462406669720427506 - 
    3469363489131374806041800367671032380914311818898853882480301794523457188\
561887826925063638231633949235366053163886*rr) + 
  Q4^3*(-18765066287897876237331158976614900563910242110481553418781309597755\
63903206513928030970363371997548768121210185278 - 255180012665957440735284512\
34957865054070343215760639875672379399451371425392820803608954831150932728304\
49287152678*rr) + Q4^2*Q5*(54119428838097211308707104224720081302916473115756\
75900175721765621728780822533180317062115422128376881589366471854 - 
    2297030233024017956374322028158249700837060788238044327855359511014927015\
186301706860657053506071035154688118031094*rr) + 
  Q5*Q6^2*(185913893956396641220134806852432448160512996388193579981487977050\
2810018835269182134664579843336957355063361518366 - 
    1059451148742842365550863272939486801160689265136255824183739313645002575\
410917290161723484416842814628602515285928*rr) + 
  Q7^3*(-35747390713976580250698894653762888246215383503238689259096574677976\
27716077074848595922237222750700301656889997724 - 876276117414351031177168621\
11714347217601670158082036060695323718834021347284521384849554250838051785615\
6159170951*rr) + Q5^3*(-63961586637718123415922868623247530266662412717184979\
237897351505819428754301969936108114675662583914106549963074 - 
    3820004985294648554167778885907965993862603940668909196234419779682977825\
38028931549925458578516636626008017180860*rr) + 
  Q2*Q4*Q7*(26311382898577207421741306294892991612537313652076158786353395078\
0468099365285385459655415053063484086251796565810 - 
    1516163124792169800311163258469374798810828226415414641838159497210688752\
42329125212383595741357924309336442129814*rr) + 
  Q3*Q4*Q9*(-1049807637143020984580833662916648243623637062646576501622567334\
72811683818626597814979905966722313183770972278135 - 
    1409821587791225852105909939100310450206812288464480233379329205035029134\
81732507183202872029076541289037721516601*rr) + 
  Q3*Q4*Q8*(-1977982902290497435217640300305331603367672433942589642910143615\
80646935061049432452657867819768085834058362416423 - 
    7417304783282099245426621667248970393042419342366653597486761642231469783\
1489775904717208829371049285866833408021*rr) + 
  Q3*Q6*Q7*(-1053028187011040463041591393817280708638877633838590146394315288\
6942143852728519955094487237424439297957690753983 - 
    7213328439353092233616343774699930208524575620354037568404328019974311637\
5268892571655958011705666721148932301896*rr) + 
  Q3*Q6*Q9*(-1491153955471488232482572006791879871650231304586510906836316800\
05430688975208072159842791733821171327317303441023 - 
    6553593404450924493767227820528820126691469545214653297623668738195529790\
3516674833449162096591594641900474146580*rr) + 
  Q2*Q5*Q7*(44904418454458678043448483597092662250854042362467396808762051597\
442950931254068829408676143611811795743720458974 - 
    6264880200165122793143157262914691361375781537559632814025770012614302670\
9629781902480209585363309769363920701048*rr) + 
  Q2*Q4*Q8*(39869106668343569955631477467264747517728478686339714186462335222\
277615652416143977096717690787022876053049000756 - 
    3722600731653124552568680733219913205253572695552727596883450588737967795\
0375359232302246474158572150769216723634*rr) + 
  Q3*Q6*Q8*(61728748597584891476255076839425234958657531811072988357991025363\
982103795408872770558282416010690156558413016447 - 
    3234138249198519551712582256659926989033162034411304970150103327648438160\
2654407134770447859661240637139075058092*rr) + 
  Q2*Q6*Q7*(-1240326403694602349059951688377051155634559633372156090086183458\
45994283267449068648067166861940417788384950184190 - 
    2232910466348553499975603255210705465903009140008840240061146284160559595\
6818009379863989502747570211606584720477*rr) + 
  Q3*Q5*Q8*(33399855212578056888864650054363850199806113823555461742380483823\
403502641581647879157228546362379078591888025023 - 
    6378308156653172101553503637021180520310094006551692209888270759769840034\
700083305129530731593116946606145439781*rr) + 
  Q3*Q5*Q7*(-3368127215658481402416693217062681856793442970047231025228857514\
5753707189103797371810135514211580716005819521479 - 
    3513767900087355712328774699370582312830129736025896808554922794613997362\
019311874959524092510794175231023086531*rr) + 
  Q0*Q1^2*(198709031250827428935938389772444512714775732554702786560807846880\
0072949645042583980579663420845686452392718640 - 1277078530248372064885300562\
83780459090193112805471043748842317862002094607734198984616095530459256681465\
2850100*rr) + Q0*Q1*Q2*(22433758008552199621101220436535581692001694420209632\
932433887995931258914935695859768308197172309313385355761298 - 
    6898613081613908088391838141681268110699883948241009562916614581865545287\
00450218952149909894969626279173618444*rr) + 
  Q0*Q2*Q3*(-8104816439618251101011410060396193124005613268125955468306290865\
789439565934420715872172607310523400388746478686 - 
    3129261010005215108203874642236958246323211440458868969516151718708062027\
96095647875484133422255211432740838704*rr) + 
  Q2*Q3^2*(-14179046315671790519943577093765088104809075122245407116209099374\
74964235321768267286598747528884741655241224 + 805060434880685895465071390130\
36105455394251678564707280455563890362464546315017130194933926387552448624389\
8*rr) + Q2^2*Q3*(-75755633870859080326159689423547776189730696972526904905983\
4590487570501896783866003230060000883601575911778 + 
    3426076233439833131497368894632963041771249851343649100158360488835204010\
8113989961641306140751391841687347956*rr) + 
  Q0*Q1*Q3*(50770216365027523549420677930274255570569003764067341973705952818\
90297260721233461065494918293035142727596609818 + 492762260010706533477827534\
12234955770498569759485963624972491235163152047120770673853693975795724651784\
39728572*rr) + Q0*Q2^2*(-1286695606082986628953553758267263936365708734230549\
600845711006206645089160858333222422646786011985892979580782 + 
    1053854023611759487368046150282203090930560389964672981922379337135297633\
2819203126190917029722812372549147281238*rr) + 
  Q6^3*(134338342851154269262588426954673844819041087508226951928736724060138\
9433569682751187276869652121161440318523078474 + 1240424378019357335753655691\
10896596620598741503225411868509763785778146177219731629228051205348713396125\
03811056*rr) + Q3*Q4*Q7*(2820011159946498031877489517986723038403789606449301\
23585733632756536093829134881979397012447364037430164098771049 + 
    2989703691998086679622285323374301888077136159462454962926095493546470939\
7162247851325561220538462928642195980527*rr) + 
  Q2*Q6*Q8*(50378786903435670171404494574121017411353972567363919328284502820\
463977840391346815018310495806639575579408183290 + 
    4166706080566202066408969409145380311533481263296538911955145077046538234\
9231404320588381586231452103303306060151*rr) + 
  Q2*Q4*Q9*(-2977820266263401867331199963549207171579875342566982737289562207\
91545305004779361516622595234729937412436004748058 + 
    6482114069683961229593983623898570936812032062957639434771967794076282854\
3852984467144947215861004207927178989590*rr) + 
  Q2*Q5*Q8*(14424012598791963152027233376227240426173073668944431930173718517\
8011420614351411243228474839886307522026878086768 + 
    9287738353102094326614829238327844040201579677597442604802268878474806880\
2975514541531066874875845234503877568674*rr) + 
  Q2*Q6*Q9*(-2710255645518660432438045515259725522281123555347504328096575818\
37195076084629640634047564706545653008204629469556 + 
    9397856870792923536175974717779774090475116825976657889793373657119307530\
5460970950187977912264811126398705073513*rr) + 
  Q3*Q5*Q9*(37809380562878574719237408219985253786858200595535473340799610457\
323916275776845779850011470056973240483006593157 + 
    1077011207377708222182664041636620886943790327427244652842227428607519713\
59245584820502831560850872724087165779111*rr) + 
  Q2*Q5*Q9*(15514103025572777654243647972359098689102038705047935087226634460\
6859056421607021056993819058272915716417457907384 + 
    1388365737328309412683446551067780818818665625334441878156759648659203215\
52809057642620518210951954749656329727240*rr) + 
  Q0^2*Q1*(172006456707945882865971621886014128704166082930246282092131442795\
288687928568933478105556549688074505200065023920 + 
    1969143146512651610135732105366604753002545498829018265713768651647348383\
56861822015016643958091592141666085006448*rr) + 
  Q7*Q8^2*(278034961193708699635617046874905034742688855137294456743415863084\
0682042039962484213150790735660329012381596463300 + 
    4433415940430246980443378453685420060277728546402033670627821900018367479\
90002763695913838013254383523438759457513*rr) + 
  Q4^2*Q6*(-40136497053045934133676061614711262886553357378547017629819420636\
96584369997976874931483475261013091050572891215586 + 
    5533814143962612096270257322893646632022168525907195959461736839922607365\
06208948887142223914273700444849137401492*rr) + 
  Q5^2*Q6*(109081335393576296017248404548328201873049419295662051824114343145\
0327485336696184021297625447770759953515717271910 + 
    5952636796688161699583315807714559869888780199707889254378981124019045809\
95907340792431522563317399235881191117558*rr) + 
  Q4*Q6^2*(332170129457007308320355422620317907358649264414203632508788042731\
6222222883326216785382281790234695479586222663518 + 
    1673555982788857798618445916606929363164168597048210878932658083068231775\
282157048897438452229012982108396967768748*rr) + 
  Q4*Q5^2*(541810455078314186644371188188999505745296918580563317004943147465\
912479775081323534751194321966469509368098186198 + 
    1850078508635312774306621511837938265733331216985635837993835772256777396\
705822737182814390715732393585644550506056*rr) + 
  Q7^2*Q8*(-11314353968276210053880701464707199007619079439290237866080007529\
743688270382837157645224979564388432775171242278244 + 
    2873766117000149761984637175821906485477848037020826015975518875389221674\
359923640138299893335553983981479893333538*rr) + 
  Q7*Q8*Q9*(11227714822354581608113381387892210099758391128991288984351663631\
285384434968632588585647679214857098572358117606562 + 
    1594988843517528373516248104455291682930393833815639259637501307397945945\
6140701503273444691731888535356343384813529*rr) + 
  Q0^3*(-19232165576229275959840420065702319592017520917065819887811509466435\
040360358650834141934784099963099028485564401484 + 
    1659635680686207040285478641229708115013975862050167790521595184087089896\
3648701209332007437281010999559214850945330*rr), 
 1573304287429133688898899731281765002740668022735534849974219094213459485356\
988102253030073475901384765102409000270*Q1*Q5*Q8 + 
  Q7^2*Q9*(135967867414707145303022642133291912172423970814337382192494426993\
452094052607784292693044579362433485324934308601224 - 
    1253390716964554663835515571847504515180435212066018612721082969760207911\
76971651182618008613624390001854734297466265*rr) + 
  Q7*Q9^2*(544448117322966753469341230260891570521043237829595514126665580639\
73748651576344849208312827270040514485516314675928 - 
    1067188112130039170968755242387782582907988941283535566948794900119087900\
93424638166770316263213249686534048099877872*rr) + 
  Q4*Q5*Q6*(-3054621246716786958317525774780180199707545132670176921404635301\
8058511589257659228381082653054425805755636998880064 - 
    7248101796428375494732277503003020020570878269824067670909366875683438033\
3558020835777696894630338388527871393065698*rr) + 
  Q4^3*(-23475454051189450694033991018716063566335159007590994650766580696571\
402487473268430283387925702019477134102378733112 - 
    5344261760926850515235228759549751166805679157430323256390783984263874541\
4132861400256641950360169017653206223972318*rr) + 
  Q4^2*Q5*(125887941771294988939375152755570654284007845806038812219949983505\
429845328385856070848694300293280543701966797194440 - 
    3875120805430075552090564192684849004947084001284142016920696246665995601\
0157389930214858287347702618753278848057123*rr) + 
  Q7^3*(-60772822986109462107254271914735175469781410006783884603222591432983\
706904735464094941094973978223073048546737459120 - 
    3027439063702358636464585769232925455402294055395421517828771419453272123\
8933084183389500667937976906984529215251595*rr) + 
  Q5*Q6^2*(494615039015415152369628544201494442055230043987159439176889227965\
28947048365868489814318994696791729163095805058388 - 
    9110582807766253260054616807510143032491302503316735572221054678341299003\
786352181333652161691855279134382628193565*rr) + 
  Q5^3*(-87227726299835122105773159805088231023192328270000415027839817754042\
27317164229892772997816409279617583796121197828 - 544475603778883503702609338\
40973819394370823438818350218422060498410189511329726204629107232371935535187\
20905278690*rr) + Q5^2*Q6*(18998373877832570049885109150660518603733590354236\
131937619635942286251231215001297627784602952551421684521093993014 - 
    3574913082872826694252769054681181109737742834967642721915756504816670709\
581441750645084386965883555355101577266553*rr) + 
  Q3*Q4*Q9*(-1352702077584809005107856924361028286827066278288390893263558396\
218800975186066463409804033151988295836812915623033 - 
    3067858635504068848695352996560406620244793144312074686020105636395265195\
939606667497541337527142928420937081128319*rr) + 
  Q2*Q4*Q7*(59931124267337899152546100841427972427126020877643427600389234955\
98697295441122375494314553222362709800671389510586 - 
    2429209062854269461573174133187878317387000952835192655239744621204651450\
923972703600300987424453523664243952379686*rr) + 
  Q3*Q4*Q8*(-3251252265705244451644321257294473310371176030549005039193629404\
639932889235602239934536738475447831598076317427743 - 
    1965589831532268450339232854404307977499741163294626190737805577031357508\
373085876038200441251394977705556197235431*rr) + 
  Q3*Q6*Q7*(64428874185358290919030642907551652988049459751149005513694169596\
0604147051534908917529021024797245609623348134885 - 
    1892444753132915476914987197543183946472618513672382377295633269444787188\
745960956702404899262863816522538120202281*rr) + 
  Q3*Q6*Q9*(-2998243004359049203808040985965539829115293221218494415924344474\
446802478284085940887687052678152213682201068226445 - 
    1574456759613059275075615473573825072444345434951240931067402267368851268\
071204045457701374745910914567155032553911*rr) + 
  Q2*Q5*Q7*(25643328384375158849862723930482237220771394144436921708349324262\
48264242539022630719605464788862239055873914476572 - 
    9484153255933470004092413605141229953005116322527262273846250526037069410\
58519055204557753080087229216284709139578*rr) + 
  Q3*Q6*Q8*(73833187564003918781727155813973936295968336098265089082195132498\
5218768701905999033084700420153807298426473486153 - 
    7174421318018707068127883308946908288680369732713752098672306363809841803\
99355404827748112204065060381445657132525*rr) + 
  Q2*Q4*Q8*(13045924363699236380331628761347327603406719951029405323486829671\
98244311769589581137729227996812246836275601456148 - 
    7035996610370170025652945628200817175180341380695674194392639977095427348\
95025056358212190321146778130126686414224*rr) + 
  Q2*Q6*Q7*(-2620230067850266256524418749506823453502933812393263373602730306\
656412507694166733343201756705745066267409072988358 - 
    5650740417676683595721932129862598422923739513305233177831838105687484282\
41023996885694178171034179261775316460934*rr) + 
  Q3*Q5*Q8*(91004355216585677444330759599634013472901954043679303401130864758\
7396701217088207207256733507340715092237255384943 - 
    3766450109351575188669200088949269905313016380309005925584391824944138639\
19223197530724069756944267307158722330999*rr) + 
  Q0*Q2*Q3*(-1806088103160038701578481358717252487510170318013607694506327149\
65812849310865593293730949176106748065272567293362 - 
    6395916431214094474238651337252926321790596343020686237622340074378386618\
6031266345914822323018933163221225222952*rr) + 
  Q0*Q1^2*(624956914599477220108585584404676662482431515081994424880031559734\
48727555585504230783659958876372386943288762660 - 238364425367543153632721535\
73076981427651324321775942500299841808313542675915752778138856034090736959206\
989252020*rr) + Q2*Q3^2*(7132363738033548109407488453096945146969510736939042\
642013050903569540791424162084400585501069907026058566412 + 
    1608947454535264025232370029934697890187044484449563646636634647106387563\
4259247916257874408262448624687163034*rr) + 
  Q2^2*Q3*(444337345683908284610187080099451730538559482231002090762943351377\
11955922388788474132409301708877721495298074 + 527043914290600194926197519715\
04351231746621469170095193112960655130255399436751721865374678185587478808642\
0520*rr) + Q0*Q1*Q2*(50574920770730100002171406079096805727918159856717161239\
9741065761809514031887900972383663557713458336475937263738 + 
    3207032816528640511571210254299308473393802834946633380545225348741097896\
4799980546324246596799675775224482560216*rr) + 
  Q0*Q1*Q3*(86285968125686950531637133604659335375053037474923305795361622099\
791584735365977056221134933024560088294564688142 + 
    1203097586752523404133218611167072019102225587075631535997047252906847916\
14607328587578624915497217111122535531088*rr) + 
  Q0*Q2^2*(-90796482878206510800090742085575531443028318778234621588347719487\
444256226527973041561098717462667576877732262134 + 
    1926126056913595281477649664552623194853702896996982086800057212761241049\
59914543724097212133758787999424606406320*rr) + 
  Q2*Q4*Q9*(-5313829608118049528198450955995834782682799892979236655217271119\
850897083271268728859398651537026696733790122586340 + 
    5837285985823144641597540516462907462838972966170986237580042590082381385\
67984540754185791008209348056794209909756*rr) + 
  Q2*Q6*Q8*(12389528020218366494601747769367783404131814005126832108857740035\
07200636002668294296908201994576670042641283402484 + 
    6346758628611225554628101609012123811472421239198956658251308684412732910\
92926160395713237200266797605629815249650*rr) + 
  Q3*Q5*Q7*(-8177003037974287106469042878295517438133948782298560777966252081\
55392761863602260098726158698982854051726672147837 + 
    8621155813703607521994483324678708772426437037360161971025228552845220620\
43972557955929880883273330666525665503169*rr) + 
  Q2*Q6*Q9*(-6667851512252608173439740464867357824597151508570336353269657923\
573744445752003213952023364122151444298984373578856 + 
    1175324354995817497302259053466190600042362822288926291212154560148650288\
790671265587672692109919627171776718575166*rr) + 
  Q3*Q4*Q7*(56646284597954606625259281501246495406368071312517927615767102264\
03255538879964175819921596728098028834786612579555 + 
    1435291635225645221154366661612342143735263308270032638680240977440929187\
449095754847721378809581440362160391941975*rr) + 
  Q4^2*Q6*(-80977809312772542176270017001194093774440683117715456369570527516\
823001919441240161039199645401985684849819726128336 + 
    1467277851657426498532450530759051663532760973931046638651352106916586552\
350120367334814194827415103379928600033061*rr) + 
  Q3*Q5*Q9*(28798610361422567245291052280586163741158562739914356923202173927\
0694670476420982928454125656620508242046242908831 + 
    1734506818045078027026086776025442312873522644726114389783055089029681937\
506848630828956008430033323990845791285413*rr) + 
  Q6^3*(236484317505101337291532044677643333966855480743954435916513763170435\
04772046760511124087319247544605878657198248290 + 193884268538862584687867484\
04502446461921538855632668508190392149754808001964982483456008786943266300128\
39747848162*rr) + Q2*Q5*Q8*(2574190409447629130724269886438749266944693603618\
262396585821330096479630970507730575924125317357316962633888014204 + 
    2893584620364588090961956206669679249252992284401986042840677244111046637\
492268343231753748765026113345448325237398*rr) + 
  Q2*Q5*Q9*(14368134954721892049033339506969672827130887133413743744284521241\
99508596620811880261684248081244529877678149693854 + 
    2923021513558991175266383530463415696791841397472589656082038227501780603\
355211920973506055500750055861735415073488*rr) + 
  Q0^2*Q1*(546878847810133181487896844972692961748955322069517543970473513719\
562920092820775024647171651115397331355460736900 + 
    4674815000941867752445180129833796319492827366494772470433239574199050187\
603358037431732328240338297885674531071734*rr) + 
  Q4*Q6^2*(614103038277880851346312732633544101499078533802596644481799310083\
66238022464071034566124132922382516118210168838102 + 
    3579171913923530937901535196099486243503606575458186798820105453545513768\
3652471124232931951164635436186212701847915*rr) + 
  Q7*Q8^2*(402061773711537027796366278118174742427818062486283631094610111623\
07475376165963836821185774479681649494136895719422 + 
    3712820912103517887406007280191093841125671016842300889266504892544954404\
1458467146625908088035898200255838664584212*rr) + 
  Q7^2*Q8*(-27036522887121592637472678957044563316240337626337182090926155087\
9655056077918843586495086215010788641121291102726830 + 
    4069122611130517108549814489364778956126885799469324589109164323017511295\
3464302974012090362961091461141848060288157*rr) + 
  Q4*Q5^2*(116303161524453845618723888191120486960202211887472509497967562676\
86292892004271155682678908406949968954218944186990 + 
    4735005424936621869582470992051102446152483906008151602618525813132403833\
4756685990154663832149673786680158013019173*rr) + 
  Q0^3*(-39662575451820699549478763735617364934095720004500042427400856335346\
4131238644985481090534815588456675399628228682676 + 
    2750544248256815357122596904743572714384414901801468485109016753761793612\
94346072201460564200194983766257152747065634*rr) + 
  Q7*Q8*Q9*(16322626196321452037001040501428689337274225683996308474166677855\
3736696981037494497368951406665642116342454599488406 + 
    3139718458073779833629244609472182297840875188290675928656222804583773763\
92528423725940638912443371638145028521235641*rr), 
 9439825724574802133393398387690590016444008136413209099845314565280756912141\
928613518180440855408308590614454001620*Q1*Q5*Q9 + 
  Q0^3*(108956889262813523974814391379178387301642324878420410280644999656423\
4035490664198841538542281486723777031026650150596 - 
    2986076317626706912991135888128798101377117440977847098425204536302363525\
325459051147188214964240383474476727044620550*rr) + 
  Q7*Q8*Q9*(-4017264893055255278190504925432973882167746826410566817307613356\
986676136943672846437570462056753129513990939689093906 - 
    1332623037329213707133951643311188159741760334191983185868092942637044740\
085764019657486297198659332352389477069038315*rr) + 
  Q7^2*Q8*(141403192804510088723810706393253683929687584931675375136947816449\
8093726008897517514123523414336207874005577220948692 - 
    3398531182599129490467619055781665370834311936666541276872247092216660617\
10146732733845502092499685970924525231863864*rr) + 
  Q4^2*Q6*(275846104227981192693936224388035101838018466856450927969431853647\
588661916401930850539991124158399762668621286161818 - 
    1627763793228269573723783012350491639462529909816239966773450011154106479\
58886006618764566728485026132707133256524694*rr) + 
  Q4*Q5^2*(-13952527730057901633684638877535716004549133773539433413351097206\
2402935896953566985412354505410130516433525296216242 - 
    1544408967200777662590752350439818826697895876687630985005822790332450051\
91425109947836676432594978286552459389286166*rr) + 
  Q4*Q6^2*(-39407346024477929277070142370524769544718511874324394332917732477\
0912743590203999126704827246478502558265024870886874 - 
    3324966087420406075494592701444493448529604978273860681591789388143946316\
3874983162549654452231463106291940860935226*rr) + 
  Q2*Q6*Q9*(20112352092817232641529522760902397301800279201154271366630753735\
458862891628531857716133273191950305287529872975008 - 
    2200138120603202668382227190217758300390908607741397953301961209566666832\
6801602502661767600000197154310815394320369*rr) + 
  Q2*Q4*Q9*(19271001836103186574749662152004294891051959831152136130975993781\
429161420994290394516526874376331979813542935235686 - 
    1880616836887627471492895975613732682279051873808842085690198627192845965\
4979625518252234981280551358957628860773922*rr) + 
  Q2*Q5*Q9*(-3129699401948405883513967148869997203351417418780620652019391589\
6034042509425605332063845907128729664146283377378980 - 
    1225722141761070682176543572631432002790709219287673919819587016108269906\
8631433914023009952491600972034526334945948*rr) + 
  Q3*Q5*Q9*(-8915059477047130444035618248090996706067328795789681195457080226\
519930159438578155198952927291697182581254525993159 - 
    9735298070354845360756015963268993176299998382156131748729124929510823124\
293593586121470991956862485820337284565039*rr) + 
  Q0^2*Q1*(-12732954557273373889199768377508988218870354994240102217360336750\
632466496008159308393004747485225829847632404312936 - 
    8781191903140588120136454355348109789790844527963252624146774123512407737\
094241750499053679068850212213063798797828*rr) + 
  Q2*Q6*Q8*(-4552883825902634167542014467592336734012201456296019888880241445\
771800598762344610680830763792613991239304051577678 - 
    5251500911780923426637932144972930258118533202703721398081487960442453110\
949960383551624734055488816624499165610347*rr) + 
  Q2*Q6*Q7*(19187918549118570139322586532282444932453309520153871926558150404\
515520532907536559509204840448531563378296499263102 - 
    4310576786812411951516139109785412976706882058099414736730130825071749496\
117017586368981807370971524972773659398483*rr) + 
  Q3*Q5*Q7*(82425773976367810609625771256018735907862053594274472898966091815\
30795295938702073061528407001055436291001660387573 - 
    3514866736573944168990226953065003738527442811881929504380179691091368331\
256050252103035034965299860246506634712117*rr) + 
  Q3*Q4*Q8*(25900486253955137272769734749713638493290204523929636141144545207\
138545541874044154531618357342681469362635756079545 - 
    1555429894653302585867718140362844025836490790747697824256298651923803067\
192533914804296728801592748101805337715979*rr) + 
  Q0*Q2^2*(-10317719983943884479664291775255895820692647083442520542506888405\
63395033166640589482423434851508284363541229839902 - 
    1410936567470648279211901778997434503748223972689676430781413552717779745\
811139197913201861542774596769477588898378*rr) + 
  Q7^3*(155437688834322117874287963038038021712225000156134206714156313667144\
143065270521085050397563307715910865161132578320 - 
    9321182431559042737265949921129443892496253246324557595988186286398952979\
66890402497949738786072437687248640288915*rr) + 
  Q0*Q1*Q3*(-1515682131161302548685967887110501347218851764255482649717926555\
058124652596011709805652116837246324825196034427926 - 
    7185686441921952505114706288387938986075443020386664233572732547989786248\
53165941234752586566150750935301970167392*rr) + 
  Q0*Q2*Q3*(92907979169324681046880574516037055881006451453176706191304864591\
5833242579678145409181850058912754366159120437282 - 
    2314861155396250206541332798123206184655613867673540919258901243226025460\
97825548568782425164407661392488434618060*rr) + 
  Q0*Q1^2*(-22874471533782729169437191405469324012473817332588039739481341809\
3244195710624870778864451056973298374950081621240 - 
    1469064514804381247243717895244642047990471009607074423018817010079856785\
14397687414119182228737982367682628858740*rr) + 
  Q2^2*Q3*(-12479856463594620293206485086936404595011633869671184286840057572\
81141407961091207967435800524512394757279205178 - 514880256465391712761738289\
35797918523445567830910793665390178681869117649860058505321198782398256006998\
08266312*rr) + Q2*Q3^2*(83910658476927600990994047108181614813801471622724801\
3206895350787186602311610592361880217719262343549669259800 - 
    6366843878719863718407285197995795969393581876496359867479615177337099087\
34563895331815412554810032715641720294*rr) + 
  Q2*Q5*Q8*(-2783342465346524793462240604019378762676721740331688012737456031\
4102718527664969529958881787942160260822958959306600 + 
    2785308973900466343397995041882872596837430276712922652421616465272322163\
36885808570796158876355617198694746583882*rr) + 
  Q7*Q8^2*(-21349510865800293420969406411920189914976618378338179144563749573\
1992818951401749028969146126696777820085635458011632 + 
    6172729150580772518733203481418337327664182821733347198104207298394082246\
89475508961064029237611642989505913320155*rr) + 
  Q0*Q1*Q2*(-2584908730895863843815826080039965593925701968578402990407459049\
959128874649073711738994197505918110486454048201230 + 
    8888743521806853935924837328454025811311237321309474706034591470210274754\
69590353777763426977023741402812316437704*rr) + 
  Q3*Q5*Q8*(-8542887478426660601648784145547133449572029257067077564191803657\
930900593094308278009117494683250722976668766325425 + 
    1209132102488078628978674410920251506419939797862521377512548475506657014\
201138541565542510177989245914001315720309*rr) + 
  Q3*Q6*Q7*(54306139960771610938050142735288182005709687665417655228768713210\
46619088749540824391079488768630117521935869098249 + 
    1391139752826316055416990437075331197418998732719389362991358449402387226\
249587114289165920666486330333485557355252*rr) + 
  Q3*Q6*Q9*(23142706597211465711715277410610954302634928963870280905841573364\
347962274222785810374662320090227155741574609821309 + 
    2856674687253012444668273170928926608091503738276117503556579147505136118\
322385953807547671731677272900051984277472*rr) + 
  Q2*Q4*Q8*(-2423454727413704868073048995647358477726350696078922353025247942\
73065139551004424659508866715534647117855713112400 + 
    5683540599636239481739741956455708277999487480751851887365157568141335183\
275963974722498903084310667723749760847294*rr) + 
  Q5^2*Q6*(-16738559949040191847070288265303158023933768419751886179320483542\
9871630263583360829076880138795895015470698314262226 + 
    7009013295288258371592517180634986224485248416625052445588536953510321533\
450516426620529751568699333382831588228144*rr) + 
  Q2*Q5*Q7*(76581949541056084122265070637368383513843646374607089512852305539\
08745945783095542771724002691438211080544159493538 + 
    8047570982093611861548433077698476882806940019398915631591462691513297082\
984026874818314185847902805495306396101620*rr) + 
  Q3*Q4*Q9*(21050224068478481237143197211203246220098779116100963962581352226\
129608815716393063906020824089745496989723332150517 + 
    9336935268851507661232894510305469371636645658094266214779947320532765173\
181746432470553311081139291166674553820917*rr) + 
  Q3*Q4*Q7*(-2933720853786310792384566763150076633493306274607968876327678580\
1236470705492655364534511913373130861240284558869715 + 
    1037515833636005699653666109850371042041602201918409715305068159262870767\
4081224568892474048704056846647718419470125*rr) + 
  Q3*Q6*Q8*(-5438660428057030531855500059398366117404865700495993878616414974\
830561271794840299007706601710919068846812600008541 + 
    1459828242550136935090883123725152751318911570710615399325413709720285531\
0532670209363126991189595660695160530408256*rr) + 
  Q2*Q4*Q7*(-9109383839607867314644624024904746208363514713062687275219150191\
215759152452051386930568426333035466574010118077818 + 
    2827718502847303529548739664686879800295393869090332175214937111547446030\
7000917455767736993070667066437213786290634*rr) + 
  Q6^3*(-12254523827770702409941686483331180756063750573563911334014329516514\
5714691864796908856549525057438344752749159582238 + 
    5255641869911392829404204223734334123152511449694564243366544435015449368\
6917047965150506310607191727478334319668396*rr) + 
  Q5^3*(837223814950446728520453633848085505630181357767431032564074977727265\
27146667180402931443537564081853027948359135426 + 584558304624077897925714156\
19224148660355224077605289314032625444995542968659089657232932647920277878350\
884904733564*rr) + Q4^3*(3872205610867681611637021038273990661009973443601712\
37192197024110440361708376249080697793301859361063726814808231206 + 
    1709667760400189031482261389275272738622589012087442552299973593476162787\
19260950415175486496414108401529690996613162*rr) + 
  Q7^2*Q9*(259185009715744482276208825356616578431757127345307227476818918720\
095800004242933482436792988215113127951140727970992 + 
    2271104285190727978567099260635666708638804993372533426831659788627933577\
77882990788859734680125672450658642052899193*rr) + 
  Q5*Q6^2*(-13159011617207185609933107354712500084937922391208080873427718203\
2652868156260991631446909185676865178952014634614086 + 
    2488953947786355363172785119418179864977501229113703838584426842743084140\
28693971831937303981775126024636847859046806*rr) + 
  Q4*Q5*Q6*(44403127704725640892061354926991974674636162984990107355333534678\
0035285553102437176672692413990413240165136429893770 + 
    2679066710268145770787028264751685451616379335947336450733830866918572356\
50445361916317623062463737829426107489594038*rr) + 
  Q4^2*Q5*(-29495843409852443806356888530765678133616670779033905649825310361\
6023509444456034287729430536931488166476888516241838 + 
    4347019084589401379601950545451033411116684932217294025186253764211692354\
41726889885299905472040446300337138306499336*rr) + 
  Q7*Q9^2*(716208271410662073847428701418416750037144843175799117667257396862\
742524599451972492678539357548608279890693661081372 + 
    1111557114435146078225191356774781962706458714318109621462338370336876556\
406307203006470902625855965869548025466037460*rr), 
 1534931012125984086730633884177331709990895631937107170706555213866789741811\
6957095151512911960013509903438136588*Q1*Q6*Q7 + 
  Q0^3*(-28747642261405000048274034719866173681917147849125121689796245926573\
45641003601247419556537689770105660367402006804 - 198400774542650597825534558\
88291157855117403051358739445614423435894836982689374075430675552371927164875\
17552604306*rr) + Q7^3*(-3213235191805262959145045596842244927375254618015124\
4059524087085250353778693457597773597682325720463802594791244 - 
    5990161561624854056887003293805854768304699031953785385805879306247054349\
47926785514516537203182130637656320414249*rr) + 
  Q4*Q5*Q6*(31685377093751773253251088452213907609657603272386390652874120551\
9581678502739837682298817481217430177757077563338 - 
    5445361674346799806768670238013376803969347942917508841784826328366466649\
47276022410298653368054090608104952823038*rr) + 
  Q7^2*Q8*(-37983569888965869658682869699114357374134510673015990755337793448\
5623474410839713990218478184781475905306454779256 - 
    4035038513789942292796332318194425356474708266355635706722671770147164818\
51853480441440829899110485017073145186702*rr) + 
  Q4^3*(368875064408486072265909709038491036389387487140461871542247674316927\
820426062484804904315277281100625639954675118 - 29337823807583739187782145299\
47966540674545755603184778700675534220608499321990656878906607179604014447878\
46881834*rr) + Q4^2*Q6*(-5406285439161307431974555910426328145802572617836223\
09374759331535968495552052593584955205161435954309166436491870 - 
    2245577940744051624948552941465476453541843218165892937516427583074660933\
53507780359184895975294788926404109006008*rr) + 
  Q5^3*(163056766890111242826011123883046006233264959914392480403013886111944\
47206376165276341165452729895342041275091570 - 477371102293617386418311790330\
68689518076854567452422858683418901031159359832910703733112750886010591142602\
296732*rr) + Q3*Q4*Q8*(526285474882048892241902783338255544858092608564559272\
5755503717674732986252273758843419120448370876778656807263 - 
    2464435476520615725700522141230532514064603065116654925852880387359723788\
6108601224537545849004512497272079168577*rr) + 
  Q2*Q6*Q9*(-3081009488227498354145835217510537016349134099690236103851868447\
0795656686990965475085343186674309858210539144012 - 
    2367263865996251412094159980371437995974057359916528180842987291996779249\
5169504147215103236231130692227339255209*rr) + 
  Q2*Q4*Q9*(-2598342492992494261763582629088056790487775754194741545516300391\
6721417759021852031552098274880702279373211368106 - 
    2329587349374458814255592463945701847158300642888250891617744545428790135\
9068749617483523339861263046766206879518*rr) + 
  Q3*Q6*Q7*(26860993160312769339988168870373311823119003167431215919292654450\
330695866819300550591083136247781561111934410515 - 
    2139843732690530802729647845933208724344547996576375058773230821040754313\
0347487142751141190898650790380188673386*rr) + 
  Q3*Q4*Q9*(15646686184334223768858966858888066005164559699748854690647339482\
245440436468110838557076287894338013456069384503 - 
    1413339509051015165645270904022216712992262604773989460662634730661905588\
6796839812828975095550325135635084222373*rr) + 
  Q3*Q6*Q9*(-5161757921538765666537073454767319499337240865688303896305830065\
221938379811043824190500102443313519578662673821 - 
    1262905688531961607214237525832800433186192085100569709505559534296749297\
2513651841486064303729642426085785406470*rr) + 
  Q2*Q6*Q7*(11556406213285763400126175809999289092278707148774282970799051974\
708275629545392388973681702751777380862994983202 - 
    8982990000917138005455844677552727869201223140662696371367462961248037434\
126316248965993835337668066215957273359*rr) + 
  Q7^2*Q9*(185840004290678228889166055717675715883753280490320275767416479030\
5223957335116778353006140820240971527278481624336 - 
    5656141380832043863403700573729135871373135271257604613668714790079923420\
436047476206044656658827514571681734413*rr) + 
  Q3*Q5*Q7*(16109647454446037286204923157465689500373265680317000839271264655\
52013191008494217997884726688935879000910509091 - 429734989387863259863329310\
97613205541877715420461053563932558668949162989093620792724177508127179753955\
28231611*rr) + Q2*Q5*Q7*(1654307736809141799028456177762902282946676392984550\
6897575970859881484451394597109613934668130090097471470712510 - 
    2947882885117326572822637824118620701384611377510646578300518661357199603\
328590912304769176805245983042370360296*rr) + 
  Q2*Q6*Q8*(35418611888862377357629785137028602759011873545317337319561232252\
02823444909393524081765456248029504174784699222 - 593152539114630575673266708\
40714887822988576383530336008046654384141205471696801082393392803657756890624\
1957071*rr) + Q0*Q2^2*(-24733585339064455827502618832266289012110505626009026\
62498573132454569586856429998430726350300769657013383554282 - 
    4040629224242139253728399120371580877998705577369214690157151446730475257\
68085698537427448240102995775308544202*rr) + 
  Q0*Q2*Q3*(-3306547147635095247080160961698258939460650433636525024276287496\
94728654423553932076135713422956876471254925970 - 390937533495469409251093953\
95644745530273129729950840296014102961177384441934162060043196276731924778466\
7647324*rr) + Q0*Q1^2*(133078727532146566726209772631820441356268052961972342\
568368477805332479640758568762116359120916866479198408760 - 
    6479768056064370880036974311776953044424050860231959331135128149083290654\
7719756437914690640876003752609648380*rr) + 
  Q2*Q3^2*(259464871747196330391504746782884026358644729022855662669031194893\
168482188656252924560010909966121661198360 + 24770052907261674323647775792691\
2942171179102903126593471900983260505873540553797023773132372928352796555342*
     rr) + Q2^2*Q3*(197751499142940425312697075913497336265233665896508642295\
0296706958933789213610083176928221716277826062623034 + 
    5264011651174691905147690702067046350794067448395368820805294708798641415\
85641119802215018217550903269215424*rr) + 
  Q0*Q1*Q3*(-8776546378349074470707683125766486536121953694884636603278256625\
98561698086253082042705342765628630202864336394 + 486593475546651184440187087\
67440176499876762728665353381951848614899903341732713547110779482843828675900\
4529640*rr) + Q0*Q1*Q2*(22073544430599064553004569987485360587045875893989281\
4037223853045028796904976799252315293969506715146064978782 + 
    1653641459087678870411212304007171970907746910309763029650965040019460277\
861685411349247794709764782693702883048*rr) + 
  Q3*Q5*Q8*(-6326904064323558729603283347182236334522615792036716306942545656\
508358433999693737336087940505714692714827905831 + 
    2447708556926350480562423102133316905309656751538649226059923334602532401\
535174223910452061208291425873716058059*rr) + 
  Q2*Q4*Q8*(12529776109872804594598377160496300137846394024164935165018373472\
868332605313072703172063833276668902320575089056 + 
    3144407146252784619598847562368343974217916032878392337393145688318088036\
325918976820117272232203469364255000798*rr) + 
  Q3*Q5*Q9*(-1517063736394340365605331889731189880937692782387384770510564478\
4420559166667992419118221753381742763640535748757 + 
    7241846890995326390717429127711698398212238098854347129151831225772634379\
696781277869753417618477393570361909215*rr) + 
  Q2*Q5*Q9*(-2757545108283838934391381925319862502684848143973851505722007338\
3825716494300288061073924416431125695890007232844 + 
    1066842835308008429524607665788991524039100780251270406398393170395812120\
0572394834251848097403952461578616663600*rr) + 
  Q3*Q6*Q8*(-1025440526535020730714622301490567546380686495390323690668623683\
6487496279717600155152484998125492106748139359779 + 
    1426082785803492980510837069064065226058178655912892295134435741025871938\
6674364174613847412930206221821451905082*rr) + 
  Q2*Q5*Q8*(-2693911925100810747415336911829641291124176290940173584400592515\
0116378391185996740123775996195291183501256312724 + 
    2311719249208643042460972003289321698270723020211796375891669813447414489\
2426273868350623567922351880277994254106*rr) + 
  Q3*Q4*Q7*(12292217865568085710887463866794261974129654414546456300525946467\
110234889968518130046433067594875842860587510211 + 
    2578342868857940109374451577449617017757313915708831211477817914553169740\
3940933801963206081067076443577490188311*rr) + 
  Q2*Q4*Q7*(50122823288677526351531321689525083783342482314222995089777523103\
185495504596611763173509480722325856859729384166 + 
    2642915853946211494486951331811285829668443240420236650412055571542824966\
1011978304591951773204535466198339480906*rr) + 
  Q5^2*Q6*(805001367766369227112486830170670043061119541176592194203160949648\
64761009902145720302660720284049138018278621890 + 270323552480266942823882701\
13189551199415346194798898631612439847760554682829817486642621173172735465188\
234311170*rr) + Q0^2*Q1*(-385236529083173178374793797212976704474637939616507\
87667020013778553553409546242538102192589551590150793608329600 + 
    3608922408608608797331018396916678051818242054388408108031478439870520069\
4279646023402953945515851839823109430592*rr) + 
  Q6^3*(-24162035453727845692633155897706195075404276488830229517697776142447\
805194977357588809563580240689536804959146106 + 12807691353791449747143413660\
08540422165981268059446757403924427103970193942767096836010989117624592597532\
88636752*rr) + Q7*Q8^2*(44695060129694851811271164690664937250836138652088688\
4392572396335773548351355070451493892060029100344540028947092 + 
    1381757135160950349778297353705072962113289136561728095584619347784245768\
30015253551688116453413230180905843916707*rr) + 
  Q4*Q5^2*(-27703798720917790119270443023965948307092452621489056498840937222\
2764070686784711771550512119866202021253673585558 + 
    1496490206012009170482945638796978043470642527834737618487430194992461584\
76579476971823425406634887033838157781012*rr) + 
  Q7*Q9^2*(154338446372167757344636931174542122741428857586014591620276964179\
9916427643308452393917316470555770895289716914292 + 
    2834911989337832602281384759398633240938386832282008286967106377004432818\
75458451622521805223945009014925363568652*rr) + 
  Q5*Q6^2*(195057683975802303750789587575500654496154143792584248498725740286\
589162789914488809799843323294735259511234272490 + 
    2985676890579105749291926208108312920401701418114933908801905640144186178\
86056115812074050664555642676326042725060*rr) + 
  Q4^2*Q5*(645835525382689233310985957120468010645450501580110249160295973834\
268710019534901061675982943983318802293472832290 + 
    3475427326429166386108438791629389403596223985399678814064911174149292292\
58590792460828545295077867403464908405438*rr) + 
  Q4*Q6^2*(128330774451791915693414497115429083402815420586427826422108292518\
2108462645323761103833052692136447103918505450 + 3563311600590054670094334945\
42865479301960582682960253174385683386474097170880074861553420790632500621596\
742202844*rr) + Q7*Q8*Q9*(-41745844475640321158335142040612566296914200174137\
07837179569986531300210156284709816058206078586478425863427145314 + 
    1006256803366969109326226228508466073208860875021457156638198756659076927\
483914388937293699146886554856364269360935*rr), 
 9439825724574802133393398387690590016444008136413209099845314565280756912141\
928613518180440855408308590614454001620*Q1*Q6*Q8 + 
  Q0^3*(-12412736735796801767559435450538416531325636168565594586138631542568\
89521995219642987718292622107819027517473850905804 - 
    1618220765598494159129246893879422620948328501146096011908350994872678939\
197137047656159471221566334333024882503260944*rr) + 
  Q7^2*Q8*(723857905378149408670293631826436067368934736547115924418494189912\
54127266626925938984664923806746086824051217002580 - 
    3997137252035120490935090470733406122342212492523458446906342787706752329\
15775146648898613654073298682676881648381022*rr) + 
  Q4^2*Q6*(-96492706334052695769479403928872002458603107862736379036980139652\
394156516250987995216145738679763705438307411734244 - 
    2311240583995060137909806746342857754183021380157050049009080941533087254\
33385204911337086223331905930414277912430696*rr) + 
  Q7^3*(-28063375286958520932414906310109955928343210232928466102514945358718\
287048149302600388889211465688739649559900080670 - 
    2255823464972388667198697357241871926339651906626112930641417172226230228\
55214002481024544218771360592596769109375020*rr) + 
  Q4*Q5*Q6*(47372902517108509225767534937705446236753985620936095512223349865\
7477039693472912364734533732401539331035579793721824 - 
    1370076955397250189087670739929702376993096493083009743305659405072532437\
42423913352126672925314171633337340601898202*rr) + 
  Q4^3*(322198830992819833797049241103505286831199113136311202094031907040437\
067309031017187808138094570817006998763360324672 - 
    5948741203038235703721390473610620378487940233896484410636678579127872247\
7261249793447624230743918304814952998207342*rr) + 
  Q5^3*(312781964998806827977880546266637912990907481940306056076695418688980\
98944817531103396837679407724618033937550155028 - 323176637720617589865936451\
56989920558306404480257151916084181251650607040445082753229098887507590293653\
410462058650*rr) + Q2*Q6*Q9*(-44337600514379666180538594989190176030690579527\
77261914623065725853241532867105017961645531815523375867972071399734 - 
    2027650323247258462092219968357704728387960870884129442138466730116592203\
9862441764470651412365903036827048721079836*rr) + 
  Q2*Q4*Q9*(-1538155136885968908282312004504856518849682275200618375622193382\
703032275053188826366102365938320551997660092458280 - 
    1608107347102662172601181316900741609481581096272434993848442115075826465\
5286105753890266978519061046976783266296066*rr) + 
  Q3*Q4*Q8*(14361553587849824495099119253345304906671226370632747967420074695\
825157323061235239764927976375164270908987594894878 - 
    1070719433997072887518857208502268877109353645306921111090717268465117599\
0635386519616627687479188959190412283271449*rr) + 
  Q3*Q6*Q9*(81016266508456560168570844396505842534092088607407265733312129963\
69030310773843352064023839979188886390131216105660 - 
    9363562403657686059104218315977535078809954029683426981254996464900108518\
099837880990510555723647220472471733033749*rr) + 
  Q3*Q5*Q7*(-1544349457372115350267203729026522410552947752849170517009601538\
261426922118030000919036007052263340177024984485418 - 
    6602400299680408235589342673089125794595366912680817692127934743705154139\
415032392204561716287448428271940327412119*rr) + 
  Q2*Q6*Q7*(11961327228498035487332633541619544000778482112624257913220038624\
446536218905231154644839776897149138000677960900518 - 
    6197283310708124671509956370412888562238081549997554090635242518110696182\
485304476371350679835098856531773028887286*rr) + 
  Q3*Q4*Q9*(14419213257675672284752764961674902581380408105764191045997727291\
103612598695729067344230146279523909920394608780238 - 
    3524080940441105230107660981999905555193722196858905157471836548835846728\
514293831123055779922014385997976227601761*rr) + 
  Q3*Q6*Q7*(14649856943714896378133149658754389995220675341388572104693745075\
882402801097228933060786340754780187904523132180920 - 
    2526335756220851670183962219126319487265690391442222433008492976234848731\
769251276054683421146234965438959087870009*rr) + 
  Q0*Q2^2*(-11017813667851730487234054386549592597690606926644672963409324550\
43249370529277047568410533380306106538804709503756 - 
    5834566266865604640667543127988146669446484027007068465139486363130402533\
40760927285381186558160143225231800353330*rr) + 
  Q0*Q2*Q3*(17409792334011746201232876042832743664701993146962527976364648406\
8684563840762514584712934435833408663844437525232 - 
    3230876563982536228070915809821653140465635298670817800421015678520954870\
02344890329953594269169892628862249192538*rr) + 
  Q0*Q1^2*(719795963706759946531688133409797078385628028620069963830251443475\
78536454761059311039937797685504921312427884680 - 191571514889135215609478297\
37232067315381402684351892361806445346532871974145083404585161987290447548890\
586442000*rr) + Q2^2*Q3*(-129951148222206761407015614721081608430684476108712\
5458010528274561561829847471279104720278746298004660051313624 + 
    9302451753163792575822545759829360686280892470441186809764928767863499351\
26836633120664593487432233004998540910*rr) + 
  Q2*Q3^2*(-12387977440486762602459641700584176755319823250925044666406483416\
39852381188355183148845879119907138570244940772 + 101083450811927792031980466\
52447720374908233014407233660354365247017958640729162980370366427696804129813\
05633436*rr) + Q0*Q1*Q3*(-973293118885116093312154291351878860493362241614099\
628171382570914805344097085972466387851633274667598466654499872 + 
    1563602788846980238852292803269262676150614243775515619721202795294986559\
58023148453077676007513903817044127925682*rr) + 
  Q0*Q1*Q2*(-7650170061243716485758984745760133515678703752498895139390365658\
96924569670708914366279248349901564595665328853168 + 
    1084438636011700229722709965208879207487264183515375928625714029932712778\
993057922832515989120939158844148766668994*rr) + 
  Q2*Q5*Q7*(24439742475994276850737426818355873263178231279312524996152556682\
55928766956309133795798192019057739651941817280668 + 
    1386286364679254658652566355875939821976830125861885098893250986422302808\
926094974603186769818297145168028686367268*rr) + 
  Q3*Q5*Q8*(-3612222600177073105362618328135537217921532157602034260042378068\
307832480315530601875051339083782629937297159349598 + 
    1521441825040860019741385597093259029741785070244268840606387232753240268\
555474838618130799173786366090780239613439*rr) + 
  Q2*Q5*Q9*(-1582533907504239289846009574427643523108997576234427438561022437\
6782120942853737223918422557200698709600809694277304 + 
    2201102511126998124945697839356649893126568803911568548163704603778851707\
134345005711213897115047008462015124520802*rr) + 
  Q3*Q5*Q9*(-1190138141103900154609793808392283437642053292680614773350935823\
4975813051580950839989413196959090706851078110231026 + 
    2588344018650993720260097854042839889974749577271810137016703182306557507\
948107136327778646697666774142485059785157*rr) + 
  Q2*Q6*Q8*(72392490042644535567049811602162052305818581071259698585897204203\
4506880883158912129287492588517387313612241879426 + 
    3246570963426214631750834987855543588470343143299743817649145582963972337\
878172724959276913355003209749039040493070*rr) + 
  Q3*Q6*Q8*(-3935776829497879104829858607109234007485739982314553123043159554\
73194177409064275247158778155384153672235010281848 + 
    3561721076140105379818192905152756813156940252225975480825134174386045634\
579696194952440183591351703728403428195125*rr) + 
  Q2*Q5*Q8*(-2237052154635952883281361542508265300420911936650147218465058414\
4274003276656821619274011366637048428569773530646324 + 
    4201281528968301345128223357707135832906902497944976282061206977996310671\
607237422512135015524949578387094443369242*rr) + 
  Q2*Q4*Q8*(26565432175143759255527826518063525091596057155369585629903094109\
54938734170891473269300542297992492598775108670512 + 
    4619294939851712881982008826039458215540351558273950456085979587358450256\
120676297896270125565462748886066877408724*rr) + 
  Q4*Q5^2*(-28981785810907307830599908731929473106556089437046874008341403472\
1818789848393077693155164918177014019277337127227220 + 
    9818867173106714337990433708587186659781025380988806482476605817029397154\
570253061516519453657120007933870121523752*rr) + 
  Q0^2*Q1*(-27887943100810859666411354530124520001923027038444635097013328854\
770134154659713160633122492344835478552509281801160 + 
    1385416677325304738678475774243846255692730258713750436816054335770929726\
9512731308236488094490710132363831044514436*rr) + 
  Q3*Q4*Q7*(-7624310560996479405458740846423714328919106729765021276856853714\
818661419826944945780373368464442172968539518867150 + 
    1742367670314779123354848709899228515464908642220781695856778942296089590\
0863775405117479203863632025290170997237915*rr) + 
  Q2*Q4*Q7*(11896502637289431584092785025858677956195639996058347203367599575\
878939993347692479785812496377052463105325124582944 + 
    2333646377763484096739126978856085269137869122264717473507030375572714680\
9795303654568303421150529480768387751200666*rr) + 
  Q7*Q8*Q9*(-2628799405878130786115776039983311806347496459763935805734663805\
558426476477723377052072019649851484985953018239764866 + 
    3367974715056780818229282840183765065476449414357218508801959009798330383\
4418890685801897628417955358700074184721784*rr) + 
  Q5^2*Q6*(-24584108764800859123336923874407840068923918366523600263065008005\
326880839193503457999829001745668783191375556139824 + 
    4696986646434262417730018805572563621940276858753353553433394150867245263\
6719623443085765689068645658945619278309988*rr) + 
  Q5*Q6^2*(640383080695099872638564230139860079931840089802661401821656341094\
64312967502998282906645236889217824313866868182372 + 
    8526628214100906903538152047606031168559603359746290207921963667255039929\
9510161184543723893089069871519583427616960*rr) + 
  Q6^3*(203734257124044365714762912529794578449032131921038064070684591127091\
30701250302587191233608688423739858171220779220 + 101366791263567058215836050\
80525183009126085632155269932315663217592961390854625999081851481261185551225\
3680329059258*rr) + Q7*Q8^2*(139196032407600719526641011081467702336360045959\
262650159672410115850257671430479733012410524348260885224503811002258 + 
    1213424499084465018124472052654924401039515794848365378985841251205397314\
18226954402355582105404798862584901011433598*rr) + 
  Q4*Q6^2*(-25231183899342905521814501486622227956237042809537957320187614394\
1760467813018302216304047319767807687669910091101332 + 
    1659909249233440852716176498749134442276156102522388221557047468397731125\
92085962050318111629228494027205606513695540*rr) + 
  Q7^2*Q9*(102675111118672978821842574948640552546654738540583576050400085121\
1164738262927892411645653420101412973684352461149886 + 
    2750596638486422930719416006542062651815203078926521703052673128976475734\
10457834721858799549926695334745425188150730*rr) + 
  Q7*Q9^2*(778819044040769450579675826223847241664898969448572679504962828018\
784942240886921070203227333185110268181218971746672 + 
    3600741576427397484815501175921334538050542532056978635655190265524354682\
24891774501986062554622302387957884321399602*rr) + 
  Q4^2*Q5*(138536212554448950248454252597919246003174817862508740067595696942\
911022170714812892183387611935871185616435300688320 + 
    3621875025980708570906033330263973963771580072580870868078016291547002326\
82291584031625375066964297380952549588413908*rr), 
 9439825724574802133393398387690590016444008136413209099845314565280756912141\
928613518180440855408308590614454001620*Q1*Q6*Q9 + 
  Q0^3*(-89539274872186179898311085804578507620574361555005115913981554886114\
0647457777076295882450255034396618201934132995976 - 
    5519136820968794387458505638621488473016626449856358581245277592060429087\
05284328868474084238134184628729501827479210*rr) + 
  Q4*Q5*Q6*(19683851720913079229454699127233579486222321711185382665262908557\
2041520078464826851335386424845894311706980286134970 - 
    1047836654547134969081741898292986807460996392272244860871220524700290742\
62463090949866760068502855210942195043325848*rr) + 
  Q7*Q8^2*(236489945459430565837520255440293877000666128953681761923825708065\
130147494399022208806510857760580265206031655725562 - 
    9907380828296848193051480003799972197914955263377612581284431919179267016\
1602508803548816471812379934788164561696235*rr) + 
  Q7^2*Q9*(824643002475747293933686253099935533213754025485498845636950565759\
574280168642138475732520279874521667796358592272398 - 
    6807460393310126414855728884299898135087215545381447600342077373713910230\
7255587990677424129848606122304933639669583*rr) + 
  Q7*Q8*Q9*(-1647594819893742030690240877630838761161646880191001602643881850\
930192582765978566629110019840481765441054175735888724 - 
    3109788637697968751924656202712380747813709729672654419112264916619596881\
9204233358516116416453235865508521373826145*rr) + 
  Q7^3*(-18826014805673543919084315550511908110567886296253767150256780131775\
9550191147393587024206001719667246898647283531710 - 
    2964872782879200702229025307898842782676610931969592756265711735595139712\
3648874392649757243315910390106414065915545*rr) + 
  Q7^2*Q8*(304744464701030272237820511763092772776754988679788546740147688233\
533017976859784800346615750822019362786353674834588 - 
    2406414572064050618702597416141980910174472369104152113015001369504050073\
9291572052612555016018061782799343182152356*rr) + 
  Q5^3*(132761145815096866133981470140958670136660507105745988127840938762018\
47205823451213370048109696577391289339860211814 - 194288503273109286867358041\
78333970092437966523397328154339161058225337105734997454614585732406925059725\
219544729794*rr) + Q4^2*Q6*(1729508807811258786796549029374286293968906834769\
893876385598716524112282199411764227482578393117508268020583179582 - 
    1849132925706047295765608636466802210849893516571116155058878883977466574\
4770980498178982902645201675167497743564296*rr) + 
  Q2*Q4*Q9*(39044765609226812245631047109390824284601815897844675829404043954\
91808792371436103273844163744961716419207503000454 - 
    7903116674703096758496909145861819594181309770255720014786345284895320917\
447079133808790116186895879646259528833828*rr) + 
  Q2*Q6*Q7*(88292681543474382934896027495267022046947092740567205616266606699\
51677323995996334837432713868606801843016750859588 - 
    5785937671392522825230176035065734736919560158845046064149879717511881408\
487625614596929547891669325560777596718017*rr) + 
  Q2*Q5*Q8*(-1127398035688233087641890781214169472010113842682508865617290521\
0947530142359008068937587404482025780675807099026860 - 
    4462263567634736420233150418357963822672961943566644782825899722151573989\
370732072535018339338916603343625386706672*rr) + 
  Q3*Q6*Q7*(35403387716792143782719266119479818654186387997653492212390351779\
15057622762595189878188909490240539684708554960011 - 
    4389504001551498307303340195963159742797913754921384525947253206367549919\
808852419445667085630912394920515124552787*rr) + 
  Q3*Q5*Q7*(-3911922603298969875886859469016099107118723971534884535756317770\
781087395893837961068245325941897926009069744872843 - 
    4125738959003438105067706103274922222812334781633118791012665152198510443\
586139472145165685022315819323102234560978*rr) + 
  Q2*Q6*Q9*(10081703268018358781369882714047435371364749937474081139570051523\
133101969809905013190532316211296422820707007622762 - 
    3605882332747924196689242867542771815275965768966924919059276705186213191\
373892665573708408776885249784624241371421*rr) + 
  Q3*Q4*Q8*(61476684739421129427294848644723190627036390685718044349054829171\
84049088894851355211940300926512434685610026171245 - 
    3351929951930211654045805029140423823321236742535702759734780583908223217\
838219999178879199139643909647008863284546*rr) + 
  Q6^3*(391897525347402270901477827287763699369161324169747331087018058261595\
82070609306973752780797738570761491630532886018 - 329722460050991188869527983\
67652188113726041106760115100801953191543297371989835339005094515642707856740\
23481259046*rr) + Q2*Q5*Q9*(-419057444795133553875920881716438757048112470854\
6905617444807166667613591405294941301923126149205826072389611169120 - 
    3249331084844495147498002422599417031697775789187883769623343085356032917\
216365762747510332108838614493258015171922*rr) + 
  Q2*Q6*Q8*(16278238921893988220292732832506734618450963569918082879141536178\
21867553208009067722330244397211698079325589934788 - 
    1741801465994253863800206396524999795488818495463790794226053586163106819\
317548886344926551743479432489382130471453*rr) + 
  Q0*Q2^2*(-17153764651614304114795330197919774521137930952062931319412992030\
3812731453751733271345739214317879367667025379638 - 
    4429969484919300233576628254491023924986326738251318780141466007304974222\
51299704333851167814422931819224312940412*rr) + 
  Q3*Q6*Q9*(43963731972481950482866348546429289219966975482547623006173712993\
87613872912137500804194201790371793168844638132271 - 
    1051227393993034091392219989208271554934358543677017104768518826387609412\
30401249054419809980015039026191307610207*rr) + 
  Q0*Q1*Q3*(-2374251868852635015492657891655876161567964702170213248168085661\
16804044587173433296531379369492778874479333614714 - 
    8874472213074806965724400555636661089250153560569460065750542772345650688\
0519110882811626212712172976880875334518*rr) + 
  Q0*Q1^2*(-35883270761033679178944617652086066360657732928472409654072882572\
120764410336834397976379502455994417581836601760 - 
    3019980733181037332405677322664597274491320008588273266483894781749830663\
6629580246743090475233890430609094932140*rr) + 
  Q2^2*Q3*(-56736622464103041476385656678730848903094012360974660544241742356\
4663742647692373248127185832495416793965660422 - 1286040761785295500754439326\
58668560527054011252241803029415137670416302853631658476874861840142828088225\
1262698*rr) + Q2*Q3^2*(-79557738082549347941096774570643121644154883753538920\
4625460659002677648191601359971956374273901421759065031300 + 
    5989960119469821750362785439177239864077467977214173803206037150094378748\
79587392436607606444529437624380283834*rr) + 
  Q0*Q2*Q3*(57393696994644348300862780995014372247658679407194196853146218370\
4852333188064727402334899759269214703964804731518 + 
    1366341725538065404846475905178593978815818933889937798315987360082962996\
52766268342310407445041887656259786606450*rr) + 
  Q0*Q1*Q2*(-6986363976999772443460637234652205812563355663417346959076143838\
03344141621286413573766033891103463856761412883130 + 
    3584369694201866309101758772932924052707524264968638558371555300084503446\
08542030760872797431394307082510641488906*rr) + 
  Q3*Q5*Q8*(24270436756864193253470673176596559374303209005804482571975994796\
35721026359981808939926870757222638527393232619855 + 
    1691987339191908520836543227752636434845319161912044155617849079223895020\
107614439245094663143770091826812286360726*rr) + 
  Q3*Q4*Q9*(94135932774253967175632567606105469941431689083965844669089897555\
14359630104342140054956287395013830069051863963373 + 
    2012017021653429060155411436939342260668236360070907327854168700083804224\
884621541044577864427199678246519990669478*rr) + 
  Q3*Q5*Q9*(-2604551821075179535521752125022941398734826187597815894241946629\
531854661136539120208693435163308623487842748305851 + 
    2967931597275739007953864343687528066078437778602890473534047217965011801\
392523673891454078736480861240510212178744*rr) + 
  Q2*Q4*Q8*(-1793787260586719569608726540947879632385618307526714462052038346\
741768479219310257164708200551555509904339987006680 + 
    4022813845083469400612074111797694801696025229355352755961156905027615043\
979406798290318185619552317388687709670706*rr) + 
  Q4^3*(161796379615893219939382251332264055110892405484649636994060861243673\
024321047713232702080377900254338209463261988094 + 
    4212243183682639193490936149376245616039437128904795392059395541509487928\
929590293061609757884601136448512151353388*rr) + 
  Q3*Q4*Q7*(-1183046824348346417596346922341163147588328485393142368990147654\
7087708173833747467334724309001109521628477218063155 + 
    5033017263668714061113047864757331227296642345671165547195291702959768126\
983561479484617748372478277645219830025350*rr) + 
  Q2*Q5*Q7*(-2062542585659236410922660998181092450459924549688091990922480901\
713765645261590561148675518593924138785711833533458 + 
    5214817289764984848095153541430222896263194877336761447829481793146640633\
780102052255747492542671657764218314080460*rr) + 
  Q3*Q6*Q8*(37648113735623513532891001341859523904041212065670294850394123108\
86269922343296801604657931380162243612950750678901 + 
    7251644417089117713140633670629063778157560314139581565735494756543724417\
373205489306382385674899181514346142312639*rr) + 
  Q2*Q4*Q7*(-6928980699948384085697709463398713958425938592428917572340112516\
67622761216552722430536135784850905864480299774722 + 
    1282990789159376856683690637425755792595584805692826696338902864386288327\
3943419045142414522493116024146905424008296*rr) + 
  Q0^2*Q1*(-64525477522517236354470424021237843627074609374567682937464446009\
14814969338906064822275968982691238985950827094744 + 
    1329276817612324105204466148675187413794592576374470553191168147391058332\
3860139972443194388581273892736950579735908*rr) + 
  Q4*Q5^2*(-19132584427079737976910437666226696449615795074055705811795023325\
3501635309434065793264883367153019689931369167469938 + 
    1611346461354049385474480804191887971681940147837458824487195551163364673\
8221779128108861036051588177578040634413336*rr) + 
  Q4*Q6^2*(-41584780854382043141335602837880142474604188992211767644198359145\
733472533223170817202942377659985980386386743263906 + 
    4510752536857824462306788861893090040480174225010582905403008729796941156\
3488289582550803824236771152664827535288456*rr) + 
  Q5^2*Q6*(685592238901455624819860733275266603763314882171701593642236637955\
01288249506981005243266474772635464530021860657866 + 
    6329299959440243563217550102545615388038723339262952341131180011391968390\
4919600469929447540243428426117665547562366*rr) + 
  Q5*Q6^2*(-92274995158833648293364322727052830835558090634772430366038479975\
437676833789696166307442387860336375484590716809234 + 
    8145056325176148966592292873404685479855772469089854042230633855135509725\
2996033402968539921058053648222424792930364*rr) + 
  Q4^2*Q5*(749692073893518280602496507406463327305951518398094247221939331572\
8543014654071858796139891207825209800223306624178 + 
    2607590910679444402317167439409536173090879231456829327740639122836787553\
91692039081189871361084225455250490226006174*rr) + 
  Q7*Q9^2*(188083062568480299481807086258349089286493556061368411745282126386\
718327042408251595207250298450477526907031914853888 + 
    3032941546532156639907464051590524136522911656884205314393200301638503923\
06330916647767507243679552367803929353665470*rr), 
 2601455892319399732471057143288986837381199656256131544183043411198510021183\
068130537615715753707611764822031996660*Q8^3 + 
  Q0^3*(-81356575170470205638283948811747034257350813700797847528906466369033\
16772906908684956942967689706462569411383793556 - 865233857178127671113205738\
61077627705291651903233791441964403059916775824996008387138056526496837093374\
24440971756*rr) + Q7^2*Q8*(96883711313906717442937688984726741974633530011584\
3122204916558736706501475107283684093287211630765979198704710060 - 
    1724248187146242650998096307881509607436073503773441132290441232081705811\
070890614348312473814318224646130583564888*rr) + 
  Q4*Q5*Q6*(18077888664971185596331900677358879391402974277900457397327232680\
4887932094515906925381404085099973601047074978416 - 
    1519833742566818013367442383018936398138322170431017257175592577089918441\
863620022104469257609096509514336713347878*rr) + 
  Q4^3*(579629776205004880555568237652810863259270151783814335076694112183477\
720050667883144147463903927022854321576776768 - 78013791152454562735187251486\
43793747429083430341818190243623456503258895466535638827524223090947804707705\
81548598*rr) + Q7^3*(-4500152629242821647212454258684389750548727181963233922\
16947945176722844106562342114851163177350227182316844904130 - 
    6714567709339817888720993749957123259119393347584443426796842198835900542\
37670377922556402097953844275243597747650*rr) + 
  Q5^3*(218230876528408805573196472158520264528531243050694335330488109976356\
500209835008953592906613857767424199814012452 - 12275530735915964541242245068\
84280456347536651396121062536541985045185827877661677116962630209626560921199\
82804030*rr) + Q2*Q6*Q9*(-111714502380615197184879485354554976655189026684379\
578875198427088993016942883835751578756613383272885541766244886 - 
    7019831899341505331210109971500953420858545854679861314167506932006374550\
8638291441461905589079901657985855888764*rr) + 
  Q2*Q6*Q7*(97533704232809992044061385859751867168169985853463713435075753731\
23765433298430678462573243043568431888877340322 - 547785674966234770005901598\
57287069247785977566216736624119812962267551245421749838781185287634640575772\
196355394*rr) + Q3*Q4*Q8*(-32039569630168754040982908363350431479117327037153\
57336383886999063059217856003472266015122274557709177125889448 - 
    4567470722354880231668901990331177289522056787301693604815724039058383326\
1387288503661030274149263521366966983131*rr) + 
  Q2*Q4*Q9*(-7214051588649703785012224477001328517187287189457763705834510918\
7516124871637770938947547371560854863495034131640 - 
    4495054556758203824367213834343967942702630072845975845880168417651316078\
4450549317910244961784365053947104596314*rr) + 
  Q3*Q6*Q7*(51530091274725713856206340656775103121164360649090218875028706758\
084803178227407093880432510129084910508326529190 - 
    3586276143546040507006740574175335533219426376942258835572028450246866634\
3873764370713063728692227161842851320771*rr) + 
  Q3*Q4*Q9*(28820214557825895494884841220300677377481581754897797553765858776\
912663733560358990234046273108175301220750220032 - 
    3391548537851461294903872153623690967752094649039236181592281539257707226\
5808660022396429598923060703701632012439*rr) + 
  Q3*Q6*Q9*(11089840737842113929628820879094016077601977806087768477284287021\
403299844684040329414887950671118997010480270230 - 
    2859620118484860115670223992543573616324961902588725551841983156232038193\
0336804794195110661780211183928696764871*rr) + 
  Q3*Q5*Q7*(-1526942667284128105152797122314837338001779882701122486544809824\
6106683385919938199572898086555971194007193591732 - 
    1508586266117709693365768609463358423377363262060306267755019281451213018\
2655435190635661465463196121945282545521*rr) + 
  Q2*Q6*Q8*(12639625693481645937369500297414230485616406560006155416164812243\
051903014151932851635884141936817104371644902094 - 
    1032450723529194256128330911006284360183328840036769713570375947367359924\
3344244777518635536451208834308086889490*rr) + 
  Q0*Q2*Q3*(18790120845568108726824724780521491384533576497950540432965166620\
79641246928347210020562317040377797966749292268 - 233817522307299995031272105\
24217553094110847575320675191174696582245499426840124059097056781296198641645\
31125122*rr) + Q0*Q2^2*(-7978074851502970956828584881659608741617665560466114\
579845337937893114353822172970085892899100817856650054628184 - 
    2283942138559894446813921947476619795615705911736228229998475273267456816\
58237096686088953670409048369765330970*rr) + 
  Q2^2*Q3*(194533269508472197119909532627054813458127443452768868071528833755\
01104379311926661465745314900405669366041004 - 149277819275838872571567089540\
44725713971009527030250023838984649489971073647360446577451932044495022515432\
570*rr) + Q2*Q3^2*(9653216526892692228880784956290584139323260690156383212094\
584125832317846230568440256555767143287294692506412 + 
    1700114033501361145470754155776349114842317907404023361658253076115863830\
929574259760679484199721693014605944*rr) + 
  Q0*Q1*Q3*(-2274123635074019415956297088312787314682816413973677226399593116\
211728293312205415389262298325703409699618661508 + 
    1074516965140495218696625135866670812601450216401880701253151472725104030\
447441310848240956621325334480841399138*rr) + 
  Q0*Q1*Q2*(19032291820122090026212363036716653359648616329897200312604642123\
46317368485019844902679526562355424751233936868 + 630866905632322460576267735\
18604763802726125492274504635476524933823789993452228021390148101682936042287\
05772106*rr) + Q3*Q5*Q9*(-554928915767211610174970199115889603694718837544756\
64440548332140305063775717853103362100425862722012777831513084 + 
    1583553238022528272310431279147761753715999516746700633779986962542550844\
8095858489043449444764936339855977420083*rr) + 
  Q2*Q4*Q8*(61700495450888822432088287540922501306844819654385760947128913267\
019048217155162836230351793349344887741413505308 + 
    2241612978806659460348312529055547304569345035163967827973258059860043698\
4080619480770745091380856089710179141216*rr) + 
  Q3*Q5*Q8*(38945059477143336563797910886343557715091104972497531558342376287\
18086697711960896076459126539515077359735148 + 311224215099296494493576813168\
27450793494805839220336090897284066439185621859521885333005211672761155986467\
554681*rr) + Q2*Q5*Q7*(309852543241018283858893366492386853601101648424595317\
90960135407506003012864967451063098033247524471144930512552 + 
    3298853262167914230275550130000195338528058419596486115112121056558838178\
6264840901963082286260070237715395026292*rr) + 
  Q2*Q4*Q7*(12488849657325366253251337242032285117676904808823658909793046273\
2877162837025059410922842159571369405219900150636 + 
    4413092875280335220245866885328754039583153860877748255587962350151580601\
4465867493023143325874141935201092953234*rr) + 
  Q2*Q5*Q9*(-8807441181400147412563982612855986647223010397415442493481151797\
2891936749637178640777696658495247407622679825496 + 
    4808364002943134089923111794707332774472285701485500898669174818015484967\
7959135734596950857494445225526324657438*rr) + 
  Q3*Q6*Q8*(-1265657282145460861880783933295032381976037990757907545924129574\
5036055003570569378158673630551359208881993081882 + 
    5029561325104155770946195333898126771643742371038592986094442932273314591\
0866200371049581811146758612865816791735*rr) + 
  Q4^2*Q6*(-14680750243404775810302310264637442972432405831851545766008196010\
68166788116115438279828199536566546306562358813396 + 
    5078724545605535858618768252851324247357254250641167797369557934126973618\
9068845061598732201079824907951247405166*rr) + 
  Q2*Q5*Q8*(-4765594774075031510801919447929360714363143490662757932547658870\
9483192813837398909366349459150188683389078716976 + 
    5289864445079162566747563532325789686951845959522759117140323503113409558\
5471249696884776261588260997235795023238*rr) + 
  Q3*Q4*Q7*(34977744807218194529583208725475318112646053830541457466876159190\
682341530050684090222795587096511674981691098700 + 
    7300829125061957362965171359665955190563709386352436045745890196905204480\
0178386300946994250164616802711444556525*rr) + 
  Q0^2*Q1*(-39374615141986621922586405954925064374256252067331718850200301240\
946482491791373340218451361740385480378650131760 + 
    9963475915478242764753204332906043778487276613883984233688627494462941259\
0249460456968946840813622212698375602064*rr) + 
  Q6^3*(290243589137522835618653547181692488015188170354841144944877241542240\
912781417402714215201803618524733196527636920 + 11005668480700633176753119482\
21767348067947248289165632211434027292046726238563600359192027446580991782304\
33580422*rr) + Q5^2*Q6*(-1456163747929042756518829665375923921731083178486399\
02269305888171658717053383114647668783728404776833204612102516 + 
    1183355906035972267664317501008703883464129664011400037729683937287801212\
86395410878340309058516248377755663496222*rr) + 
  Q7^2*Q9*(459657961785038463765453039111074864783226130142339661277760957220\
9691717041030935595875508281024080921221756073494 + 
    1245444219557820118616203673047783842840431166535672502511833391462875847\
15880536980203729514174509848222486548460*rr) + 
  Q4*Q5^2*(-13315252749475860403858438018792655800183503263521211601919145186\
09323879970881920024695146661259758075994593249760 + 
    1842738690439287903629712530388634445026440676383603053074090295836608212\
65924907088586303955889801462844907299638*rr) + 
  Q5*Q6^2*(-25773995654498571859791945541201857084729420710746070056328184910\
2600099569570397561418280181224732445222619950252 + 
    5494025936971435759526915506676278202869639177521380073737574846591675820\
36655157864728362348013093908306393618470*rr) + 
  Q4*Q6^2*(-23316853240332638348125861539936099182797096032719902981351574150\
601779298331183116410414554150525615988024211888 + 
    8157588336772803703260585153386030985719506841160815930530356342254929554\
28226439668295528592352058667151637964170*rr) + 
  Q7*Q8^2*(-15367922983070234649865109544844469077977097573949244072047917482\
80163991307700607714814077827835132946704230947778 + 
    8322127105732029735765495579115024746899549453413417267320489382545835161\
37917258882489147118374508885434858345462*rr) + 
  Q4^2*Q5*(100294779411795786971590570302479587112222209258998617565669934322\
5197212106648148958473357431802018960806739806960 + 
    1340878089665985114251790760961863008811346323758372928604994239755729704\
085695795824180282367105084753176677852062*rr) + 
  Q7*Q9^2*(367626741201311519105563652503095338553651066583718331285481500902\
8579999428229983727192106018148902527729924497228 + 
    2318108894337325311699496880115514333491443355561980682774972693243602988\
185614216517475855796287162752736307169118*rr) + 
  Q7*Q8*Q9*(-1099273139322174665341170639503698156952041922909553874866254574\
8107391197408150932699922265835548787358951167478734 + 
    2788848101748993992449289339448505867376006172520304411004941115520411848\
116737918407070886306233758924028058319846*rr), 
 2601455892319399732471057143288986837381199656256131544183043411198510021183\
068130537615715753707611764822031996660*Q8^2*Q9 + 
  Q0^3*(-78590442225446401652421840360201546963799944638350143881981004195235\
43736255819897159869815134013695629650870220364 - 190306417362641173544472508\
83116510149836337447765565168516960133313833212152407443711419970189521533752\
82739900500*rr) + Q4*Q5*Q6*(4360370422832299471856163625960066765709877420818\
66841075149477484455466750763647781702367795576732795453086047120 - 
    1319446672091469379763137642861805284326526609847284929723326868368347878\
633826357908460078157680671570743959252062*rr) + 
  Q7^2*Q9*(226150151486594981925129337505934388500803677815202929346759915769\
9794798036861181697122894851061032038689513373222 - 
    1134274796437928265427539217237463816381308942065272662767255096315243440\
654291542992308890546698004515091646515092*rr) + 
  Q4^3*(310441461382744253635845061923434474631842344744154610851588462077749\
112564672422942845694566451194664826234624576 - 63161240809188760618214768769\
90307749752932643496558575898446628481405596376029188388174178454462218590490\
20799438*rr) + Q7^2*Q8*(-2479931807736393418492490082249713478480440175233353\
49786656784347907859228239750570248671622936927485532503300288 - 
    6242579898494272617091121590814817439139433507871616794863855666886498180\
28059096519645036027890403141779923917644*rr) + 
  Q7^3*(-58189695491103193777412640336179358910706752197455347658865221023380\
9136035398950305527546861746527645248714678550 - 3817085925745625373321035157\
38196608771918526759577065929269639872789047680018051958255801123689708762966\
848860010*rr) + Q7*Q9^2*(3056533432487649018358014764375871597970271463311554\
567279462404094619666537239570290767301419883241522563951513072 - 
    1940422991613426108141076485311410662575792759755468350109279800757071956\
71350807277301210616690003648623907394170*rr) + 
  Q4^2*Q6*(-86406208082856597278656182533129210581722243455146655569939948391\
2231733394115994100790108867350510502602404740572 - 
    1505456675847635510915025143683259831173718238667331015081128002883326726\
96759334842503179893738819603923659664634*rr) + 
  Q5^3*(-10585967730399108413219113834057676164722412933470702420935270377704\
1574453092432020773466028575291520175606452364 - 1188750166026296642015935586\
60443069932492572505216570197139095485577168200160992992681527904086447472770\
842619806*rr) + Q6^3*(1989112796696734400929935918876493164368021406242032238\
38736371098715535437151174003598820247380868294340443160352 - 
    6446442112982658622733834168745803275589114850345418603583750714281348540\
3105918519460010041812154608871450260114*rr) + 
  Q2*Q6*Q9*(-2234322828825191104786133359547776278737417139277463791881246339\
0070819385695190663503036971926970337685346854442 - 
    3690023930913670431165675781910980710015534249830910361099979517586997054\
0594841932665147431694087168573228457844*rr) + 
  Q2*Q6*Q7*(-1417051491709140543767352761386360188989462418918877586628340543\
9882845687073804538093394384747172027426228688418 - 
    3610622728027657226653143985247478009774833256776412824278618914602048139\
5663489097656887006452750394910625097638*rr) + 
  Q3*Q6*Q9*(11223536239075788589412413016971257667580121179190209071391200633\
443681001635552201111754063877280688355845890054 - 
    3330957858044669001766832924349799448148177058043161956740939226187182382\
2687484439682808761217310593089407165583*rr) + 
  Q3*Q4*Q8*(-2267385858358043930655569478600437140766220996139588432132141788\
887540930125932414516151342688682449237136782760 - 
    3299009222861819635655490605612252576567202675356123543689288565381302940\
1520660181462392711976832132143317147659*rr) + 
  Q3*Q4*Q9*(13993036785262489151800513505489041546226291714962906456182919260\
964738415703179874658167958993324393840554667392 - 
    3233440469898523225967218917023841530814227133659845256276602845450389113\
6526238359917716959454884354154811283523*rr) + 
  Q2*Q4*Q9*(-5653038621418002427956820823081941400790628133655873293974581095\
1440351616925324748876895131943531776443267032204 - 
    2290381830779366816569651988251981475431125972419255668776577167352332924\
4928398895770822236530163463809404353242*rr) + 
  Q3*Q6*Q7*(17870220843328710627082433741747674747148345261513396978918024717\
620000323042275109241367095986150846403213425414 - 
    2236614231193496836279645744963932604604221475028636113710943478170510920\
0504998128325712862328442679547585632943*rr) + 
  Q3*Q6*Q8*(78515254599544363622848989684012411340880067751419904142469677352\
33755676720436443699059942110481572433279560134 - 471245945851784898485040497\
02871883218904103707123755721252461114715596627805626473077330385637069578722\
95139309*rr) + Q0*Q2*Q3*(-135066458941288940674033781851707213903493839990859\
3856608224331530593733865726221806227067939770952141353790388 - 
    8912880956387631794714850490518294820425280146262576540515936766180220259\
33714956076004361825629600522947378090*rr) + 
  Q2*Q5*Q9*(-4764396571308043798233607323801952938790368786688749694646969346\
668225503762265742920325971862195724315369487160 - 
    5246050601625743661327373040343377471959475256384532296231508735959568743\
90108561558583068298957016693028174378*rr) + 
  Q2*Q3^2*(101623962875721188410730780156437984822087216258234862130658302494\
6420445934095632575580934291959970011116020 + 2994716268645254681704277199496\
63879650725659633804981174594200861416705540309392490688255062117135617022805\
6*rr) + Q2^2*Q3*(-94213031349255496767502771086755513855064592729139567425484\
1694415102652114844755155738779409627980296321828 + 
    3941627140937336978102891745087328430315727592715026205699006700391205002\
980453607632230666508118231062715518*rr) + 
  Q0*Q2^2*(-27775073050635098208729692176996803074559684290496552540290358766\
73179735638744342857555921395747713240852199632 + 979841488030112180675992823\
27803904946682448467923337276049442730225835054739007070301316017524676886250\
778222*rr) + Q0*Q1*Q3*(-15177651293639892618382654373254429974666775221941292\
92174400441375283489352372820768459426699713742707233479036 + 
    1749973619372669619748516225170999303147204759865213105790767464791729505\
379533659071083126114105899529140279898*rr) + 
  Q3*Q5*Q7*(-2583932745167655420773630011269105669377180368135334601374633399\
9618550096699644367432775068989674927335421285632 + 
    2634727460357711914169533714967027263184587089411164294176579372373628065\
326900079071700446033171590254798918163*rr) + 
  Q0*Q1*Q2*(11323781806739841142712951244739525877954020479724685659682640321\
07030857538011101507845709690149709044798679100 + 300883126610467941136271858\
29153929267692294996037959707032986740583985366658143424370918384389659364496\
45271954*rr) + Q3*Q5*Q8*(-118648176117577090327109604934318349151948485038340\
39361863239639145669631529167809492043708176533372492715091960 + 
    3144588012709300569025271189695359679718128827235098662598910879068683703\
415751090299568918824690492809213555009*rr) + 
  Q2*Q6*Q8*(12893462210334695645269331224017291747932084076812106887067988943\
43663024031513033931564799352454381195358287682 + 556645477277856603910089482\
95576225419289191419231274168130659604109684426197872531480774491773444435819\
06126578*rr) + Q5^2*Q6*(28456204279845157294713441258732748824031399676918134\
2139343439058064866644092642095560954362757289004374059467484 + 
    1587570881476805033534206216188295313813598555688674273027389482417441607\
4256790554156007165402331544087081327014*rr) + 
  Q2*Q4*Q8*(16305614754440983201276675278496095564901057476876398691216599668\
782407892706830784954843194539573053499230163880 + 
    1700266152408381102224544281904443982676922521926413724271882406341077610\
4951510607591381242780279240900206091484*rr) + 
  Q2*Q5*Q8*(-3559936453211108974883915580044816248268924997068380200623122758\
0920723603558121820265752656286192425033610148520 + 
    1758815234003882548111705255063360187580302761469748569924321661376566151\
5433239018906775022743693182086995525182*rr) + 
  Q2*Q5*Q7*(25213233264469164107722150474325769995146439037906398352873527650\
107378072569268652737045865164771493781682610128 + 
    1966910206385892259265422327748426513045605017363230330172743033915154665\
2039095016568381140584340666066415397360*rr) + 
  Q3*Q5*Q9*(28470074352195600388232581852069075279753492861568904200511514349\
95946172967485174497095246922223230679594726576 + 230754885803730515714514224\
32340083073237221185413141556054460774373661032048225618344431256382662176913\
187148771*rr) + Q2*Q4*Q7*(622762082204611889073934546498846933679286132465048\
66175970635823089288605647723034911173090332685990250546260872 + 
    3123161318035824380965758061762657256596207746872707113574160562321564320\
0704548636897125696731896732076725345474*rr) + 
  Q0^2*Q1*(123785047918824475463789153813596495735960774510487318612196551016\
76641855239614774978541082408588226573498244544 + 482042513429179359835239513\
87010328798409174564309296858204936396317396555036236857208401864500116874393\
434042552*rr) + Q3*Q4*Q7*(323462870079833213387077322736082838892894565995148\
48574799646017169031873809163581516556348665590747386046449100 + 
    4950861007119392180683800133078394473425637609839451766780620520788782402\
5395183430268637463155838742640548180345*rr) + 
  Q7*Q8^2*(-63593843476758664753106635555910951356141312494634171255644107634\
6399848104410888462112208628732546053779919399622 + 
    5166874137318560975252600224087197460328347781171029343376946782069504024\
2168836450002352034876822044226404159650*rr) + 
  Q5*Q6^2*(775617989051418700546946513472456206352016263810669447647489669982\
81695095753336608121117311043096298834848631484 + 254071572413545371783794601\
05887980560982559930732023223484498797913168895168615040703806485266254583684\
6243169246*rr) + Q4^2*Q5*(158710955410733913177972034512895840947078585615413\
2105509532530077120927011519426344479272125604306872790570795272 + 
    4307591650531667380560304290548004966351542170343036705208393641869256690\
52523505805152628477084616037711519112846*rr) + 
  Q4*Q6^2*(368583112529378025417099530671565771499962213479768562005486442423\
744891396137116035393825485877001464386894232256 + 
    5731606826006847996377666245957886297199871757873245861463889019777226905\
69213585231553773632510789809713851002394*rr) + 
  Q4*Q5^2*(-50199089490995128664004586544111226540069321107899730980540065674\
1574910226252366636565789153646797282286629778832 + 
    7520549862898128311076940271873534283587197692053890712464107715073078957\
78916219538506752678688976499963589297174*rr) + 
  Q7*Q8*Q9*(-6203590138741894651329999337280285916175955128981567667605906283\
081537673095037359391725970855988730965765024002066 + 
    4887596680809385688878801342658048143879053166691363231609708653308285383\
000852335243971708457683365476259674287450*rr), 
 2601455892319399732471057143288986837381199656256131544183043411198510021183\
068130537615715753707611764822031996660*Q8*Q9^2 + 
  Q7*Q8*Q9*(76180187686649785567797412335844853272151606406588753356466893916\
17679781712551783604381698325212848223368189247422 - 
    5195402181247042641565527030556684294541489848019723773931599093525326107\
426017216341064193854304036404928689993122*rr) + 
  Q4^2*Q5*(-21993830559790243862562097109216065170443492362888965084409271663\
89663490825108151318772887186353148792352180110168 - 
    1044332652117291614459845280885633279221592376061767043500272772650453972\
610075943390888258817571205289238446273778*rr) + 
  Q4*Q6^2*(231781531938212868730471557541920511590350489465728121098893806781\
477731283202745291119605963216278256039078795552 - 
    1000665823170687292456803148412801391664787163162353003479422962952909754\
031552993347282959304733669057057849204406*rr) + 
  Q4*Q5^2*(101515002351882817577507199561114525036032559332541408467475196320\
7121559028820569500753586099206729640026409286808 - 
    6041001024041580914445244525272600542149058037824065540319409099544643274\
55996042426641511801457391366345131881362*rr) + 
  Q7*Q8^2*(-10480975756378260394656847390185263640103332406708242316314590921\
31407355580813246795863679936105383953689082230686 - 
    5857963612471954880203612067505864038337258157563198481376938856426201661\
85249325143470554741779901337505017324474*rr) + 
  Q6^3*(-35206981662711594854724682783506999503956408044288666134867720500676\
3563766707600363785921008566723480424008645528 - 3438977742240665016546644293\
78541666312850063487821776598552595296556963834865503663226094361315047587658\
115673138*rr) + Q5^2*Q6*(-336374816958215308632453919998890403331082953200845\
437605669204320455349869463810389351848884306059295756335272204 - 
    3017718414760917052495598853503733945481349736449900636926641704522598747\
91924289492065151926099980797143892595630*rr) + 
  Q5*Q6^2*(-42334901499113203864127794395790133210404955383944748936305355421\
4525567800580816396610984073539690017626082129972 - 
    2091015342655320924990392265273183271487627203492748751631510363931597047\
93161686866409076618731710831771386168414*rr) + 
  Q0^2*Q1*(873637294862796495726719517764990745243047745731833440453420458592\
98017171817312829164077190378146196306322183504 - 773554339399162260295274500\
53062532775540727291611474776371557804378809582154724323877205810636888464319\
213879816*rr) + Q3*Q4*Q7*(-46699189271461966054027703362678869393025228181684\
043435659542995531597262510497462577720038454160948366060094360 - 
    7109950919567007107980679871656891211490499919524430950187274578084294616\
3228077639590283642931273889079455165865*rr) + 
  Q2*Q5*Q8*(25151784189444167729156803559398549854409520765629777890597067236\
975004028560395608185324326494809441057462013892 - 
    5297197753074321431583492585147691709842448785082325029495658241016997416\
7105493604475273700348773303107307557394*rr) + 
  Q2*Q5*Q9*(42182132796404351776600007211508300327410891095912484717172363138\
088974584808430459465250100152987967113315684132 - 
    5147313275141228564683831899723087130359344948099674389343001979793239789\
7582800708676972593825470642616096897294*rr) + 
  Q2*Q4*Q7*(-1056172115191460295931603644036176745548856747881714148534128010\
29633107769348996689974735700059729141516594290880 - 
    4266978461047248243186690094523175014253753546108003485380209454611928820\
1189172368974820202522560250177863462054*rr) + 
  Q3*Q6*Q8*(-3095200255069771149311226916976231294500204085573978853439278084\
1710080744473065113065830461530327639202685833682 - 
    2945384577773896775041071224724015083725752378161488764616455456516581646\
8675424065766642568447729714903630881399*rr) + 
  Q3*Q5*Q9*(38037743111331501906076553499016199467823931053362130423784369526\
901249297442836711824372554170267010265389598464 - 
    2819255552867914493127500481589966572002066026534438342124721487221191267\
8672806223827299374578448620214388416455*rr) + 
  Q2*Q6*Q8*(-9636868758305737910796470735201585102771676893255196378355110599\
221785692136206002251416144301297776829400435026 - 
    1811551013272553436389460595050765543582054313059994964174451162158109893\
8988366908430375679332246497244014827042*rr) + 
  Q2*Q5*Q7*(-1495633463846463240566022431819743509833029005305468302829010070\
0975938920804280885344453461342912004014536778956 - 
    8805744998103077549835121767837978086694415950935180475357573422217150160\
444582433811969971777617796371788569244*rr) + 
  Q0*Q1*Q2*(-3649580496132342343303744748557453338278790538356332106643885811\
173963647994857368631972674248397115259198640796 - 
    4852123335425042296824891644035439553824789001123823034851394465069310829\
974912884761876295826076875261520153458*rr) + 
  Q3*Q5*Q7*(43596647001749467096626016022041378937039248761179029345933867018\
235778087700522300439447302771642591649195072352 - 
    4284651554268750975387706026366194470100158207325190634451691427508685369\
230437301471625535296176237387845821675*rr) + 
  Q2*Q4*Q8*(-1578222887163941272292544264734501745948651001011606647857112808\
2770076060071194923473059870899155181287391502456 - 
    3652178355658457523838746872204336967782655712284457764188778110285418935\
489678535868050899262910240394598826308*rr) + 
  Q0*Q1*Q3*(20728128526218467708581833854711654166607569983657148514033868176\
03813398778035645950754770008471014553701086700 - 282571229602316512959608930\
87108416992964165332333850616948192798422722898413252945000367397529668290801\
13807538*rr) + Q0*Q2^2*(43755130077166926252091935206837923694062086360579647\
25724319786084435632048698898066025900088816456318755979936 - 
    1084928737463172518995336048681632567575588446620425920321004811652553729\
612139283102092677399965383457327806798*rr) + 
  Q2^2*Q3*(204905454224350653506441436284581707609220457768501383518419456288\
2926753446126421651681937412303629571241204 - 1182435979038792040458233297435\
81900745070754454011534920866789271500511100708084969812911143429438157773215\
02*rr) + Q2*Q3^2*(43892608773133684389032376509189771954064816990340812208325\
0268996824708983563282726035863083573376448940036 - 
    1114613386775383935764210333628543109598607337385473446229453551679662879\
7292900555262726317980420925150235552*rr) + 
  Q0*Q2*Q3*(14150455456236606927510020136529912029662691261645331075052469081\
95108722387197242271454428960194564419170228516 + 952361164225210749968698513\
46968997955409378832910298984321585576146260468842952753135411892472269111800\
3088594*rr) + Q3*Q5*Q8*(92782418757302933854401310541159349071809150592007254\
59313517679909692148678603544325189460557474923178147676824 + 
    1241222946590392751319355428431981662308149645891791621395695195554577039\
880098315453063746963478826812923046847*rr) + 
  Q2*Q6*Q7*(-7391168721014488652137848816592528675564251637613245800824345252\
932454332480418968523808478356277017861920522022 + 
    2614930252067759093424521481305447185507498023267134542647447863247795667\
3616692334407333370168750062948730002770*rr) + 
  Q3*Q6*Q7*(-3221202354023176686993065667579702846548937483713155124023795103\
7900936552604335597707202430385634686620148695506 + 
    2771965992749229695606865652176197693357347028741956415254092768444814684\
0609296782851357097753404352417292543159*rr) + 
  Q2*Q6*Q9*(94341263630783744996950597318310931245870172239943414659522716860\
139576113843589812400013396294415887095168182210 + 
    3714892812246944830035584268989029879365958896130833908334946479774396976\
1697122534635278814241987641590433552584*rr) + 
  Q3*Q4*Q9*(-3793931460269675500373443277217476812076319117063173424140721077\
7193761554908240624429071666262784121899053990092 + 
    3850240949057976084631350401763502327756374117322685507527158745337896329\
3888209640517194458531388028585606806135*rr) + 
  Q3*Q6*Q9*(10783936929581654534242018168180971859681212176071212349205900990\
924837166321360189446155296567881286117316590654 + 
    5209197508264944307950730457688015237059327915645211936244187439592776320\
6633650395973159830252474254494796629959*rr) + 
  Q2*Q4*Q9*(80339258339644988910459826427676857525540452582972123513008483826\
147529999336884024848190703683368054593070514716 + 
    5601040114135926783993770348154327517624558970310599156686270871435024039\
6292923558986178019440520294305324841546*rr) + 
  Q3*Q4*Q8*(35340528192489127758873851922294642819559713086290737627050083685\
82891623357305506913594807732450668272485958196 + 804838333003792678792572150\
54249436560035517623672943104494284279976758761944572275206942691274783016885\
847090343*rr) + Q7^2*Q9*(-349392342907942073728291383640127918044413124791064\
1357831014237715471926763713166429232068968538467131184089859206 + 
    8234269074425117924583088590994434460651664165184442273631107360572702567\
8338289505744444796679931871591316936448*rr) + 
  Q5^3*(629324552630690262929475665138323826592984917706727508918647468528241\
28371916342110569863113020885685882577721892 + 170167874142730828950597296499\
12059534992943387421884076266922883438548666070194445615969253985650707183903\
9235314*rr) + Q4^2*Q6*(144022426608632793680189175634578566271936626958469981\
9978729327950253940272366494881429949000440342832606679313460 + 
    6022540392773884215417539839797910374229569276496462517481878852345250304\
53731155475206216409753391132049675352934*rr) + 
  Q7^3*(-47318943098402165860731630494317598659075941268588311548464495552650\
338237856013305081440068373830667518609622790 + 75575037760000767697855986334\
59804075191305473448585432852107669652905004358971712027579549962808781404442\
09061950*rr) + Q7*Q9^2*(-5081394401931157513458000112446841641126763287967362\
378539380855798467006494867198692047074550580440423623771342244 + 
    9170989132852902310585546223960108903369335410753404622541283774584425414\
59010845392632894146179543402986210391554*rr) + 
  Q4^3*(-10001641816232756187037648238670787517818962941376976070688644319541\
55666672394255212348536906177191514432967678440 + 996418742450479907049111418\
10796610328334273950914040318046646724630765702888710137523449035211586202012\
9590837678*rr) + Q4*Q5*Q6*(-1290376250466035793493714023886479926452931695588\
454068361838379220059729316824266857691954252525923412141559390992 + 
    1349576693664571418988825529348225153210191868887124694836841783793848485\
184611131891927449023480775946805745357094*rr) + 
  Q7^2*Q8*(310306035905835843521680001764977496473528372514045224207828703062\
7479437606642515175223024889050025944756036369312 + 
    1525231460794837010020903939307404370728493454335385058062661437272330191\
967886137549696414722523197060808009623752*rr) + 
  Q0^3*(881619726466482061333705933641799715230538861208110599890546361757902\
7621049737636775616440994164384865990611970908 + 4065092122782696826609004845\
75506596837054620663911519116552366299395708288996988913434614503973343757824\
5330525252*rr), 2601455892319399732471057143288986837381199656256131544183043\
411198510021183068130537615715753707611764822031996660*Q9^3 + 
  Q0^3*(-17737730082055610109549345512019537524411245914000308697591090867292\
76321373768842296878536489889582064803511256364 - 350153260217324875211812821\
92552232653302430041481853603476148467430147020184756688218606534352363413338\
24507451348*rr) + Q7^2*Q8*(-6323305772475917763319014722697067731859978169219\
7653780586439145367424561630621215749126749582903539444714955032 - 
    2286690253591508920056568160672901979383301746415006433601946165720959432\
676588229109528133340521462035340644234180*rr) + 
  Q4^2*Q6*(105228100262531973348961497527575090900695659380707905739538031700\
4072574160958962153026488736510986118132559165564 - 
    1275418431747522003533417004059035715454263784026310168765525266329422673\
456181951922999410208993420216960056792298*rr) + 
  Q7^3*(148173824879214415494735193482002154227432945692032772366445007191656\
9120953887030206135648182340481274028451980530 - 6951784164788621424974898759\
43989513269104603250155237436533292433070609598089370377480237965713904169682\
243067750*rr) + Q7^2*Q9*(-167158645173337850035705258130254288705311938716737\
5983454315032660867926030529402138377483424668223189824892695810 - 
    4581101891480466950647958647110051354493811000964347311599547941845043328\
63222697509012220010823398852486342444768*rr) + 
  Q4^3*(810271280037036769409749702853011629140739388129468780470690020560756\
808151644459481329564281935296928853388277568 - 16070099368944962093917040942\
24497094081748652255059336852242346753091979159531970418716933525530152391171\
44767106*rr) + Q4*Q5^2*(-1907918845270540874461262633704166804952107223936661\
24133617579910033831619751356362321173552937580713603214496968 - 
    1408890308701620810291716086525802814275795449887930838352556753857091624\
38159950023406344736207400013617416962210*rr) + 
  Q5^3*(159340542564596878797035859549091029055372987843550177453624031430368\
084484821471650537964069326583173646713723380 - 99462389476917240203087425341\
13068415779622746265652195731321490583981484817368241059813376015776075752655\
2970174*rr) + Q2*Q6*Q9*(-2376389158949393271403517309711407843598395709471966\
2181398196227667756000998248275911559444947348304998747937106 - 
    9244166751663615617694299076580724740828785702440523718200251453578797026\
3271941556987168191428901081801656084668*rr) + 
  Q0^2*Q1*(-64566641480390990788034286544781736572271890018485700025712552763\
946062889183709174795496796595887063136675561104 - 
    6597408841732264372541045872869129757566781915467901126237131201363844938\
4612698755626777858817579168619182674680*rr) + 
  Q3*Q6*Q9*(75022463876283774232355598322790018111718963389043982837485420398\
822763573028657163333613104560203414356222531946 - 
    6095672820855898006704757509088312528921418871153591855501718868165496038\
8395925203635094877512154818968137540365*rr) + 
  Q2*Q4*Q9*(-4066046985249669365230875056875335678048417054923157008012414423\
7819153398945476035423804217222330102906136768976 - 
    3873271259375309751085046974646528449052988866301483566309322502351625272\
0135225716121146945776901233735345534370*rr) + 
  Q2*Q5*Q7*(37354721523621850553416712546498553003693078389724435816133581279\
630383518892280794716950740969921212666453485108 - 
    3488163549176239704192238053046959328431695345165431678086786419044675062\
8329061858189128302125652688328378625504*rr) + 
  Q3*Q5*Q7*(28214089415734092748385428211286775620006919815156773661093725944\
027776901784636465814553530854438537079021581976 - 
    3057974341784520446447230745923083888185412179039220840722828815735677015\
1064015446718355044656283735163133442631*rr) + 
  Q3*Q4*Q8*(19870224259742749091201226562275308980848464681075884768897996154\
349913308907458954453619448928977431087725603816 - 
    1570865986277698730058496877313098170774706045045647635910736999050091965\
6327758701316169129299157077104422528509*rr) + 
  Q3*Q4*Q9*(60991829931100321922214863833138991167586110975911279776880816581\
009370583494597341112141900515407254997239428184 - 
    1380718398595950876337929447152343833870150399215874401684549010159061730\
8076727489409536577330633592748674011129*rr) + 
  Q2*Q6*Q7*(-2546250801056143140919055093604854236383782848320929650096546738\
8196682201426751548816665014571149098822103696066 - 
    9226533114367757923333220804821979809759126138812371218256150081751548977\
577402204910150480248854030643373530454*rr) + 
  Q2*Q4*Q8*(27665434563559072896500370091294270769399141696273568381349342597\
730151723725996154997426924418726429805316393524 - 
    6120587639506962100308882984134441518738231145430961673798797937018782356\
820475834789245339837527684502567962516*rr) + 
  Q3*Q5*Q8*(-1587575537293638852637872041458927424049038793644445844291604467\
5697802768972865636433000063561218414942918436656 - 
    4612191903446844314268821461038564000494154912939711467018316779306024668\
151933256784078172273580270220673003121*rr) + 
  Q3*Q5*Q9*(-1009417185622185002989659997790889211853641114490335774783621972\
4835014018198725269270252296808390138944596403328 - 
    3025162510939232453238035849806689244094879762656538231066059720003767807\
885214179518192900856727180266542134407*rr) + 
  Q0*Q2*Q3*(94754270517891468339126730282491237332536847383397359995701948229\
5351480219726161976947447864854755437301241372 - 2764790123270385525989139688\
73455765692136866832759144256199373392204273598935993342965198383832742074881\
9040166*rr) + Q0*Q1*Q3*(-3706767439105571799976250959879006054724434515160012\
969679219081434207976154368482137479900146554577386138639828 - 
    1197495673820872356488949215895829952636406138887343491330246013889608479\
146587787665987713311820633226130162794*rr) + 
  Q2*Q3^2*(-41893206114466562438515549266668978245498085947766464971809243593\
49417675756066916326315896426036473594021924 - 160434219383784743909385795422\
44262960785360712334691811825822956051075539139427758484551014355049440742175\
864*rr) + Q2^2*Q3*(-558319479657136465191688208026961157073191192145020869645\
18453650274257039344781224038167548179179592157449460 - 
    4882409620343128438703502348113975343623272985377770073179530594416968631\
311613058337229093161902586067111398*rr) + 
  Q0*Q2^2*(-52864744672278596179168346919956375234156829120235173489392702164\
55360631616935136619464490341862803967711358000 + 584134284427775657049298297\
10316986741080104653450952213195309442179500114735119952524159099841882698500\
4215138*rr) + Q0*Q1*Q2*(-5895704084584163241595452248849260864896750295385756\
06640643644845011574157477162023068223566414616576064127356 + 
    3897263356886384641201547267652388784543281191173600965249775286509251808\
810019724341602228034396434944688083374*rr) + 
  Q3*Q6*Q8*(43333430567292457566007717403793054339276582110604008470500720260\
567623682102817916126154106765947864663728821570 + 
    1499180500709195028486079544589083053564966165545278604429713101277575826\
5171509208591802057263112520115518477009*rr) + 
  Q2*Q4*Q7*(53806078977203394694620453564109285887485344341424396763039624270\
385323843380384954338632882463208699075764438036 + 
    1800302484688794248076446310327209417807938417584355487442600544721792384\
8810256672591148567196752283573782143838*rr) + 
  Q3*Q4*Q7*(-2540596038569764644995396152065777572039471187763573318565282117\
0037229020002446392554314050667025680911147421620 + 
    2374803748406019821321824692386068135599801162982291597989096659234989127\
8662369895249075734302932555311107346375*rr) + 
  Q2*Q6*Q8*(-7028690708546394708506415008632584749173855289973830104678579215\
2070662482985210364946385364690587508613853052150 + 
    2416586828706009735929675559852805528336071477061348389700619597002244183\
5751219209763220276766113319443713367702*rr) + 
  Q2*Q5*Q9*(-8904510428443625594712141089484988968168234296597798459010696391\
9291352995248904146542642682326813761486944014508 + 
    2842108390194404309569440654368173663654997246238097430311898016097438674\
2563484313261723696160899496527891617562*rr) + 
  Q2*Q5*Q8*(-2564541048321773949371695797660531338215113812601579137946915154\
4615581731978717975461114670479731573543783826388 + 
    4369894120784889090188353275479747445444064753657096139016598665115818585\
5207442773835830236319444992231759955142*rr) + 
  Q3*Q6*Q7*(-1304542540474004906915054440437859647012615195385047089895033976\
8732034194539916071760749253108139255091871791094 + 
    4667748079937595996141470274463572490753014168108831111424799628036828097\
9717495861299631473110883111056558150415*rr) + 
  Q4^2*Q5*(648342195021150475121646295513097609789707442515744103943620839353\
373364972954116779840503907702120285064089900288 + 
    3777942192810980306196544444901207326954512861006305016918881684891918149\
23784174754765276104860293048784055484070*rr) + 
  Q6^3*(-43047980358713781602669772106835244978007759079149922438762329956376\
2087263477606364372558910331994305479490259872 + 4055726813237122157747609718\
13284768731897491359276498722194690687846332449912392346481648496425050944022\
332523390*rr) + Q5*Q6^2*(1188513622600634246007671383878723393454624756250456\
490574605672388770376532249639414394695956385248947259182541740 + 
    4101994797003059439390817087907981336605335386955460733952429277333014391\
60215105303414450724896424535335378562754*rr) + 
  Q7*Q9^2*(366570141779793982757371023555718254283527710867480926958282774543\
8733299994455927307856652575747912933682654808892 + 
    4370686582645553695296774580811737157612304108628037488336999472724087082\
78959894868436905134727745672977616787774*rr) + 
  Q4*Q6^2*(-12536245370509398407755069972744698652036037431322157901942107118\
93786500703687116649651447688342846650795833685200 + 
    4612095523172726233401261209721109540960492209393331374691917370106953428\
98544771100666076806079422934283891840066*rr) + 
  Q5^2*Q6*(-11801910734442952921012849955257022101825300675581594259622767984\
99352151755893495824816518823403940875838641447092 + 
    5838113197061866310957036442406527269155908224057002908135455000661133098\
58002064643419150423810537007327372652282*rr) + 
  Q7*Q8^2*(-15153230116595068634017735734837281398425573594261761078417898938\
88716040410728133597787341984030652680952591943542 + 
    9509852180475795373143669454014254810609924667440768689394244985140107857\
51695341962871906680532992774598218942686*rr) + 
  Q4*Q5*Q6*(14216914760062434737846374152145121732868979491665708903426875313\
69335147789722753356308286436593770042124532884808 + 
    1095615574646322111538317474134864698387937295473962304906997348978766027\
312009719258494915776090105259013126699198*rr) + 
  Q7*Q8*Q9*(-3710282154555700895261317077562520864301683768252765976373545313\
372893592467147254861997737529703367454199882108326 + 
    1138620520691089718321853412354556658582762172819248441810626051136361511\
207556621323179337095101583705654386878178*rr), 
 3041342469123370136595589244329440737394730627331103136424732718123676188708\
9300193217882916*Q0^2*Q4 + Q4*Q6*Q8*(-103189984910049429597308709167967568624\
10122341450433040807918208287431882085714023104267149 - 
    1283729933326957688785354139669405453130617589801382204874385828232306672\
8030258321109651342*rr) + Q4*Q5*Q7*(17764695068122420566641008436919063821790\
20625631488081301071431942950381928158796835995440 - 
    4842087111446372442110129797779766905891882896472611885316190942029530899\
242957203303713324*rr) + Q5^2*Q8*(-268341809037019085072545915958336156773524\
8611336874840692622561549203070070564597222048025 - 
    3104066650627796251820331434459902153117732811081721414296306286637635907\
752554272905283952*rr) + Q4^2*Q9*(-109991582112830060924633622007330528026357\
4289544542852482191586375274191983790461650711317 - 
    2350399720044023657570546195294028925050597701513507430769295685718352539\
258952659650956351*rr) + Q5*Q6*Q8*(861404041732360585336902044397460788171425\
4387871675855544789383916731157299717356775428077 - 
    2060236204256276336886758495183946817557071173442896576490162516240008936\
868086391872889486*rr) + Q4*Q6*Q7*(572068776005971257530456610833809864634898\
1035476589625689845937980782525724761357020598619 - 
    2004021113837986061361492133112927215132913032272176758102294813127144168\
579630026956899816*rr) + Q6^2*Q8*(-109253965689568811463447185233176241284711\
6871445386335999810664534586379117298529556235824 - 
    1989250549438420188617463648629844787022385113094512797068890473177213424\
941381084870240608*rr) + Q4^2*Q8*(4045178122074396281848376587977036506865086\
415473132888151636854033050834530578953772839525 - 
    1229813107476717831021250352458763464539715727071020888639815584718661563\
247267623281876495*rr) + Q4*Q5*Q8*(-71048908256469806357498922607374778874245\
10103109672159038426832114604532824791866056991078 - 
    1108244828890943106397899996594975404616489677706892016680648744696691082\
666481131457650126*rr) + Q0*Q1*Q6*(447359963421822255027439821910179161966541\
150297536126919948944322238951938240095619147906 - 
    2644490884095697746116065761048129980626555856725395816680234799478184750\
42795260664615682*rr) + Q2*Q8*Q9*(2167637922416790555010396555528856052253789\
11195787661361337992652176148882540654662902376 - 160506190525290948028043416\
713915796211337891594200242144042341793330707968940999788020530*rr) + 
  Q3*Q8^2*(-33475334429414087830519727057025260040918140257134265042861400907\
372243069378743753489670 - 13463766326601775638150807197542074091182915549671\
2125451881237250873459970355688883201607*rr) + 
  Q2*Q9^2*(-77990972844054765479374563246025694439281335647193128552691302524\
062454418266470777437036 - 11097733665140412167467427408334194308869087668549\
9028402799894205553512824020132754223700*rr) + 
  Q2*Q8^2*(-19633954617011719705549763308341860545081913971288701608416677578\
2212926238178450261366536 - 6212855433143226794854264531387023684482641325282\
4566468142282662211635750424015937842618*rr) + 
  Q0*Q1*Q5*(18461863787486581714301371835087802812166472340457725698136557966\
6405524320211333491144178 - 6131826885008517793225468205131650848886713133201\
1782255514384004230318044355630626495588*rr) + 
  Q3*Q7^2*(-60873387582747208048780727744543697738069892098022106440151124841\
645154634701922474980454 - 50062181954045398879515677428072556114972845123755\
480784936784534149654837636298102179356*rr) + 
  Q3*Q8*Q9*(21035519068177013402328315999167653070588799133846605535679331356\
493923998848777689810664 - 13386665348990693099589852110163283937968860434294\
888197805009779262457238095514226496210*rr) + 
  Q2*Q3*Q6*(-2671960179294229597537663776638037617686084801091342929864884984\
44133713198993037185304 - 341352528017928677108144065896241408584171794007806\
1795185287749157687546880354094812058*rr) + 
  Q0*Q2*Q4*(-2852387076503560500728202794073544739352249392311135624091540892\
00139004691430901691504324 - 321736680863311946110705714542960514060395759647\
4218670612443475068497296651013126460982*rr) + 
  Q3^2*Q6*(362988777069340047484402092981847273209232577171022236438596306819\
9562273943996682192620 - 3159593367460308171852104431134804212446678593034631\
910565703454771594289451663096060856*rr) + 
  Q2*Q3*Q5*(15057107137552803128328856724250149170006099867141866479462981514\
69290738142814236695664 - 263505734315005710769970459669838306838275027558276\
2832164260276794429058363031343153576*rr) + 
  Q2^2*Q5*(-25445431676558694046202098319451252409862926390078620854817493507\
49156996609269736570916 - 699079464972866534993307471470180303620777502794242\
529286072813637091982777272674265962*rr) + 
  Q2^2*Q4*(409616971482520130189559835954619912588449648859820630397462834526\
6336738078999436890802 - 1949857115268080790405445070419613049558190618663254\
83489650990602023859580837413336456*rr) + 
  Q2^2*Q6*(-13985069194570220864371408593192580947019687412985734788339619064\
8613494075204985812142 - 6794961369084262564640484114547462557660861227563539\
6948263627933474208939919187309046*rr) + 
  Q3^2*Q5*(616416487218615834494074507194997194944390164022605693883826183324\
542679568886646042024 + 57996290982860703432817454829456597612494225208586362\
439716864748732930535240003783034*rr) + 
  Q3^2*Q4*(-40337143356627012402337933388100200641706356816379653637399621520\
4241003800742636889636 + 8511749762436002478130915486671174999155038124278943\
03192551880143102453155044886380466*rr) + 
  Q2*Q3*Q4*(-2435664642406996923974482529132640781238444438102944720616873299\
811236754458421917353456 + 13846065638417952443286020483882909020783807016118\
27446517831694288079654390309475163740*rr) + 
  Q2*Q7*Q9*(15328706525359080910230158738987936988658114810936280265599616456\
4715383289745609588832692 + 6560848787193606871400367451678661690119291068775\
182291977168027896838108351087311718202*rr) + 
  Q3*Q7*Q9*(18835483102466042822775386344319593312874216417161637083142827589\
8692587376504748404414432 + 3007762518499558784129258009631371244784932233465\
6055874876745360510353316320682681970375*rr) + 
  Q0*Q1*Q4*(-2622286420782800248814107574556937200321356458748792596825240404\
07635252189905965383916644 + 360380760252693761936194193404839035075809059888\
93483763871379259853046302361667006403160*rr) + 
  Q3*Q9^2*(359369491810363950009676981509164436233025300029718354858443196750\
55944585621462051219954 + 107207625824103206788725684413621442023965173415744\
100139115998211468395316637482268926119*rr) + 
  Q2*Q7^2*(534200477190164275326516758614688462006379424101472764436216792923\
19236267218134744617468 + 108841222304986594212095693774160993755207621180613\
825257554724390684975277464434951730496*rr) + 
  Q2*Q7*Q8*(-3557045173611766851291408469902865900438267101115706920623935103\
06648733546926284867820078 + 111413647053421998862864834955284358891040880640\
849253280451582726356682922634520133594156*rr) + 
  Q3*Q7*Q8*(-6160062702962181686776868447218003904584334793418523199306406588\
0310374646815419700142184 + 2883461188866759068761175532122950885986032526907\
56071136187580774591866371246041208986931*rr) + 
  Q5*Q6*Q9*(-4365397831107109261176297524999801291170777692100516305422617573\
078344828005743515462093971 + 79067161797930212352972670611264366487132999880\
1030919449541573557369074176776055524439550*rr) + 
  Q5^2*Q9*(-22767194364481668807473681623746406478654039388689849884224823742\
85587418341424371502671583 + 121980813353949055373728919537263693739969393487\
7886677590540177727829950096526018538630186*rr) + 
  Q6^2*Q9*(-98656893890243006678744264057435083437540852909865875562133529044\
63161374014080547803146434 + 274682700274499876545161542131645994505992544618\
6728658560763489966268016333687563799682290*rr) + 
  Q5^2*Q7*(289464418041957098793110699091986310369966679544155159082735350878\
8352474649455204154638079 + 3127366081442938793018990222432538867398882412068\
792960804601635088657992350977149368413446*rr) + 
  Q4^2*Q7*(-15170978355422211444430155402370415738505101676744474310976653527\
92612995869372563379219873 + 334806642730575528084518842302331412126855408603\
4006076022395610609359363048741770461488851*rr) + 
  Q6^2*Q7*(-13225310293034329800432734415124893282115075799023561230038457291\
08375468942578294404791212 + 400307675394820631028591209920752223020097914706\
6533513158628384405777717481889327133607798*rr) + 
  Q4*Q5*Q9*(10579867911050913455177202313396762248933087963432664125656675576\
72780168874515209477672190 + 473592086729916851327896902949883736536027814767\
4262785263593844580827824484990158194379102*rr) + 
  Q5*Q6*Q7*(47155619724357383740973962541646261925490187571753499328656326073\
41499348056442508300277857 + 483188024524232167744372886907192979177760923680\
4521437444889432103603611342507446832449022*rr) + 
  Q4*Q6*Q9*(-2172022548041841459164118278215954304848768454365508585646606504\
443023624684324382916510543 + 67415662832182499487521105332253211118653842744\
45645134979187248864491562932255055934874938*rr), 
 4800191125965801058964122783218755862635056773257524227369156458725320249649\
0341268813767012*Q0^2*Q5 + Q4*Q5*Q7*(-124973971729366369964025672929334725409\
76743698810605043935460416309969068761597557994045828 - 
    1321368633616097468871548025830521728049452658432785489856779527169694857\
8663192094008175430*rr) + Q5^2*Q8*(-19927229660100695392202479476302352668028\
416761115880076313749242224749598245310489914204165 - 
    9871988337170561690703556748260182312092653681915156049482867518285360208\
825226924002374500*rr) + Q5*Q6*Q9*(-54915112283145258995846102262865513233782\
29695033158354728170209095814981853438365174193695 - 
    4679441236272609373449678998066015853744211168510687935193570306475584436\
355895474381247482*rr) + Q4*Q6*Q7*(227927655324709088625466311330475130448507\
85898403626244185939639346538272817153447664685347 - 
    4053702719670737222868775249815255895284379653731334133229152338164937872\
462370036669205766*rr) + Q4*Q6*Q8*(-14378793519921320823079140719389451291205\
033474140552534260454846522758560819455315716007129 - 
    3317556246446226209556365738768639943435283452772478645481837550447992608\
332355909881271860*rr) + Q6^2*Q9*(-114272419877350358250997695529615399782146\
26751032441583432437538432975274268085580586904882 - 
    1647880775768850288801304135082552042830330950749052749592814646943187707\
257436485820624346*rr) + Q4*Q5*Q8*(-39752274914707096902982218814152170327114\
808659379893202048046760541382898125365040800526962 - 
    1374338938493934750351237455909092815919638425766416689963364409675154276\
543047010944685476*rr) + Q0*Q2*Q4*(108225307331504740516740106076698516745745\
9050398577560118862641430133036105991236244761020 - 
    1340081440916494486844663534623071906618528734979119172921797018769142073\
690107639472188890*rr) + Q4*Q5*Q9*(568331464107397417903252001033055768743413\
2741339763351799993538966275730026326308758516882 - 
    1154015247016371216212079944849509750520491504746171143425292805878564355\
094927485533229440*rr) + Q3*Q7*Q9*(434875412452877706949977463434050498920744\
148934248569570108316971627452518497976741186808 - 
    4883100394913576653720468796870607415016796593089266560677320729625607844\
06066286678716963*rr) + Q2*Q8*Q9*(7125129860064748639489983399957664001211288\
51017325696283320542872462815151196397694672632 - 404395275660607348847395400\
703623489574953365258778771521036703665540103307229970924204910*rr) + 
  Q2*Q7^2*(727807666104874555501116463567808449916349404276126598118227064014\
232904771261753947519734 - 27111885789569567489489817139075665225880671352253\
1986488073237948788976724454537214149902*rr) + 
  Q3*Q7^2*(-19680300624110298178604605351163598045922831991542935088365073407\
0069754225984064529565680 - 2407148790304710182291390302084785442007013445338\
52667966291888178249279937421023074599958*rr) + 
  Q0*Q1*Q5*(-3100900566524589971202556518132785656571344746951753968398181731\
45873923122726757873128346 - 164190624208710203344924225705717398599271917744\
870997472436862320764248647579359215693876*rr) + 
  Q2*Q7*Q8*(-4053294188046042504947175561453007173575648559309813221963861852\
35150088022057009124418694 - 105793122986860625169553925434932557600748138973\
481403355649826418685024892858516097559592*rr) + 
  Q2*Q9^2*(-16030258471765769724904872539434183910354359167464552846806299485\
2263846241499749934890470 - 8305146264761482976520587412242099757377825062601\
2384181955105482338088761724163001643826*rr) + 
  Q2*Q8^2*(-86684327985446755544264933104028723618291298417680567860350674138\
8993274791789021084293510 - 1739201118172439832330188664966375600080234459305\
4071249840021168088977630695193169323632*rr) + 
  Q3^2*Q6*(-28712862263939596896105027072282574375605293420159082679370804193\
64234748541276659764068 - 904591440875203653315373919339292809372622523323554\
1476123776692559384901634158858813376*rr) + 
  Q2*Q3*Q6*(25520691954520035886743936457782078785804081374409151647980756663\
12072184987617064892024 - 596465332900432527425626499332063722948954766432554\
6801393259165265600304798509536854786*rr) + 
  Q2^2*Q4*(485546982965807323762293193937076092564613506547285997712945469513\
062082035478454805862 - 23898958123415400441998102650653117197384364100091001\
71425572111279922240349746163793132*rr) + 
  Q2^2*Q5*(-17902059379116736512883257968413969436374156662036032466112366153\
95806367796587390402900 - 168129291893049707299429567572362477513132844162360\
6610983003213223395481285207722434526*rr) + 
  Q3^2*Q5*(432142561175396959360173233949833047568041945647264024460898267643\
0702491278789918475640 + 5734292522977894495757516383153269963174612328773988\
46539931204277713145878409025841826*rr) + 
  Q2^2*Q6*(413356338099319961763052816360513208414810720267355718078184817904\
057580252768548031070 + 63247353793479755632638792969549501497392814884073083\
1469893677309889229342428429921226*rr) + 
  Q2*Q3*Q5*(-2729395690181498459990161798227710205842620326787412053202226709\
939926033051666504617568 + 79486205274687120837618912423970673756007083798691\
5179757413859830899121194632497210176*rr) + 
  Q3^2*Q4*(103600206895287538626062311313457443717932668366496399408506629920\
9640007001334766372588 + 1426439458955225061190134333363351949998448756337816\
136554354942088093114983860575510618*rr) + 
  Q2*Q3*Q4*(67581887881794031387997287493865036553356455401559531255656984575\
7070188024012706382480 + 8708610562667777133416615573734781783681140999461997\
210922347435184907960397111347737592*rr) + 
  Q0*Q1*Q4*(-1541605749723763602953853979499853146757889923054122797411995933\
059523336458811003743180748 + 34346350258020738613696395831608444395684883118\
727145397776877840213290335550377734499596*rr) + 
  Q0*Q1*Q6*(55365750920942393694923050918308837580991494092026975922035261435\
5353451424765818128914142 + 1283617488001115930293845011799120187354921015031\
49896988143599436492239460992308691930230*rr) + 
  Q3*Q7*Q8*(50065073839088581757237399572313279510849118281337968504340311635\
2959863186505538249456024 + 2876790067206001584287397011967758538390410142063\
57858055858771281205245239246070064562169*rr) + 
  Q3*Q9^2*(159289697919469809274426038823535624170648470421917000165550287581\
308294764157068423600084 + 35711222183798822963000695076841273687722948392345\
1989071912170795400347424976413760282623*rr) + 
  Q3*Q8*Q9*(-5067219509613468195466261418095718265884405008270268044549827920\
41813619788915798639177020 + 371224372365602936999392180312261121088278744888\
449851845906862796397362365468340226186034*rr) + 
  Q3*Q8^2*(322319287843372001371324922121590729097133366826612436025052303279\
425945811000039848644036 + 40388206743665941381643603165555837762052808808084\
0339572442780799221241767001688324714461*rr) + 
  Q6^2*Q8*(-62043150792616636740338222145330911190302351140435974109060456559\
56768437632314332296123688 + 952186981794871742200651241203178381340381222497\
456605409824184795322204194172047726238780*rr) + 
  Q4^2*Q9*(-47725604978117777767878213252489659689443039786021940642977932286\
01304944870093880981300821 + 101806865337401807061845487931052856243210624658\
1831175220531473361107007535570448373160167*rr) + 
  Q2*Q7*Q9*(54247869639699560190421745687790807616906994442003466527965034970\
4382431253979764412939476 + 1062120342093919763895205394196693109163266587999\
929462523877130379553000101941218427161074*rr) + 
  Q6^2*Q7*(139028380418522268597394200196249468168295459388604491272037623639\
6192843023636538355139904 + 1066763902931077035869346834062486532116602837711\
770083353669768104147141155141109143431210*rr) + 
  Q4*Q6*Q9*(39126475522304075742813042596033313768365360622234909713768855670\
450344501863587778545775257 + 18414759279096270994084288696873027229483194283\
72468321882413324009379473499694710790150456*rr) + 
  Q5^2*Q7*(143496494172501257837282058822107000471956478528043420529731272676\
12949609759902596144644771 + 185087996354712221142558538434829465877610759894\
6644153105432136507079697839634398350334442*rr) + 
  Q5^2*Q9*(-36278918402880433182590980598478620521244827606015020467009717076\
77715625679176973863691055 + 377887804582757200059674611372838933545998289424\
4922161801451211215968129400384088609821470*rr) + 
  Q5*Q6*Q7*(-6740713363712974111354975339490113469729327010777297269669557588\
887679620444390695730146703 + 72411368442727632249177705130197850696651064037\
79912111732795661932666583999718292719340626*rr) + 
  Q4^2*Q8*(-75028901377792340689268417848986409732963923220255127634620758608\
6061207824257557366253555 + 1016270789425609727254369677047263450631739540204\
0908683331974723155882050108732439012753587*rr) + 
  Q5*Q6*Q8*(13885762426748712112031069699193904763846072449917400869261077125\
805583329296366123651901033 + 10526097357597299978384080121411283558383095669\
622574637377716354824292490475086550386274018*rr) + 
  Q4^2*Q7*(-95754261794962726623520157912089994508390490841517224534264222410\
78164045417409203609100509 + 232031435902909207687016629154821003531799020315\
94174242732981720340328289937709922009285113*rr), 
 3984158634551614878940221910071567365987097121803745108716399860742015807208\
698325311542661996*Q0^2*Q6 + 
  Q4*Q6*Q9*(-1914840231966641237408825231027321493648778193407606304584016550\
915199510987450612125509709963 - 31634167946933546835451419669256222660246683\
03888401531896674047695591490485212286873018412874*rr) + 
  Q5*Q6*Q8*(-5813701100320589891960695921001941928765028797457502771253595145\
43926907580364539098919718973 - 315643790546067616684088968239337763025667947\
3214062106437088190335486905568629919561788532462*rr) + 
  Q5^2*Q7*(-10115748987760617246607074090416662101320419938569381050411239414\
86288217539940791936999906827 - 219812737455263596085182116918454107999591171\
0901145107121291982994264979122853490314130425900*rr) + 
  Q4*Q5*Q9*(31338184685839655811708788427820183418445122140478814417950533039\
62360090248499983179911240286 - 190496781898745609591644897656832633178400563\
2606164580755502690696557497305777059365750121484*rr) + 
  Q4^2*Q9*(197262312334569984138393214979962177557312323860133293671389702051\
3940794151078040592648009581 - 1556338607212461038390010512571084723807570938\
695708490485317796956340408131303578430508928431*rr) + 
  Q5*Q6*Q9*(15216892567032730826648978810163075907712507760418853315315303365\
58751586572554309630307371423 - 132208633140767936715612522526226393906924639\
9416141593493482534688902920535624354379628734652*rr) + 
  Q6^2*Q7*(153873757999683986499123567569406298690643337762977850198206697987\
7480547812737160440330139642 - 1285310953234061616035136903895341991052928176\
760902107877922126851012009251144565874506844382*rr) + 
  Q5*Q6*Q7*(-7565831533185130522605185996024646718370176918076260336265212073\
80176515191961415551084692221 - 633689080016720127928300706486845142137172376\
828656257499036477797276810277279168569944782040*rr) + 
  Q5^2*Q9*(117337750393171836887104394577889261349920046854550539447008661939\
1935611260068544706921171603 - 1952340125315349694131784556079383643618399077\
14729796639299212711818178118133397094172450484*rr) + 
  Q0*Q2*Q4*(-2392278405038796800013971732300112262504783866502547303225940127\
47775263958489509976282685868 - 145193021640096033627595340409806382736439597\
729167800592873452227660530863567507532276763334*rr) + 
  Q3*Q8*Q9*(76849566313714841906855724815292608473803168176421319303312626718\
729416005238274650556634478 - 14214023001837155394156476466886698492001827537\
2374922025446047616798437845401476257343344792*rr) + 
  Q3*Q9^2*(583171630770438901569787512330189796177222796149976211207208182659\
28967269487782821940022836 - 132448511500136442534883664232779171265379732218\
109070255965215916957438743213069602309611551*rr) + 
  Q2*Q7*Q9*(12667221645811460287558335601971471784371454218350340094759576178\
0578947893677510116000396012 - 1148822112790829870694819553928533744733764532\
37141599524680013741158380485834014092343494244*rr) + 
  Q2*Q7^2*(-85744083985146188280690796849330480790684168872697664360092612828\
862815550171461864923898178 - 86991802626760842033900332877592764927266432576\
253663991345060625130172223513890255322694798*rr) + 
  Q2*Q9^2*(539757231981930283376149566669880401342796279372793775952826601478\
73068970790922443410998854 - 769046541677859679072256927314978326672060889604\
84287758590869602757048556079368818634849736*rr) + 
  Q3*Q7^2*(126217627345722697071719714640160639007201671839788978776636555893\
70355381659888443387407256 - 581343019212508112411229759054089530321029467085\
8969993988715880289845924218124758654890288*rr) + 
  Q3^2*Q5*(-56777754745749056506795418870335531595693373200868593180646802475\
0430158201980531588496052 - 4176613771236051697130942790293544042444525307382\
07719716952119771434321837953864345275662*rr) + 
  Q2*Q3*Q5*(-1872649484157884823691345290387938255036499491285927259519229784\
71350982076283937065219432 - 315767828525822818963071502135247428591921164077\
248778089328408729370927752330221485488604*rr) + 
  Q2*Q3*Q6*(-1674816191619075001479426835322045541304235433672932040824108819\
453630307433184197849535304 - 31563770408489164983017288303891466121525962404\
6451670182898994506926289990882992577172802*rr) + 
  Q2*Q3*Q4*(15230243145623031492161043590003312361118112722785157035400199625\
59963748249832717056357768 - 269456608467731425320382479017061318439101813196\
722707799231705579757377853418760284674308*rr) + 
  Q2^2*Q6*(558789841561156822637908859225220656872598349807064841733989800709\
94574688501878496172090 - 200053947943134540889303459121691555932717334804061\
490733853899692257639448509396302552018*rr) + 
  Q3^2*Q4*(248235051107693133584148894389219908070644040754133854300611664527\
890376781717151669440648 - 11827765159079182762291165642093215667477088395721\
4557033164772771687451334084517774298498*rr) + 
  Q2^2*Q5*(-12277811123106805915174594542173713259396354252790430933451985387\
1277813733853122544286604 + 2517899818926288678004725505201490743577528506407\
92702170931352068107801474704965597931438*rr) + 
  Q3^2*Q6*(-12219006039523187460028513363549560382989250197083426085426348944\
40321211924929070311606708 + 606144411904968373217116660653246972037826690737\
296256184530992742934178202222559228182272*rr) + 
  Q2^2*Q4*(-21003477029017211889076673035460549626973483201373770525010404279\
4426801678101894611941726 + 8126651253912191058614411973652210102296334629876\
33303988419116475973570471746900288982236*rr) + 
  Q3*Q8^2*(630985297780777918509106002603374555837464490131813264845422975805\
66103218163399884903267606 + 223856660723380831765462580999765850862081445675\
91742951853210721557501170822493495709202641*rr) + 
  Q0*Q1*Q5*(-1236743455225505935121616176342678914385070049356143656556387558\
68748877975025435098488486670 + 238266414602234796409490243762787700177572740\
34394853373869444529028331318690700967739119644*rr) + 
  Q3*Q7*Q8*(-1253035469034889031086553995389268132837579372930597586255733587\
37994223816981652584934913410 + 323831442673592505717586957500643072518021198\
96379984911947778052262741833596394268760408195*rr) + 
  Q0*Q1*Q6*(-2066421984366748661343641550658006177050917229212644898388737363\
90999312261119987854595464558 + 349092006002744308775070797425422488332858965\
89835725758539092557122332657519839064928594702*rr) + 
  Q2*Q8*Q9*(-2264295502164715436883808274365460689890834678584250649937042371\
57228873812792300814202953194 + 369748634612052902905382145351503234628876330\
69921785675310979389426304647968206714806195810*rr) + 
  Q0*Q1*Q4*(-5002591046639932603917364481453670848486839371043777330052158395\
0774168950889438888561756828 + 4464932400681469885124031224218775289390647007\
1662436696348889238933717395005936798466865060*rr) + 
  Q4^2*Q8*(680958191513810495294737556956591897086157987675696283070152122676\
716127443827751621850185259 + 56835269903521497253252666704269561205100386254\
891568044052939481947082253893174886385901207*rr) + 
  Q2*Q7*Q8*(10021782495068076352033787409572565650514847703491863261723452779\
8468022644289803066696424860 + 6786116615721440052295738927922095603933280994\
6010733263286609986060528724314635564244469058*rr) + 
  Q3*Q7*Q9*(34690281641528045881447225619617481179397271167293459908717086564\
25060254524100323751206728 + 751965330048668031277738347738725476556408945564\
63681703022483535268676385925903775995831225*rr) + 
  Q2*Q8^2*(863488433910987527274539482074340794356813658080087761508818528233\
61225175379947981919817656 + 100516008994524549603643849606569846713712940454\
508307332485933743943155381921285354323602922*rr) + 
  Q4*Q6*Q7*(22005290687599208289569949612366765669302879913690433990039682702\
2983005254082868493225604203 + 1018561048750815695229910690499729263546108509\
68475167993019792458832297147925130570228497772*rr) + 
  Q6^2*Q9*(350786957235544431133625707751127905275131165919174882332854801701\
6341001791606935373802986788 + 1521440593738722188342331229084002786472275788\
37655236916484042362975249364902209818753629582*rr) + 
  Q4^2*Q7*(222959734019506861665493228555131362789352855022901247159497245710\
4031243899209080825172937197 + 4370642694399766107675580622935263468893953675\
14950276399923395105498070129278541016316967275*rr) + 
  Q4*Q5*Q7*(-2004607305247394518925660370396634828404121659588056489830430020\
337604745565004754154749609420 + 84937595972838960771895241943691332976212861\
6654500555012096963624589333339774308079878960182*rr) + 
  Q6^2*Q8*(-84493044658690649808007754120849233243558473659412154534066883351\
5520894879859172631960148354 + 1055373023825412656251563067045536639328436629\
546592141041931920510918333424265972218592044046*rr) + 
  Q4*Q6*Q8*(29309601100095267124457164205261661121877260643384643814353487926\
7146323374235903704792028279 + 1654214068892454790077160121620057903237706752\
064586529286185911761124135553427073053728785184*rr) + 
  Q5^2*Q8*(-52183493208353100726993558731721742932976344330790358708618737296\
9732784977891152662635644915 + 2564321079435409215853155620013713188587964689\
360192412272900086008929396948709545023227898252*rr) + 
  Q4*Q5*Q8*(18719277856524799444929710322978150097632239510819942163285971594\
37520784461648737413004814326 + 271064105487533822614824123816007180411210363\
3381533620265449637887629792880320860350705762526*rr), 
 1508579566282322937879675089008545007946647906779153770812722400886791293907\
117881602250156*Q0*Q2*Q5 + Q5^2*Q8*(-3830293154766002876144548177826576414714\
774340453904871077484140771611648318149560392057396 - 
    2180732361403917912745643921325837807027549175829341765528645168042249559\
4306660876538916661*rr) + Q4*Q6*Q7*(-1548096519838609626305953792641160985808\
563184545685382598136122093260453929930945343385912 - 
    1917624640076469317256895367993745479591362917113345634018540332145711721\
7218608658681336813*rr) + Q4*Q5*Q8*(-2665244560430042443955699743234311970652\
4293357077494477875206897274038121568124431670126464 - 
    8125332010260438257271518602897802083860221122448681437594477471786531561\
725431489815291824*rr) + Q4*Q5*Q7*(270505905612618581541287208019143554596619\
1816235386647014486667943634398359345063377600156 - 
    4604891810215693391167759970345553402290256998490252877662781800329803410\
693301371251355862*rr) + Q6^2*Q8*(1033340350788112716047685568172580296596023\
4606199972961260326604990853537525564412968652500 - 
    1510377454297851775005107898216672392387785935573347134943171095745685034\
566793726098392472*rr) + Q4^2*Q8*(-226535143880918946359127709928813850981451\
9640236770660039514409983432923530786587233754230 - 
    1178418417864531148991968366344791125730214655124207877027966780505667064\
601007360367487101*rr) + Q2*Q8*Q9*(152468060180640226871270789497372635921270\
7121817308047819622214872142564106677828926827296 - 
    9382589936112986390672417311731249060848872295485088555433224242712664975\
13696270991917788*rr) + Q0*Q1*Q6*(1304086293240482727384997634232934877903704\
180566386651710264223643588652957216658308400316 - 
    8640766107312853215005605801512000741906374900524584986628690451143104758\
25308461769977210*rr) + Q0*Q1*Q5*(1197538107811379475907087987550407777453712\
676893627654130278808163028673483267795387300048 - 
    8239527449819588788368926043343448542049781328769656168826921336319986620\
41306308293516674*rr) + Q3*Q7*Q8*(1738213313083912245021991908148261622378414\
036320725383243734523505789910093901885037534966 - 
    7188149096747011482631209613072441445712382574118607719939148395952286048\
85426904491461280*rr) + Q3*Q7*Q9*(2422591267926192676667688823306679090555578\
49050389739704954839951499312493301798864421474 - 459004871210686852759986830\
239478646815228545138268781905158493638393645555781803517459994*rr) + 
  Q3*Q8^2*(-47551926101829264830232293629582949921964122125398893244100921324\
2903631046322531555060690 - 4019605601517744702410422608726100225376460294220\
93540167042111551775991492001651147844270*rr) + 
  Q2*Q8^2*(-60132783543992197137371928847236075180652335985153484902306189634\
6814601659481101512033820 - 3716939016309072564601274900987914425812645292303\
08673021172234927060929157397102273481258*rr) + 
  Q2*Q7*Q8*(-1215024608581108972643034215049950715048667494842954385546272318\
113860133601295590974849992 - 20701720424250522585902651023856080909907813113\
1447082892392651196779644284748872111352274*rr) + 
  Q3*Q7^2*(-73940833357963029037714536513932188692691514654178510317247432130\
8333506277975961513040568 - 1465407038217017801437945101439520338672980856508\
84905642739600047704002766916702909542846*rr) + 
  Q0*Q1*Q4*(63465192528832828809555500097532786510193540769770767701385283832\
6167011076885642594803368 - 1646848896168516798215915533337684830939048681844\
3194076586289260372224221558549034023860*rr) + 
  Q2^2*Q4*(339104016092854348685621421486251535062308040593891974674517311427\
6319422965475317389896 - 1254636414635845342265077556433226246639383472976585\
0204968409309364873144632951259779226*rr) + 
  Q3^2*Q6*(261677271676135109306958240749252748830002465782493645032336032035\
1049969095439720116232 - 3951163150253765922799933119526619136741989441957212\
162826257190874399752775266946406020*rr) + 
  Q2^2*Q5*(-24730849666975022479999462934120323101767939224509200477296216009\
14991331754718850435580 - 751432267174342094139442076044608044413138066888075\
097220728129978714582465269607147304*rr) + 
  Q2*Q3*Q4*(-2462824865930002197088831908136004675374072462386794133716074468\
582971912882316782850692 - 17791900468941016552499178655050861512871603915722\
9996319334028049756083241587410386948*rr) + 
  Q3^2*Q4*(-68278930279134283527980394629733188082547751931717245399898234125\
1486801845744997001308 + 7333266420728368141283815092069308249339699632035603\
82064677960696687173684413123084364*rr) + 
  Q3^2*Q5*(405791267531511535131242230634605881560687656911431532212275008969\
1400556289834336907604 + 8842525013622875731816535502874684594898529569943809\
36965959950502153058520404428050040*rr) + 
  Q2*Q3*Q6*(82838996251912960023445625914799208481128917550118856689528874581\
69650184319892087736308 + 191325508274197595669550810715473200328237675245677\
8252538882991762530162464201618659916*rr) + 
  Q2^2*Q6*(-44423265705705706821261861128777783673748089727882392115103528585\
2046654682720576167340 + 2168822436188932200856221880476577225065265770439649\
118501087180158426462264202493312398*rr) + 
  Q2*Q3*Q5*(37374063425242100173708188849130478416451984178836512975955713585\
5416004001252662707964 + 3121541074058463674936530319089850705291784940513127\
517855251511656207727327582950104740*rr) + 
  Q2*Q7^2*(433381544677882235519444659361462886835722596967006466758048511723\
769584066338828356088444 + 14152840966671175976155092342307024232794708400290\
9860447162287536771969259352227280662622*rr) + 
  Q2*Q7*Q9*(58761932173193798257629080426231951935828704914971073398744903218\
8157910366074203014396752 + 5794734273009161062499816412566051766193749337413\
63521961854452089669516562597867391514972*rr) + 
  Q0*Q2*Q4*(11976824598320824496485867959058973619485778872766941164347403346\
16715699499953971425194416 + 759518853476537033713711866269501790042686957084\
691690779778102652367793563492891922722340*rr) + 
  Q2*Q9^2*(-12372169455630237033221182644453775189675006952049424314134968588\
23939670816988793039452244 + 991047542121484953061690028684454151285150388070\
419708032176235157930973401246063009205750*rr) + 
  Q3*Q9^2*(-55845384181249100872310613715066366348974949623778078180608277780\
5631309192860570859392870 + 1033193638568542921334420842262703301041148312752\
965122723215471300876910972568283536707884*rr) + 
  Q4*Q6*Q8*(-2311522359394754826408139184328287079106669153590949108653335786\
6631065357275298363643156444 + 1042161488106856611472752445762502696377279749\
018675088858438535227584446292025424388571575*rr) + 
  Q3*Q8*Q9*(-4132366994491493416275892231960762009432199840414536753102238876\
05553092309511565937226652 + 149150505245635979851191088629294224965132717906\
6273633920157908994177619829032797325845026*rr) + 
  Q4^2*Q7*(335519492619340654347965065575217193507110422084508705757259670965\
8327189448281841625738490 + 2643411427721600970836354497343983040324613487110\
771628694629145993569432564214125007547901*rr) + 
  Q6^2*Q9*(-30975191858787362161999747401013484520653101543670280502213997551\
844155607500511315512133372 + 37199055533471480416683783368804798987238100445\
70939121169583472469335578802518568682801666*rr) + 
  Q5^2*Q9*(-16027878293733749827392153641335416897681194827390190968860085486\
32643898644932832084073828 + 727156446297651526343232733005263734190088020315\
0767229072120141897195060277867070586981693*rr) + 
  Q6^2*Q7*(-11576984958916249678440225520263405912984379878040822388553988666\
193853505149364784354965684 + 89407221913365546863244444040640344176471739110\
04862373908614592576097327702927045455684752*rr) + 
  Q5^2*Q7*(208144108098174001583016047535494161014667970113243136307667367505\
24553503786203813094804188 + 119221010664318486631074419583048576227937103103\
53808528251346586592087879318928986759271635*rr) + 
  Q5*Q6*Q7*(25112681764632083889637232814424594743814090336661054297746883536\
461878432285301408809497060 + 14797274022864942227606213157735484452552757930\
096929625584458621299311122856512471323506035*rr) + 
  Q4^2*Q9*(-16093494239950478209182789761099731875518910013323773750228435442\
184445247897823369104568214 + 17010568833762302425713771983679891833051640333\
545272433561539447451404755375096360339550769*rr) + 
  Q5*Q6*Q8*(11849694903787922956412436561915480079560992985413036122925819884\
654541946527537414722812960 + 17520229163914892139614424400486733730273589084\
211041950198876749179401802395385677679616259*rr) + 
  Q4*Q6*Q9*(28061979935801801609712485733989932665104516092602490460901289449\
895847224941658870527368528 + 18846920477146751103660612850723642530887215116\
818998806474915468405522050605256400999566149*rr) + 
  Q4*Q5*Q9*(-2270591112355557122338498922915555820204853177454783275144910623\
8490255308397020342053193400 + 2007577583040492347217985123332027623141296920\
5172647708155399525553955304173139182068555548*rr) + 
  Q5*Q6*Q9*(-1678786180334051713989797519279402117359403423650728137940624459\
3800298527704546331913899884 + 2367445293437954338644341518039448848950655494\
7638385708088045703412016627867810997742966411*rr), 
 7542897831411614689398375445042725039733239533895768854063612004433956469535\
58940801125078*Q0*Q2*Q6 + Q4*Q5*Q9*(-8664764530676591929892376811518406967565\
811266372841806545851030585859330469076923772108180 - 
    9478054678778925029420188299819669559666892518250712284265780867512575376\
230391979562282223*rr) + Q4^2*Q7*(4273711940241262533022270926011677883470479\
866523217074151187513961293074195828753320258368 - 
    9231790776602045802083709209849848777085442103759778158024262905284277458\
132013911373205123*rr) + Q5*Q6*Q8*(-15607277521846759973834716528615873432230\
584627998348095346815755700638783611369191130706064 - 
    7158325007559481210677640882166852887450169131934446626727048986261222331\
386834231765936621*rr) + Q4^2*Q9*(-134886324597082676257512897545358188852391\
71902135181514217373426984582849103961852373048072 - 
    6884700764846409345915281602750715088173334061134718606857485084006892682\
999334278164827779*rr) + Q5*Q6*Q9*(-80708399480474799332611586924639277495221\
44609343854982162713774847341875536946926989580374 - 
    4758507660028023279540308360460638369713087801242557434111934817595984686\
102094010395038929*rr) + Q4*Q5*Q8*(238565499729532857140104816629169971060103\
58040347855622528488332959500627649680942064735660 - 
    4681557247706293926620585453141646029474995895664079708223303129229551752\
676631633290216805*rr) + Q4^2*Q8*(7721503869122963245687386604423603271987952\
59392373053151228976174859178308731559727576394 - 425017534203882336431943113\
2610726309082234109956569525960869121348635819903454753170090053*rr) + 
  Q6^2*Q7*(-39789293787575439758107091732337381991263975353788873472315328666\
60050969069117122824835528 - 257764666310611581446691118726326017923639792509\
6077607750515851993173044263396539224777261*rr) + 
  Q5^2*Q9*(-90395767452831344073818281257447710018347013248981399944822139888\
0580070494908241660843342 - 2204548695754209122284981177995427258131819440275\
953554078114738218886295524709120586626517*rr) + 
  Q6^2*Q9*(105872212985572866439389502143892225093566589456875504879726198304\
23254037916711258600846408 - 205371596030958220874773759868166085343529126499\
0525684130428492946595439285057298774881957*rr) + 
  Q4*Q6*Q7*(-7576261378780622641660616812543082913545064786928187761850432698\
305032066691322119445665734 - 90801916254690259070915976161099419658897047543\
0737622230081358608892627353711652537523611*rr) + 
  Q2*Q7*Q9*(-9918686545382950158775375261836684193799782200099786737059586858\
74580941166402702696886750 - 456729801213635674977441568682420850449252611102\
255192563637607391272048428708372076901792*rr) + 
  Q3*Q9^2*(-73603211740252536705552000616832354655257357602879125498214306473\
6576517451996567138843574 - 4271077937387384150169338733635080696802329466635\
36729256196345530267250570136223797295364*rr) + 
  Q2*Q8^2*(464544279606968401748508081448651286405526730215216998740314480363\
750132673465817446029144 - 34951588284864793952039210041673861355809093977413\
4224053359116830195875242480355362527418*rr) + 
  Q2*Q9^2*(-64541345572846520298415208744127313315303587281239305543277889591\
4450870982927394387662392 - 3204454552786991780072893225660834721552083693183\
19042110369032851931612806258658449042094*rr) + 
  Q3*Q8*Q9*(-7404554291738717864475128304355953177477405655728388715214295312\
84871477948813133213577740 - 293941321193393063748439123082848277567697435730\
431354243545098197391801740963618607288227*rr) + 
  Q2*Q7*Q8*(75006524279634627261507599626712330933722692525491128683461572713\
1152861772915238772801012 - 2237955181790514883252242063950841051916421847987\
79307792289368846129687493860182924217850*rr) + 
  Q3*Q8^2*(137127721726159733339373249693996440147278680172913130345704726227\
397017338345265139231934 - 20916292025131102948095295055014421560169648345729\
2333190922150079924781471024173027921839*rr) + 
  Q3*Q7^2*(180210807841168595176771894868382193471580354486696284376090923692\
059654194306919124104148 - 14944988267901218052832843083732253848775275333231\
4211697720899407361556759915630182255835*rr) + 
  Q2*Q3*Q4*(55246095897527959686827006722541727292605334409771962078421542826\
99000057754273869208 - 371525096236633809067374463515933352281266098646751975\
8060374299996390747394702911960240*rr) + 
  Q2*Q3*Q5*(-3338032687737837387970789646179919346676052888756640237993160657\
156426520649906291168804 - 19495048950316413820280975772817884973516629506453\
92782613356614046163263715651467343086*rr) + 
  Q3^2*Q4*(537990205992072505853339102578230596947210537279188017116822580952\
99631678772581629030 - 651025174558287996675754083388153933752388524325721501\
802808323472904877961928127728004*rr) + 
  Q2^2*Q6*(-12441650439434077038722060289608443935129460800293943324234468040\
65813407223204262446684 - 429493697824363753375457350851528155723081113784277\
285035165947435697298945895188776634*rr) + 
  Q2^2*Q4*(408017091305198521348577891950699249600571917245822993639449774011\
8570599751308459302920 - 1177001593690561727281539870702289532206351375290551\
59694884601084105425857857785674378*rr) + 
  Q3^2*Q5*(-30503709155952608733900396108757999007690485110497037002913958452\
89889745196121539877258 + 207617228898825002367482614253842515728072711450819\
076607233476204181967021660786677738*rr) + 
  Q2^2*Q5*(103124434820608014049342212909122771163944883678003270863810470808\
3301723609128200850700 + 2266350915713901181176098726987418061809592678920489\
240263397144143893426588993089404232*rr) + 
  Q3^2*Q6*(192071962243140642810137559648620169395484411526059873901662826280\
748420036545921112216 + 34193911702880278232678481627110867984354524656831157\
86365310650028930790516254425870028*rr) + 
  Q2*Q3*Q6*(-5959661493291192061838304536971828627075167236110721710894565533\
828385182526928099597960 + 57299029847299118286341350250710902453885624672064\
79288452511525901272079833338701707124*rr) + 
  Q0*Q1*Q6*(77684746326252180106969905641899204916567824225388609157562234560\
242132679636795913337886 + 34736941699470357328429522670072756528685610447098\
925872675556735372833684071124756700416*rr) + 
  Q3*Q7*Q9*(20984976416983840823213894098464456511739192060605673428499841379\
8394779734226885136824768 + 1230770907657816619351625610080480531229980849838\
73333840897541869235120086726289859672555*rr) + 
  Q0*Q1*Q4*(61650711824881450854182113649345722525837171504384967297143251401\
1725636567859146389450020 + 1871434986545962921318498878968551132460164589452\
94075076119886187961969458419852899467296*rr) + 
  Q2*Q7^2*(-66868586176933915257261507269831561821925850887287118200931767086\
1867842651165553983326808 + 1951016280843421164876028681568064602765534446015\
49700329462125282664866450476615079963878*rr) + 
  Q0*Q1*Q5*(34686849852464242654602260269879599433687276311322871111084034716\
4794706700126971844445322 + 3656848396856614910591091390217615076693246347154\
47207626126227252823093064943385496682448*rr) + 
  Q3*Q7*Q8*(64854738353805262746132111074200367895772389638172615174390396769\
950282288187721409508248 + 47142187695080125263664317661652308687038797876007\
3278114771998862799002649007805497518282*rr) + 
  Q0*Q2*Q4*(-8847886800074191337698817531910774165216736822127313032786170275\
92523952650159411329356674 + 894590518507556745235890708020211422909770974175\
103820909771792294909302579616408802931136*rr) + 
  Q2*Q8*Q9*(22890110273380303012624921176158090869686323065294508019109930972\
8204732992988583180358082 + 9782569574377959399025800922410115262864164530226\
39492492642951547172832613768080512294780*rr) + 
  Q4*Q6*Q8*(-1784333776555269038818069107846319874686196127775574636696265660\
599174895166978188761446302 + 12415667922170109762244242480808971077877918141\
54243219937121725202325840982892562291590505*rr) + 
  Q5*Q6*Q7*(-3252008289809150760344966531108504158855011450206646591764557720\
652119552937727221778165626 + 13848315000688459464800298986697802883790811438\
58848059277120925106255483817608465188910479*rr) + 
  Q4*Q5*Q7*(31804229475964892103105488656864190729000555075792521710292015312\
25894662870161002845742836 + 349388932779807922812705550105793057554763707402\
5737186092402065562381152689868476088541547*rr) + 
  Q5^2*Q8*(190146895384518794657224107440859480959673635157477954190180113065\
98925361248634791120047308 + 357587481132635944702277222326425804903928642396\
5790796192983224063871206472421200735746531*rr) + 
  Q5^2*Q7*(-12002856428201483664289335964195230640893768810834060641997270896\
608045665469526249648295436 + 36214077370111536430524824794673635875123090766\
48272548810437789954204727805472356340329985*rr) + 
  Q6^2*Q8*(458357811442386904590997112137324727074465705854570717218292978131\
3476853197552535115934560 + 5161165876847645628968577325249424786313998149560\
114228411722127365107090202715883262305491*rr) + 
  Q4*Q6*Q9*(-1674291384665343299951405743470241907453505729227954085249335723\
7310058500151062888042793140 + 8780908596639315192683513830376192960357624084\
039266896812873692740359841903308292815951695*rr), 
 1792871385548226695523099859532205314694193704811685298922379937333907113243\
9142463901941978982*Q0*Q3*Q4 + Q4*Q6*Q9*(238572996235703562479655515579707807\
534404710556229740324210357894947717344756398684304861711293 - 
    2124089126142747096079189256482063565454408959777209461000134923339417553\
86477615926829524635700*rr) + Q5*Q6*Q8*(2471314208329739349250131753783086990\
45108512787830075227877263538725003627408000148538467610152 - 
    1908231211161511915870639225026662962683501449309309452961693211687635410\
11811159204525960720183*rr) + 
  Q4*Q6*Q7*(-9558984311796701054772356799073846668582239164309140668842216500\
0735872396448836359587209354015 - 1000002633850039012116857635639598495213219\
94684262292391209157377744901687758788770401564301511*rr) + 
  Q5^2*Q7*(162337724587002577092756581945836408951856512295959722328842258502\
950410918197766688834310103996 - 95869840895232270440936856285057339736002341\
903724363734883045493771555068060505234638893692124*rr) + 
  Q0*Q2*Q4*(56507137649225890540720053416528484729609768626207860313592754213\
5045801771201434935323928008 - 1482369629344765272494210362847422547061978334\
1761628382333948656948100025231994763372455844012*rr) + 
  Q2*Q8*Q9*(-2229149703036355082101313964151046348670060300756706163001796722\
450035197905746795512489155429 - 11236114896643125641573924878329794755434556\
502384009500247013683272549467660981408546630757602*rr) + 
  Q0*Q1*Q6*(-8299506839709343645473072958207950915669467694732199120793869855\
595655928505220600976863032988 - 10088818450434011146851058925594928233551032\
914353280699836940563663446721319572235628518283615*rr) + 
  Q0*Q1*Q5*(-2058304006819388411021819477132577806101678636303055084270856173\
775397367758095777123373783104 - 71132578004402479371075953864969395943145601\
19268034011320012741301377282725230859669178443815*rr) + 
  Q3*Q7*Q8*(-1515976813048537412592647475790430166344599938301790134472927191\
857617054419655564959920710751 - 62600566908083064505402726015210678576373224\
43532135054327449645522387681226039474883084154640*rr) + 
  Q2*Q7^2*(505027663002885969273811320244269076016265376671131576833366947555\
9821187737544729387409833117 - 5088200575085338074325568826649613428124420462\
096599276552728638865767521677038608388728052457*rr) + 
  Q3*Q9^2*(560095513728520447967456745132022158418584494939558931325577821686\
3544732586118445725157787913 - 3068777621908912911229690458844812421131073861\
909518593446890844752652375932824694818361277728*rr) + 
  Q3*Q8^2*(-37526397978741864328942588332573767636713449743367815267912784946\
39747543200210461091211963686 - 243333378391461548307168190127741145755066205\
4305590022270649303970025717320846876221758233307*rr) + 
  Q2*Q7*Q9*(19157630544670674416026683241717530653442543666251939220722465185\
187187612831936426457769965167 - 11828997156696831464359432192731029229931145\
69449908318855307013284699967761683748699173498351*rr) + 
  Q3^2*Q5*(336890877575789970185002247735160310157818116850076487252657460285\
0513504025171749126093752 - 5442862352893452410387590717463920146570284518031\
2029953299652209904817963350790252280539507*rr) + 
  Q2*Q3*Q5*(11782694729313041277494807497994380633878485706335502586664290441\
117897032289413857716921716 - 37954409121300310375911747510482202417459861871\
551908352147742095540995364153197317516058544*rr) + 
  Q2*Q3*Q6*(-8473475442776960476568421902844005791986757488143204628133511561\
0789828472033130069906211598 - 3455381333332118189855597864248809173076840744\
2439129056725807776478106789644955898721676172*rr) + 
  Q2^2*Q4*(-64906955807566393252739767620147754137171701101233457775433832995\
938395846958086713806351004 - 26418755485463193227354396347510831973786054013\
179685412922972856148508538811267161597764739*rr) + 
  Q3^2*Q6*(-12454345628359676365764458838592766473909225439458315712377209191\
9198941660106701520459410884 - 4884055954549426476456388624950667374932366885\
286493411366169786918706813885800688941948538*rr) + 
  Q2^2*Q6*(133041582634812861595800473390183340148121221175991764847830152290\
20200968054772819251197646 - 338353279375894116751317432607091571048066763299\
2938086815464203692898345328657549995361731*rr) + 
  Q3^2*Q4*(229248567413256162255281021379917998392818792257687628981567340273\
38446731320138747078239410 + 225626333925709612682072765863626634383141959200\
9528092843405912741120482947643937781767471*rr) + 
  Q2*Q3*Q4*(94700163683202260704618905531684838491916366194217727515671295314\
585495444121873195256254134 + 19279112973027608319979446180582280880385147351\
569005285633915648468432408573904670920294370*rr) + 
  Q2^2*Q5*(-36248781325978826653091846199300431315007026040286325229657487772\
943865381544376350530681134 + 34134254636287917315600913070326482383130224242\
895178398396473966389865683985280078162166072*rr) + 
  Q3*Q7^2*(-36869923470935559540795608627925020191220342877185921777380577019\
71809398013854485849218208607 + 183917609765684695695854279453574325048633211\
8454987620828395038764881952836114749123575520655*rr) + 
  Q3*Q7*Q9*(-2712989048049929264903797612684735058177556860257178073889173359\
755771198828252640058323841096 + 29942082622956658249981480063856066917032893\
41525343692797800171866079184675601125008070300981*rr) + 
  Q2*Q9^2*(-34106092283528601571300759271889651387126349274420281519692597442\
3666907495522044674113831334 + 3390916950218561807184117117935582798098792966\
468523272635339225942212794991299495209978740886*rr) + 
  Q3*Q8*Q9*(16657187694881498204625440939004752281536147529046702771354614979\
947492955811215325617146166697 + 36976853648784705052589056086496934675276922\
13459082836691675066225810099143157018603985504099*rr) + 
  Q5*Q6*Q7*(18639178810695310232305767475797553302673653422685187756013063070\
9874270553292356823122701760406 + 3894801574802488084831973281492681424770329\
540672528893349511121626965403762001610705191148234*rr) + 
  Q0*Q1*Q4*(25629626794145036889701570568844284167344794932882359142232309846\
52473272435549141116513053534 + 702425178117778174894946051367819803065280721\
5106820020316287966382908311691310032480847278582*rr) + 
  Q2*Q8^2*(-10465828351866676578509420941175068352458265722196317323014003753\
576132502041294517559020991875 + 72778165691116346457246345944565345284115642\
17006757038616927229212066244004086166576357693640*rr) + 
  Q2*Q7*Q8*(-6826920704410013047573813835344242128304010006706093888439693408\
643771201002741923387192840958 + 80184885177209914573729224313420226251456375\
49160951717643655793976493957564039276278589294760*rr) + 
  Q5^2*Q8*(-19862494253243202497263958884052155653614528254291689565580946911\
9430662906120025672026375385518 + 1899965087637472071752676907670854603131057\
2166925573891324714449305462233552196401081834455986*rr) + 
  Q6^2*Q8*(-13849189136024673291236246781141753836724095874561437435935343552\
3935995198688866135822110618961 + 2519987420674761525787275914918870104590958\
6679464241914061951877764552995419294316346048017260*rr) + 
  Q4*Q5*Q7*(-1197147898915999655481110436951414533219878909107255474052071814\
68881418002805146464131839502901 + 281731373018725595693562391213842131999003\
01458007289871862791313955726939898314018888847353168*rr) + 
  Q4^2*Q8*(895173490535342765946493813881468030348435545439364439280962044865\
71378976549457218103301363124 + 337480019758620977794522362922950077916683777\
29069189830873908925081914658184814033100704066707*rr) + 
  Q6^2*Q7*(138241664208244790658445646994738334309280307798806816881651520553\
750698323474461841740935532979 + 59163866577864836275893869596365894675893286\
089997065455544499215434737935789348616784125725690*rr) + 
  Q5^2*Q9*(839789707814580848849878734206048369433034595260460281518053963257\
23832193164754036766628166940 + 640867333296754112718705810000095722932991575\
11081819409701590792323731487327007493381238397803*rr) + 
  Q5*Q6*Q9*(40165708846545271538087525825001540357602377838596237618460383461\
437282903237392755823240127312 + 95331357422514344453772173278354324885274952\
924014059343771672107247219099973358656161888845198*rr) + 
  Q4*Q5*Q9*(77989900066957820306558712490478000821552625979590646611063782669\
984534391485021643062203260467 + 97128114649573642672682124695806736505617311\
463979355080868392420277184961940697807765662510229*rr) + 
  Q4*Q6*Q8*(-2811267339268842664532576279366708723314491914710494210184583218\
64471068657914294346504651699639 + 103022081382907185473486662667519772590345\
000607218299763053657383249141735328923556393300593724*rr) + 
  Q4^2*Q7*(317313004243044309786199000742761627191347471272777409641498951597\
813694646005062197377798620956 + 13017337037168795874735565165511655138620494\
9575472328623947134710673966180162334752747529674373*rr) + 
  Q4^2*Q9*(930275834397792828879806008116818331937633527149690592770312933265\
14360625342642795199700572186 + 143318703156064449385052982649266816838675290\
059546722743594617586627677087098550786273568686186*rr) + 
  Q6^2*Q9*(911912308953556209978312058844696255674664234455049543263996718976\
31870256993739082062391742921 + 206523699679070392377270900474587705101250431\
063044069953143596427551467513514327089812790928472*rr) + 
  Q4*Q5*Q8*(-2951771825008808963515123550669729389961746591587355548195290097\
80384646176756968076251748712795 + 268836625518623353801124810339093063429530\
572325358685857988329005670142463680985045318837262082*rr), 
 1792871385548226695523099859532205314694193704811685298922379937333907113243\
9142463901941978982*Q0*Q3*Q5 + 
  Q5*Q6*Q9*(-2224375605055066016924622157356624786298285063474224615193447165\
25325690362511672353862471204988 - 282159379239803222456161427380558081932401\
590319344640890801169081068471380020963087508751076444*rr) + 
  Q6^2*Q9*(-89280339135491885465372380393985405605172360374061193985596879189\
133153028789479665535309593910 - 19421999307189819488022693668851781460001693\
2082398530040357863154499789827457794580463145216428*rr) + 
  Q4^2*Q9*(-80950940658974032375249568651131143987932975774957914262173658569\
445475180696472349672437396886 - 13537000118320343794670080868202351068136217\
5049188866031041386769869734484100069402154644897332*rr) + 
  Q4*Q6*Q8*(62213104250375412890136391597850684181773886023989517074609472425\
638056708331522925901722191170 - 98238310815003870819738846022809152563747588\
507856838455345636416197180105394731824344370910299*rr) + 
  Q6^2*Q7*(-68585640111679345970723334148436392365951144886220440502426549272\
702495106616213758231136787208 - 87596584992898743198100478237305225433514061\
846681206671089620660476465584056061890682019146414*rr) + 
  Q4*Q5*Q9*(-1426877001033023830079810667777937431091362790314537497071915209\
89364419602526574488330284996400 - 748316086004719336896518631618194558196214\
85558762685684155093371615334891856301164488457003304*rr) + 
  Q4*Q6*Q7*(31299221434669127407776551717702966300406433036258631322562094454\
9294126765183341292174379349068 - 1054395986901244711267278873622172559677232\
0886478861694590401739430332086642679348167750217926*rr) + 
  Q2*Q9^2*(-37181706272709111646547683132057101295300266510261179864976095722\
43790585308176687553632385052 - 599504775342494729821616672652482386297699379\
1246132896722718399185894062209196324253481967402*rr) + 
  Q0*Q2*Q4*(-1409453690517422456464394250418181136480791836381190582017097732\
1595728426880089222178858306464 - 4676278806827265984615794861878510237956350\
927001215844554657043305985256766838637209595277616*rr) + 
  Q3*Q9^2*(-71100311696118202321980688287809332600495464013032324501136818547\
99583872907242466658051858657 - 396865261214486648479307119784833587791433186\
1292588307279493004656679290472493199096810600014*rr) + 
  Q2*Q7*Q8*(32563935989591985811535432769953160272041298962226339742081419398\
02182173653027388489708121124 - 324805207043673301435162309998773357361426115\
4063233244407753694479018973516717337439422227298*rr) + 
  Q2*Q7^2*(-19945299410151819392419762268251110331923908701500059901648919024\
07314299255399661417721211519 - 314509520566611608658750703672538080219856211\
4540781816610612483323735357396522581502806116660*rr) + 
  Q3*Q8*Q9*(-1360476785625933583463917791872361913986048428438820700571085491\
6660588952608564667800408067375 - 2547463511302021575805673598423897456819086\
360765867654076072796677229778564441324618705764575*rr) + 
  Q3*Q7^2*(336816272000637431414029877602041275831422603264691691214155850899\
4461574821451093296465580485 - 1987460599186706611495625574703356122591005249\
748818175179939547607669526882888392504672352167*rr) + 
  Q2*Q8^2*(540898985173975242782480529288537258269235946658473638550053114011\
2081867436912192321062754517 - 1519100009205766232979680902067234484836741841\
940953905773273483832934120115221699516329218725*rr) + 
  Q3*Q7*Q9*(48856019610278424986697953562537827147153089098890005367837331385\
47188783189219099278018616352 - 347947070335143002505634718221480950182523855\
853232047314331245832263520274454475187384082879*rr) + 
  Q2^2*Q5*(-19345345268703593125324871836413321709731094616025294233256421926\
105739957083720215597728266 - 27556744824430591086702088460503558674818953707\
189225569434041267367193014433598199659226986*rr) + 
  Q2*Q3*Q6*(96300377623409797694077290879706631986888173962426584111007632309\
81825694759798692838521962 - 180382928357561482326207933401209891284375957241\
32686546834958349556242470587002697646219024*rr) + 
  Q2*Q3*Q4*(12611198515041213832757663553064325736763508907528188035605337194\
631809080792744077124388054 - 15871991899031023280263195867235366546994030415\
709103800716319826301382331766219254839755212*rr) + 
  Q3^2*Q4*(-93962520952240002491473486989548460079713954471770423674888652014\
15728715559722221902929266 - 208793896217523554622070341418599905846494144105\
925137525961705916198613120959727165934553*rr) + 
  Q2^2*Q6*(-66741779515523173574218818517488155742138195961031590419798605020\
85053397277279643434570408 + 410431936079141517378130181732440079363870614952\
652877922678226712391558920303478395596051*rr) + 
  Q3^2*Q6*(396316933735734649745026871916210411698489566117594957990754588846\
12755271054675377680536316 + 375502619894107734306383011239941138112400271099\
3753963787041771589330516380210327556982170*rr) + 
  Q3^2*Q5*(783870621552327400897282893915191194423670979728984163600395553253\
1572415882195107344951996 + 1117639714861560264443761837605218278386841184099\
6229600281500934940344271916797656403829857*rr) + 
  Q2^2*Q4*(820688902617080745559706415304421118578342219564996240760691859450\
10039693330455198254480038 + 131497866014106294770514994075447391775527999488\
01337751565483597286818367440316969705822081*rr) + 
  Q2*Q3*Q5*(28153889559501930947707795282517548710958696208155167142556825163\
979541981700075442576285104 + 15980324526971668394962854700846564982287834486\
133936843932088165569183626221654207498653692*rr) + 
  Q4*Q6*Q9*(-1517839924430625597163746094074318228006790829374519341548195747\
90968704845946153529390239899268 + 268457209079717179504113335087575744218582\
4263146042287925074238932504416204906319425978018831*rr) + 
  Q3*Q8^2*(995741393519658544450449583618357889235934646890061355744070109004\
2781903686695417224349026360 + 2794625350332524928556037735773908655662533054\
062137293397421346586678153631364531351146287297*rr) + 
  Q2*Q7*Q9*(69934679585977355481805998160825501353176520727134718332410435322\
9520254090161082562725932073 + 4062343625812459014183100740420019154543878584\
058070705152785127580910584463055599979788716556*rr) + 
  Q0*Q1*Q4*(-1100553354329394401454090447870634403069065887896602650582960345\
7014262343912573160090388916370 + 5560861437456965912258342553310769776410999\
450451948539068059016700362541989517349771168181424*rr) + 
  Q2*Q8*Q9*(-1520420538891242737332334336053766265279122971687468920118441702\
056820888121617626027259770415 + 55752600248266192838208268762519635702133074\
87210722002674063567873342169051534785074099863053*rr) + 
  Q3*Q7*Q8*(-1496191871710351970030810237937971158276754977109353496204146969\
334718732384913071885412597623 + 87946768635254750014159870182757678063433773\
87053164491367442781622867305148554515176083369440*rr) + 
  Q0*Q1*Q6*(90706022372914431419087916990113568019762241766592370542182063582\
88972057781030481110874082872 + 111042334877888954635213847184036534114187130\
66238913859053921893551868802780168427873276507181*rr) + 
  Q5^2*Q9*(-17258054672273522822370008047868186200550688406390339113438461252\
6363786966403185689579404154233 + 1319322209431831916695671016693507330020564\
5570154663426940297415761961506902986811502648185612*rr) + 
  Q0*Q1*Q5*(42154479221362980758713139362234564111384447081609538008690440823\
67888437431235696237448742108 + 140261757617944720947604521792755714500972054\
36753362050811227279188914996502076370936457611423*rr) + 
  Q4*Q5*Q7*(19366858579950643665080750299022621407562455192905512709227507801\
0258644472230975057791761083922 + 2111267291019861605789544880643793471633984\
9394454008446051992589371783726550300067490199417355*rr) + 
  Q4*Q5*Q8*(-1138102740759363184913876276763423923810252782892538360448125243\
66273510077340973315771853196522 + 407830124522602462770242043948055199175059\
20116688324584560705197325426612486399184661122348273*rr) + 
  Q5^2*Q8*(-83228006833182705686282720806658273401144913605922596106280403213\
352835914790447515066806236521 + 63558451168829321347138546111677927462099297\
560132355190089784230969964943242118586786653335763*rr) + 
  Q6^2*Q8*(452114983546163894519997532585486965920746593229543000844025853277\
24271683178212044669432692096 + 659197789273085086880421628335353578691404698\
87679546634217864639662761112474480748880450172658*rr) + 
  Q5*Q6*Q7*(-1838222813900377534384034300756694777622380856390594358024328233\
38787466145237032473690804660148 + 713877590965360654798354504940602330180894\
21471395495171349382097632954643686273818626344339994*rr) + 
  Q4^2*Q8*(395560775968533750795023069608053881033703476018201831841523925643\
71941122751233218320547452094 + 863950170500147980709291023408269777111833605\
95489980372643805011814856034468332710895835488149*rr) + 
  Q5^2*Q7*(-12823462546906446631112558048799880118013820793307932895659133942\
2274817297783212110728829534185 + 9834879735138935850793709574139355996854169\
2668289170803474441982317624056705291165629061647661*rr) + 
  Q4^2*Q7*(167156319056297595034509974270118051537137831414517883288431700298\
97910072280832993169827501288 + 104647789028739534941835841515277833686719845\
880635732503185865055663048618175860920075801001861*rr) + 
  Q5*Q6*Q8*(-6531781536353242410393477601931236770480822990085905694078205317\
4125104686134807788783992845478 + 1290883929316666578540595793407868233415933\
80933570156573504101207406541031257910588141510496817*rr), 
 1792871385548226695523099859532205314694193704811685298922379937333907113243\
9142463901941978982*Q0*Q3*Q6 + Q4*Q5*Q9*(931985508966803293048964338722147121\
73499134478668908242853030287731715612423390394541818230028 - 
    3228727611947266553387599266163052279126534412460590609660943574445337755\
43653182390023915275520*rr) + Q6^2*Q9*(17682529960613724395026105787582132724\
6151957579865612233401993071399856116981001663672961291664 - 
    2486122105240333456564909012850231337463208022285350024121721428171368658\
05081663134342978598633*rr) + 
  Q5*Q6*Q8*(-3586174342753748194905256219925029256801306755725889425598857973\
95521125912740332476608335750945 - 209604525174298090382263823599827070149083\
190414859165164912187947846479083585671029403724708243*rr) + 
  Q5^2*Q7*(-31707577661065775562088451239153419972668311425499949291265950053\
3936430354865784696392759026434 - 1958734277949521469401522445819278643741436\
11014665930580977895313225883048292798898595478756186*rr) + 
  Q4^2*Q9*(108959682900921369310331370920372729256509691990750035326579621962\
680449925717179437789140321203 - 19562221681073163233258389968931485535546027\
8207407758483495361760694223702175550687105603882978*rr) + 
  Q4*Q6*Q9*(-2543209137048475602834577143258457577379465376544908482654866268\
23384198694734260143176063406351 - 185723997015396724490551247602094831646273\
412005516109110909480709222130645934583035507461958579*rr) + 
  Q6^2*Q7*(678404442142516457692172305378330236189471917362887636761719112729\
0797373815142535281117470120 - 1830270660972753591318572244322355507628753108\
71454025440801111311759165919890171498359107905239*rr) + 
  Q5*Q6*Q9*(93981091478207217775030381873754234766324413418244860376959473045\
022520858814266905793705758125 - 16924652620585765810832761257754812909921525\
2691925744713222996473684196566650887716998975646348*rr) + 
  Q5^2*Q9*(597072490090879794922360867727659639158751317953996564595206766863\
86645494286757125030447672020 - 113004745018283039914322047178214645498323164\
889193393333491214408898185561629201908063701415185*rr) + 
  Q2*Q7*Q9*(-1785861017856362884918120289719244725291800749458500123050414094\
764097571678815120055482417807 - 18890470122312751026462067155406904715161924\
817322963180653740273349823486241915393848870181574*rr) + 
  Q4^2*Q8*(632880164853712363962805395396374939091440953302716108378414100931\
47802554472854885275336241875 - 188700721445448351746861602478687262014065760\
11518254627504063016505050916959749672656770717965*rr) + 
  Q3*Q8*Q9*(-5101290376524481570276091084096904712836000455459667419536791702\
149434464085647345064043897889 - 16332562935769945970383017591891111835784109\
257443485122066481834492619449089208321514237291017*rr) + 
  Q2*Q9^2*(996396217462597977197628019352284472714102903533836228568272798606\
0490752337640763392344285500 - 1163873037469295887267435750062242199878109042\
0024721663484619361769490250033624566769679030358*rr) + 
  Q3*Q9^2*(333034529720530064994914749603862011581573577421449858676158889472\
9693967958349692151693490821 - 9240537362941017239704872392248940301034903828\
067176033222829121071477222329796293542854533962*rr) + 
  Q0*Q2*Q4*(-3482339396932098938547438955412779286909208673987407816991193495\
5528324100175575925974725851552 - 6233262648478638486054846642799814331772404\
926722777221810720579995066534002138005763255930560*rr) + 
  Q2*Q7^2*(-13432797628885044131444299352714314520289669555908522625660138853\
109177426699741314985476666005 - 54611287410323503381181466386451481824574615\
77815817408064814101580818148166784839495952718472*rr) + 
  Q4*Q6*Q7*(26117179842395246099733814699098917689395948954945484770670611402\
5231253053094233592557000723197 - 5117455159344856080536782726005336633349155\
333168191656602996266241284678249902238163390604696*rr) + 
  Q5*Q6*Q7*(-1012165370434940631790798995000378403367755160521648601119076582\
94939588967700655659162150087499 - 442726066858256704507506565623744133904631\
1370873936403838506914182808995755560810959518156138*rr) + 
  Q3*Q7*Q9*(31017970795084280263488023319258828942546233882211136202121977679\
58086615218013933831505371612 - 762082664077185043238943299012978591080916747\
200669195323777417419931996639619237135921212435*rr) + 
  Q2*Q3*Q4*(10082880981829315502659313459361681318280174238322866527380169027\
1096553365111768356334973804 - 2609424000034221710088170294354088023706428582\
8201630876279611927396811930178915401028791362*rr) + 
  Q2*Q3*Q5*(-4045257402073795221139459913221425230970701402502104338836663974\
3741783512179633427632488976 - 1545537981012598656717767918751073098222392759\
9860015316330798169890680389465610888357304778*rr) + 
  Q2^2*Q6*(-14341599064322862022752350800529612411825523199305226605179115157\
024834809596360818509572382 - 15001229809752990273390335103583427798425336032\
841539431463109086249151252861669822557478791*rr) + 
  Q3^2*Q4*(116595954766996489220843508965101163258572209956948375499325135590\
48806624667530751696347472 - 109071248775985091882058723326120616765931748166\
05161966496885377949888621680694879813695881*rr) + 
  Q3^2*Q5*(-40663402302569289303942961913393540168605585332874373785147533443\
956354625512045120003504326 - 81359406770903997914786041596106455714700332703\
72089518910112960925519373827689274271294945*rr) + 
  Q2^2*Q5*(-24175164065441589480703957813113730165582740182348548014375654699\
17686370895082705925568366 + 826018766949419574874987341825038840105474443364\
5013085922595336647289462801846090540010564*rr) + 
  Q2*Q3*Q6*(-1350553890055841760879372588585918615156372098814357212344371403\
39046839310301349677484129368 + 169339661097105046911435981846119843845121845\
85132513772407662349379591445385609043281882772*rr) + 
  Q3^2*Q6*(-55360722342560669017543447199327963156298507431859977876621830557\
407952317962271239453535640 + 46972233585601639418133877212464773955361294123\
821438935464373223360179121804126155177953900*rr) + 
  Q2^2*Q4*(891341226804518690897700869386262886718293030302333092021682251740\
32302138284122213730064872 + 652382384588754052785854108581343318220771190705\
83277926611313454213450034246299316595157389*rr) + 
  Q3*Q7^2*(-20906229942774670654595861214819998402829485391081778087329567875\
2179954811000926749644401009 + 1086453738172621713725532426280326880546821647\
482668190568781726091155095906789834094218951091*rr) + 
  Q3*Q8^2*(769699531294894652317715432939215583569399727666950540197656204780\
0151493930133626232248875846 + 1698016889709207622249802057150100259332480680\
890415191281524356101697454704404589311983477169*rr) + 
  Q2*Q8^2*(184177176304118231809992488844652550563259860236222043331847123098\
44138585706289027916059980019 + 563242784742245471468683762711484648103276051\
1299175851133283397440042548684531476033463160481*rr) + 
  Q2*Q7*Q8*(16109403901094602191577951360331239656561851040205050735819251630\
217343059533756938402144926582 + 59508000496410748952345468066558377227124173\
35219025546506718639218649067616838259423287648324*rr) + 
  Q3*Q7*Q8*(-9955929495791695812419370007709320830101993813479510216102955461\
834859507152490542007686920663 + 82797193539564642544044248023413060842730396\
56155221022278766962195999039528214325233845260394*rr) + 
  Q0*Q1*Q4*(-6768709229423417171939621832922340666505980498880472314271625204\
289515971287485102122128160674 + 99352776671463256035621618309546246425483416\
48605026655400902181568120619318760360311082735314*rr) + 
  Q0*Q1*Q5*(-1884353279577160065190447878064859712541499182222069243646732165\
8590675051266650855280465432226 + 1038712168113209373505860981910868295120111\
5369529541443713741977832725030926755549322756246801*rr) + 
  Q2*Q8*Q9*(-2825145272165884975727802598941573766103260619861734966645156723\
2335429879827057871716935864801 + 1088832597326920028611423994076125815615560\
2563728459836425784467664753131669842861620286501651*rr) + 
  Q4^2*Q7*(262494688983020955458255773009504753580588124235582271400725853457\
428916396526204939058489813405 + 14830163622692698994709568757579301063997476\
604992157555164364870800313462367477929024370651145*rr) + 
  Q0*Q1*Q6*(-3664520344192552673443345783613372228176485237551043112003594562\
900291453518259634030006513186 + 17956409489282169815914594566945202220391573\
999722233780539409913956094115473645958637346342901*rr) + 
  Q4*Q6*Q8*(32201866110000072698051331221423927317230361841862926529686294463\
574457939079754188270177850571 + 10202694255878612876606344525106364764342327\
4868865639813787001726507793555187840472467857589709*rr) + 
  Q6^2*Q8*(371208764881406568371419125107134328587717824466946601579310959296\
29212189166591308024537164400 + 181050687363396376586034081675586282531328427\
947405123803728927951466505925377539140849058033845*rr) + 
  Q4*Q5*Q8*(29461148462760100572011666235220265392073509783990050448250920899\
6922361800388396374386955709262 + 2007932965283756756576865135841951026070881\
82953364031747629770890331267690610099681542905863359*rr) + 
  Q4*Q5*Q7*(-9739619580902478543354633517497693209153717864238555467420803008\
7114763244874729950742660695970 + 2035717862173501961929667175856681831104739\
02828736918778664578904177074536675156082962324624771*rr) + 
  Q5^2*Q8*(313836696295056019021919594485563980975390041691433819296453610592\
65392735131580148920657638534 + 285349822581110851051197788345104757311319092\
951195003486698240276658794468964908465630259804190*rr), 
 5254382629361330792634908335016762262678174659311792583740712122288694076678\
491581620637293348*Q0*Q7^2 + 
  Q4*Q6*Q9*(-7571947301839619783877979439303775787561630867759949575085678657\
22935636627867942865029345850 - 369569703604926537799342328149654050562086962\
8128289136935920837847079041736492586136298093145*rr) + 
  Q5*Q6*Q8*(-5148913482453526233296307319805501828350461101922207121573703901\
30199334804105682071946630908 - 362719846828717313161665565553559250334725416\
9087667901552416442669449080794182319075209284127*rr) + 
  Q5^2*Q7*(-23828988384719662220154087367381592783143772783398721262429892689\
3094316668439893793667571090 - 2633946629574967719189516649423063952547848989\
823623313997562515885192397917668911597606504649*rr) + 
  Q4*Q5*Q9*(35186968834686703011049917700532692983836930005804178231691388879\
12607855126888383019648423242 - 214698230513802797345873343330164174030111192\
1867930317927641499018175534259928961633405567070*rr) + 
  Q6^2*Q7*(145728135220000994341750880951862335170666435793535772554041727907\
4114264722767291922914588862 - 1849370112298549789822777775439586698520075025\
502806014145850916230757138839727281228573098572*rr) + 
  Q4^2*Q9*(178369009313001393882232181734174651859989047488626097188064637151\
8272750665393852363566823390 - 1215663427381854184468402871918709985446408252\
214834697424804365437611471894729444957759486739*rr) + 
  Q4*Q6*Q7*(-1324208064490242792839716524368519195081276452481628957589432743\
63188580953123315360987521238 - 598506887273781121807693175158024502345497932\
322032492475314662617682244965930620321064404735*rr) + 
  Q5*Q6*Q9*(-1608263618066794828728621390699340375081876004548425132529508244\
56221914989997653268888743200 - 439170886289306260400493588609949872967512073\
183329939182527741153869356291859226645283742155*rr) + 
  Q0*Q2*Q4*(-2543374108414444981247200007608028917931254096918097818045265970\
02592780160001712562280047476 - 201389757331586668080896208220987456912543949\
579638088831256448684046139974084426967096141108*rr) + 
  Q2*Q7*Q9*(23454813345001051137002574936563188397746007917837059543179530531\
9439189107177088378189979132 - 1413216815313003623851454368580811477926826789\
42853818739167012154394343842204194067758376934*rr) + 
  Q3*Q9^2*(237244951424865192796833034436591810319795234150802629883248228538\
81265870051770425717699390 - 137117211464155577986041498916047170904529920769\
913526149305901300489410181994997986403361466*rr) + 
  Q3*Q8*Q9*(85081709256612392625717107026971452327644857344533733031314739353\
018811102152568286957935276 - 13534237176971281660440125796990703768760402170\
8128080067496544134749572135504907997001942524*rr) + 
  Q2*Q7^2*(-12842377099191791297866148341975880528617567906973323976804345965\
8937595349047108392619724696 - 1164344795456584482356179979341756031350320212\
80998060560435884597077087866176898287056828630*rr) + 
  Q5*Q6*Q7*(-4449999103246900938459599196524407905671275323814444108410537624\
04885566410560989466055897544 - 530145060730785944572738927420664013824587825\
20900805651595005770241437830260304636602881459*rr) + 
  Q2*Q9^2*(267715992541605842198250278843274506663397813264820648355653848910\
33674343546963693139340984 - 266069754153096305825335828987046716467393582613\
87672035975841808944844888012128784808572052*rr) + 
  Q0*Q1*Q5*(-8387716105450591385895733779183776223159757271724702728699320058\
4063974251828823812925039112 - 1012477565691982552258549875554451857807051183\
8106991482385742882802088220873384724479734066*rr) + 
  Q3*Q7^2*(-42953015419637271404187771887057082503884855580911857129370548967\
936852724863886675132432100 - 85670614281443323441844288440377718335224937000\
89958816929426515800732571256139905125512732*rr) + 
  Q3^2*Q5*(-70926024473490034704773021203904709129294475547893725273020044205\
1848659112927461894408344 - 6189675593276764432857893307933579778146161788606\
34691946385467113394356392207692153938432*rr) + 
  Q2*Q3*Q4*(20072942233697707913971359199024363835743135234637311175822528135\
53609498927265076867406680 - 505425562143967585576916860952032123481999703603\
864326360220220858721945719451567518919268*rr) + 
  Q2*Q3*Q5*(-2777337116820140570898545000467242002007990090759451447494002626\
27808190519989251042185528 - 346016177069614887406245691784629200707519952666\
756320513445257999409544060352011888331544*rr) + 
  Q2^2*Q6*(615502440844131374541761800479229836702092161867791061016851309425\
58793550841463739142896 - 217824773565462790422004543567067247254889258673774\
191665301670856590305899187811734029742*rr) + 
  Q3^2*Q4*(333773599031089601010797552662876179040932189042398275127825534676\
649278812244959245446192 - 19557146136981408040602235125070045999623536041813\
5764302616724339421142923055074342078440*rr) + 
  Q3*Q7*Q8*(-3707013616702107885494099758910907453708710975631167009098002746\
7662374511453398120877901558 - 1007699031690770878951476307291838964836273546\
18542068857630788847008683917489980337526942*rr) + 
  Q2*Q3*Q6*(-2111030671659553997966911773996086142426325532765656864418205028\
725821740635091447080704868 + 22509099422644851937218305634359013416519175443\
625843182552259751904484399697277908315980*rr) + 
  Q2*Q8*Q9*(-2155583931963999498458239946170581457801417499065819676249602074\
28321616724479392681839577332 + 184736357780517383886257500299089036418740459\
285284720998528367604973988553026292480676408*rr) + 
  Q2^2*Q5*(-64941549911801597984100547661737440828878676274718194775453302353\
907498557243019441313844 + 48672302382138514865981796706208047752292531243203\
2316052895748737793030487245089153097312*rr) + 
  Q2^2*Q4*(-50431603857870610027910717126217470308209456130487832585067480244\
1552917064911755643002356 + 7011573721193665250162701977507509527910665799931\
14670344619577710568420643406862865445678*rr) + 
  Q3^2*Q6*(-18180658291177681032346550968838901357662642601676668093801339723\
61183915998683894366213928 + 986578905938088218793687816696125630407570922089\
011911577566275438526234180159977680435756*rr) + 
  Q3*Q8^2*(620189625421517961692239448843390433954362525537777696355008523166\
94617866009832403805588714 + 771325371869679713765860179964162321921620779632\
8861350219638930044319314619481702475124770*rr) + 
  Q0*Q1*Q4*(-7352652519073330180680989752028140205722974813035590163373170563\
8080215934667027645367214376 + 3175220160637958468393276041978728537594226087\
1701482086797746984708181378775390572651353312*rr) + 
  Q4^2*Q8*(922626024724108516821171276911737319140233363612079782930090811722\
586237323007609599379778354 + 59813344325374359680201086338855570378347914734\
247210747421761439414332840977018330586081075*rr) + 
  Q2*Q7*Q8*(76885667995042878793312116284547177666299002048041788842388793868\
826577339817009871223549564 + 62208906701127932304614821670668118221954458908\
362008994707609650139958443347300527431913788*rr) + 
  Q0*Q1*Q6*(-2078616443454952598046966997645312981237059886496953885974469817\
56499575417171874700728712780 + 636623054639151829178853792907399952409777671\
29310382209894803999303906776694647467801113770*rr) + 
  Q3*Q7*Q9*(41631393494666638875801819459732782537852432570358853777704800605\
544405347762043598903805998 + 86160999959232051658098497803112182905515665083\
004860814702453980509827664038614388241858730*rr) + 
  Q6^2*Q9*(418271758692024156931224873567525776896468106273428236031421299441\
6055609208731022850832906714 + 1005170692974934494488321705459444913078181514\
77753997624810714575845929077094013634148291338*rr) + 
  Q2*Q8^2*(702462763913045807448979633870488222274021818581845708750106692722\
89770797747688854444271068 + 127740681525831650762692047908697182350196601513\
442338886995638901294954813141464762346459912*rr) + 
  Q5^2*Q9*(186144687931103559161812981244530869633540238375621239900682719625\
7277703851434017669283395686 + 2432906947569803743783244880334673274927949180\
68969013980698456117423641862021380953924965289*rr) + 
  Q4*Q5*Q7*(-3421946070142694063917789080255311460790694066302409795547674844\
229139594981750030335933635562 + 81700676386403828510167770345267858404570112\
8028495376587304385487562312684234493855523818608*rr) + 
  Q4^2*Q7*(343729730512712210681641521851160826733160593022212341386951822102\
8438547715885782172388303742 + 1128856830053790815055590868738671308760321751\
161535204135907662988503410908820472148181858349*rr) + 
  Q6^2*Q8*(-10116357043659282109158340258354801861299039005039549209153161995\
44499047106711215916613402882 + 143650606593681543028035020307286867593434734\
5115081976277700449662823861021991296938690574708*rr) + 
  Q4*Q6*Q8*(58871100385385722961607372349666569726742451821587648242193555044\
2728391864947540845904112946 + 2854992496524350782718573923315463333003065276\
455952537305596815902073808754748503395996988349*rr) + 
  Q5^2*Q8*(-52609008939683242216398189210416757856234109948320685062647134064\
2874395580805399753777812782 + 3019484737830845228147800499567912987347608940\
909015108971231701722019510296111390128952945439*rr) + 
  Q4*Q5*Q8*(19597438019744074609223731057286656164025680179681582176784224113\
04109554343730139175457994614 + 310664698597724293966027750629972944839415450\
6227183957635503139068428094565390651469302338658*rr), 
 5254382629361330792634908335016762262678174659311792583740712122288694076678\
491581620637293348*Q0*Q7*Q8 + 
  Q5*Q6*Q8*(-2368565945623458220260104894141024452340947034621276896099342719\
438829323791887585828454646242 - 16456579979873785858996857881271035302349912\
50416512829326855365174229112867022942999430590699*rr) + 
  Q6^2*Q9*(764138469870998565221992327347495465518695369542949439234737463838\
984547678394075783597579108 - 12313758553572291015220737847252189372693636016\
70958374904957065067641627771507167258698899638*rr) + 
  Q4^2*Q7*(822407204488284300307601477402044711328757854931224350497955997322\
868751370752399379881287548 - 96121838366276984117871630678087179563950018068\
6232337085849876108165733613166713674379980507*rr) + 
  Q4*Q5*Q9*(24117081047715262577409342007479620961039322479275010489341077620\
8539224412333907614552357924 - 7886596878423017018124587850743477374566561058\
02276509807476797279438172060688840920620498142*rr) + 
  Q4*Q5*Q8*(11462992559939117355388073156498790298311243058107947528162093980\
87267066749639117346737409020 - 550489526380713632731030168398392467044277520\
399247023324345936620010187595446777164504541510*rr) + 
  Q4*Q6*Q7*(-8031925482180150496621333028075311780460688105796688954542564168\
46682932348004889455475136738 - 457904041627072142785805482166742928413904317\
858064856644062689420465448290662492799840247733*rr) + 
  Q4^2*Q9*(-28088343185931052200434394962380938067949524965303237322345522106\
0357770454332562504832659120 - 3261521479273020841834525714382079571822862360\
15270509334994685233295262779804817854753565179*rr) + 
  Q5^2*Q7*(-74782370196487271065227102973379959164715461307239769996334704888\
8904864551667363594403466418 - 3168643929709833820690735069570821612359546711\
07107156601073792100580112456754349770234961083*rr) + 
  Q4^2*Q8*(-88619539803906922269854378826421772750264571937831570877835807872\
924092385953592887746420616 - 29333452801483138286610724903623825723951519829\
8132277322352091958494950955822440309716666765*rr) + 
  Q5^2*Q9*(715002145458393797336995230541811001132012793868666973456111334274\
818151592795517987010997894 - 27456651819059319757151299179840042435172417423\
6324648761646336021095924092223050783237914989*rr) + 
  Q6^2*Q7*(-54100387447645950915612125982145528443101829884765915762143424322\
8262303418720237631668127864 - 1877817787199972974948926583442211489942892527\
26081746990500848038281392074807205687440173400*rr) + 
  Q2*Q7*Q9*(-5172477786016402081720153004298057897508421972133235157371854771\
0076144160320781331466936716 - 1542852627529468312042508231448268256146057012\
20742994586374017399297408360349227368253150344*rr) + 
  Q3*Q8*Q9*(-2260871310379376359708495563422702016879582010152230049225609710\
2736489796398509424577074568 - 5684394528858528007328239116130879620249184304\
7207442801567192818724337438456730905908543326*rr) + 
  Q0*Q1*Q4*(12542990229904224261472341632914313291039635264888558663268631406\
66446646012007265293741448 - 245361960184085416893802984385816040734351232334\
01760146346574939163351583622436780033396556*rr) + 
  Q3*Q7*Q9*(10901283310979645603572722741627225213238743166924752588760577582\
8054194673195706705534361726 - 2001567810422258399968957036797749286243707160\
0485985617089524163268322364813490556511359942*rr) + 
  Q3*Q9^2*(-80631685054843658538967894627469091427770118729935202667845289754\
429910270427955872709948810 - 16525817041378359857784799525664487080178131955\
103485957593585327699675063884175327593006458*rr) + 
  Q0*Q1*Q5*(-2431899782253410417052151000613180101019425833357066887382353603\
8589902730194678460247762588 - 1414371074459259514461549385395798914797654760\
9549875992686667011779964340380563604098934682*rr) + 
  Q2*Q8^2*(640235156469666771944987648270100814021908538364035188260271548988\
09437514442504533751408188 - 110519845184303311134282088663150243631782000177\
98333145062233900756460491453370485219490972*rr) + 
  Q3*Q8^2*(144608870184275470868383616375958812947803672802241030410856816780\
31433544993330757035078934 - 349248485638764022806127070276106515188529464455\
6918248073248549149288692951474023940195624*rr) + 
  Q2*Q3*Q5*(-4760015420138121376568060541901260069581700912169703203396887006\
88049776056639874743601776 - 451217866098671326071903461691185897223156820724\
184282868507689550009877631424032026009112*rr) + 
  Q2*Q3*Q4*(43486661790160996264698881077021589692647436482328232740872108484\
452022043417388811945896 - 41676347903511943167399351357202679041254427291578\
0163406810537413015122451437237001983300*rr) + 
  Q2^2*Q4*(374800758477449548772983809786130937896824584778420206792130648116\
042690829568089950792724 - 11475113627543908869905620391644898167586053618361\
0215789112522829960348588240121498886178*rr) + 
  Q3^2*Q5*(-58339344233230553347468097589187767764993827903701995508204235560\
9819763478626883089483500 - 1146541373360187644971719714609365268859879287167\
98177479947629944346173587444585027663436*rr) + 
  Q3^2*Q4*(-27389787782833112817728038182795832449737761505413868077331368865\
117601813184558814235588 - 26767896748710795619457359797554031671326396176946\
818924433207646088019380700852382197848*rr) + 
  Q2^2*Q6*(-12461110045659583252666648987423390939315476578856404170103882493\
6408757628234446158765672 - 1736645475914507566932383445681617509504365536124\
9816055040554254271988087293428902412990*rr) + 
  Q2^2*Q5*(132099931798248210388071722737824155820209770085618670549689270493\
367205916037780385114532 + 20327556476927853726387289363995974752840760889767\
3065252590353061895741472207848040105568*rr) + 
  Q2*Q3*Q6*(-1550923291691489164013943212468629879493453173247332542452893008\
52651626927635728698597684 + 404260226840423808874325141854755914106496676192\
422828940969246471582778239119278811263096*rr) + 
  Q3^2*Q6*(364063641744135930160307292701481337986519669288039487192217486407\
494992432476390720819920 + 41191908773985250623146803755584283328978295923779\
8461234228352971920631712062779394968780*rr) + 
  Q2*Q9^2*(347599620527406473197821868038862639525513573504363540603343785744\
0947607174773752989761648 + 1583839346801542178124977894321146973607353459710\
5864001305680367185161191354684797902936122*rr) + 
  Q3*Q7^2*(-18910071155972299997779145348529233450852404505194460366186187169\
168999272317345575107302700 + 16588376656526286749571590960726875057716846883\
823861452906179952256726918633818001435731572*rr) + 
  Q3*Q7*Q8*(-6738028175904068508787048360871455409068119429896111275794816638\
4415534351887239991828900774 + 1931416270856476198577735392425419727530359194\
9271701084928786501798162347219993319067741256*rr) + 
  Q2*Q7^2*(-61341053328905509106610502531554947797648971619567651988356462261\
479601797230864885433251460 + 21546046450034742697353908495968109544401489934\
786562972545964404909253585905187831211702322*rr) + 
  Q2*Q8*Q9*(-3486021541488531514922174089629069961784906840521486122195066544\
9852311108419322268713437916 + 2613856429646415464189682393945352389554589940\
6674786051928836272593327231060915091704957410*rr) + 
  Q2*Q7*Q8*(12011534996547231806847118311839223645961258113631508275940077219\
007077615850390427694854024 + 43036863613842702623550146599848977565439545759\
683152367045154233809666248022336516719217344*rr) + 
  Q0*Q2*Q4*(-6667628667061234909741175032898881556586138036855707626248451338\
1589006898191162859025053492 + 4486338231137625604312225471042708048861103020\
0476228422647280252654274679194255346545458352*rr) + 
  Q0*Q1*Q6*(-3769002554123305348463343432043401067538173635367649724034982698\
2322525400981344545485971344 + 4882283230858408796281203618550094895820699458\
0392099368469992207303580819982138901598340258*rr) + 
  Q5*Q6*Q7*(11080204606515862943188404216398409066976567999175285426140978153\
13360739607273063436580445146 + 921728250662118945256524046457805656518185208\
40079361645260193616444853490294880342415776913*rr) + 
  Q4*Q6*Q8*(-3504240931885008812131776611050004726864694816407087321582832166\
17387604304090854083595393882 + 335694533520693748909858344081120036741207806\
720863976601100326868730536526545408695905855527*rr) + 
  Q4*Q5*Q7*(40574085611270619229942439877370278269551762580506620201719357647\
8774242660491502225934720320 + 3507702160708636863162540132961864576470238939\
54325077083083194394284505558397548508464530252*rr) + 
  Q5^2*Q8*(928532169308445143761080699493453264092738745392152557708313318449\
188648861461312186091810130 + 43210173956864770651922849062481792329599594055\
2328531187414377840256590511102233702246926917*rr) + 
  Q6^2*Q8*(664091605330910424987933744377204281928548017153440364835896372809\
966679074556413414987520156 + 56985358835001258227821866344950950107199085893\
1631538036985483660026495560778632272699221960*rr) + 
  Q5*Q6*Q9*(-9238345550868869597426650218126267194099798765118125448256731509\
33259797243336523988398201154 + 604103823245619045893750794793558202054333346\
317477034148750848213357518918060329317336089541*rr) + 
  Q4*Q6*Q9*(-3639707206737518739919087402433370698370217951569990088159654101\
13884181134218682119672868918 + 647895609618937978145795192159764731083660624\
888249080460789649212243500391333852126139237909*rr), 
 2627191314680665396317454167508381131339087329655896291870356061144347038339\
245790810318646674*Q0*Q7*Q9 + Q4*Q6*Q9*(1085082859957831193562226564091654612\
111222261418138449369121471578571694365338008683720368637 - 
    1476132331975645982135928153063236110979879576638672240970077925316582436\
822367468881470096621*rr) + 
  Q4*Q5*Q7*(-1785960394887585085256808984846534260340073884211966491702749129\
86507753035410658428102015621 - 441574902935101404189031576127881103801713335\
756105273093367409889168734977230135244474842145*rr) + 
  Q5^2*Q7*(357258924006142174780041334470802382748956477406232325995504058753\
893953168751127801606941123 - 40306289215493313224497882926304302168159488977\
1177574618052779090315942857846143268182777624*rr) + 
  Q5*Q6*Q7*(40104908387500529325223620026066127625520295049042742166444812760\
6870400447544356138600540014 - 2673619990249207466187034185627084656915559541\
36338203312347066594339209966593645738433124368*rr) + 
  Q5*Q6*Q8*(15069199495904320519889972961279189259126737514232212323364112175\
0123360494766677229163969796 - 2094019287852072257426062173479160353030338807\
16277932454176459379288709847854652378685373178*rr) + 
  Q4*Q6*Q7*(-5112076251912323819087184939570192949454722316312375769800590150\
50871003210280522026486956637 - 151943305851258497892367692981839952503899439\
654868351446212163902892446978880866499373671261*rr) + 
  Q5^2*Q9*(234266918185278105756199841726422554315638170234552782039080281165\
046390334292389880063273473 - 13342581994982034989596673964833667905173030882\
9694008838936741906973754829047909329508198878*rr) + 
  Q0*Q2*Q4*(28814086867133292674575076392544929539288905867926406430330972253\
803089165533618928221128660 - 65407582024041994919107836533208526472123721821\
801171955036738019531537509623815392606350928*rr) + 
  Q2*Q8*Q9*(-9075207910162636674976658212729303238132537854990328665174974734\
2267336920604078179292959612 - 4168805357391888179474279690378892770112750895\
2413864169927872531573028450175558972623287904*rr) + 
  Q3*Q7*Q9*(-3731287648390608093756705068590100248347242780120180397746397915\
3042958816017131367705319818 - 3006200866032116864337389864198771748614752969\
1675070318336973626663245767024337710545210477*rr) + 
  Q2*Q7^2*(193864823044382429175053141424734544874717879775944411238570273664\
59495254722943671612233844 - 239673111652483827287139400179012378849476919776\
39099150064799402450854206942645456552925480*rr) + 
  Q3*Q8*Q9*(36003358183157455407008129618891479342191343171210628299720020005\
169207755572470522093788760 - 18407809751650296701342115199781248147215406406\
450998225839687658647556837441505743397306718*rr) + 
  Q0*Q1*Q5*(-4364085920530562245834196623437996535398378028226841249257340359\
4573254238282141187648284060 - 1339225413958806763322740408841143592161343802\
8817010706440819962430687264061292765998284908*rr) + 
  Q3*Q7*Q8*(-2733026675009431159227855805293885401954767710780232991407360187\
7151445283259149437085919992 - 6790252929325330547242525393523992639893958661\
380246417851769817743741572697338044401274823*rr) + 
  Q0*Q1*Q6*(-7192178885854652308383356412570369383302478162640080503975810611\
009237415800639564044987964 - 53298103358138212230993924385474874849135926301\
98383717480891157454641569369937374656416230*rr) + 
  Q2*Q9^2*(811740631880391525551347542209906298150347988079941176967916500466\
30596343900699760042576010 - 364469520127069900995498580637345122286027287541\
1875475548970003440915585104231052640900273*rr) + 
  Q2*Q7*Q9*(11419371370694945013216026097188654511855564354759818462524486446\
097479239482191582372980484 - 76925175612602841851357967561600235456821967356\
8222880432545127033550357808333127987624117*rr) + 
  Q2*Q3*Q6*(31732723783324395052795337693263765750195661894103036459926467797\
6670395074216466763249884 - 2768578759625424611618401962960873744224235456357\
28602701907028371572165226546058189413096*rr) + 
  Q3^2*Q5*(-31074904824860663086543162996702165421587606294699593486514007565\
999533813452690871112894 - 89444415649145495479789181549810249518656480911403\
259858825717542941169846108135008047674*rr) + 
  Q2^2*Q5*(504419683719678036736160017464099507398111599431654622399282177400\
8345259965006672322568 - 6007335129177362849337303594265182227952266839201409\
1031422502223944086964347714163208250*rr) + 
  Q2^2*Q4*(-44789561020014870088795969245937443789148138632354378034070796426\
8883030115588771538193402 - 2543259314620638403120912825929580205768725436104\
4113686173547828227584205704994436355224*rr) + 
  Q3^2*Q4*(186496631709826269234036202661524726672706521393096926193814002530\
54720349233480005544546 + 800256788197558722857004374118052351657493972699857\
4598314120641251239840595890720079444*rr) + 
  Q3^2*Q6*(-89817687610539415267205905758615961338151686589785571390510216922\
484899142942089400693120 + 12476233813564818689767117282537026548497313940617\
981257710618247190373452154123091065612*rr) + 
  Q2^2*Q6*(863443053351415273794962920222288257886560313305146575572022242893\
36480233997265177796422 + 244968153318669445414339409684002904656396472059845\
70323381971727082493123054915177547066*rr) + 
  Q2*Q3*Q4*(19102277728569676528986609848270648467347308781661942126184934773\
7401397468847261191403236 + 3396105505986516938624213962913764979937887468882\
0738582653549889074006547565771581089032*rr) + 
  Q2*Q3*Q5*(76979906194394521340757626491990005031169891307928410658403976273\
441770095923752047899624 + 82161659820557935578891245830231893629591958143333\
445279306063692650362801860535910766184*rr) + 
  Q0*Q1*Q4*(-5992188104590220102532241540566772307177337859235642498772520824\
4032658270809028009292296080 + 2813717227467176762415970550789144164687898141\
744551706177110835051494095893607579753730278*rr) + 
  Q3*Q7^2*(-15479141225470981074310392559638962692582164940932062143209027524\
03157462395658553650743322 + 875185901546842209353418879767399657626015295538\
0688838172105867286729460055596964126780516*rr) + 
  Q3*Q8^2*(130252190494211227554422726875623672391655795645460494332561111695\
25947611942947580914720512 + 164071096631501065189358170476992495925603879613\
92792705787128258616894706207158841633100633*rr) + 
  Q2*Q8^2*(-41725716116539604420130928612916182897108888043493746774022374378\
74403158470911918458818114 + 242571968629830841474488874866231521373169438932\
03944265793865855638808233629387269256623103*rr) + 
  Q2*Q7*Q8*(-1419685083955855651008145855219980159499092244545456221005627975\
5320728933632665432480447520 + 2751972567095459892895144932043555127407084935\
3647135618384627480713893832497313569625191813*rr) + 
  Q3*Q9^2*(490062628652000992705304147779099084312903074744758246323983704345\
26495937302818357855818196 + 278149840118479098255762151563730993324326782217\
40884285478861376735176834593070726604049939*rr) + 
  Q6^2*Q9*(-73693462043044076178408590583176312142487632227887786150561414898\
2377660233779021316172242837 + 4811099712998021138211957407181360272204436091\
5434613842052209378893996189359932660796455828*rr) + 
  Q6^2*Q8*(337512271551650523271674535133937803552683962389986263853729270629\
947350684072023642259728909 + 78598081126256633023949177743108558673510783868\
924733593988324749967764177549695890061559594*rr) + 
  Q5^2*Q8*(-84197947112065527145964722174253648340198508590779819774753232271\
0288524070247717716986456079 + 1940001988653759279260187704834855485512634047\
94491855395422721745187308345373305355001906080*rr) + 
  Q6^2*Q7*(251140630710535553880614733453878236687352302945738182604743590228\
953024349917857826557983081 + 22772643014036904745776598333682812340897935362\
4557504430303599116117183561923924087479569278*rr) + 
  Q4^2*Q7*(-17462763274032922642194037465257193724158480619398267803729013090\
1618136513841727902007115534 + 2702115409638178535389763700371644324035193685\
64176963357708082548947432543287878866309074555*rr) + 
  Q4^2*Q8*(-19104812731653698772417921789728850337902202205305654792750503569\
1902120517076433550544867946 + 3082413687843849060241209186449351375109716006\
14708226025847471273730982159776824147375962101*rr) + 
  Q4*Q5*Q8*(-1192735351699582053553745706973898433916046510058723186430234507\
898430283819025572658843376147 + 30882874932574052408232150153788586574550792\
8098845402581173736937692192661276693743051913355*rr) + 
  Q5*Q6*Q9*(86935405634868655723557320927858640109662347942275244138897148738\
1062021017367282281422734016 + 3962216341743261178644504661241006456641486072\
49785261891969284997108207723179829328022816764*rr) + 
  Q4^2*Q9*(150204468722689210744779751185727661195624513017179367798781626769\
8597899394251586425523961552 + 4236159545870907355567225012394534381468663591\
58374276618919230685205683869158228232729924971*rr) + 
  Q4*Q5*Q9*(26525224970936523402288773066755768616069073947315667128522065307\
6281818536622726622538635301 + 5195832444268430009043017031622644803538689476\
64288230259709104714776157517867995241894264379*rr) + 
  Q4*Q6*Q8*(24737561093778019374638780437749030868853566356939791415438199137\
0834734730046636166202997237 + 7343805691846557187826005636140750408026313522\
91642589736140202728315189532554117802252899687*rr), 
 2627191314680665396317454167508381131339087329655896291870356061144347038339\
245790810318646674*Q0*Q8^2 + 
  Q4^2*Q8*(-15633529736863384336677398080481737269081207574008777623971793046\
5284093034255240734550145884 - 6908636849822872728514308514031460001548697699\
66562020044742228362434873001511240421978376202*rr) + 
  Q4*Q5*Q8*(16819474596885967144425752817334507295856027922436009382477342458\
4808995171737058911514988278 - 5838882914865791550076906911526479567186827196\
77785760592572590145323165403779450373778836661*rr) + 
  Q5*Q6*Q8*(-6142916717339143928498921867586288819219874356117266301612376729\
74009089306464356585688436932 - 553111844913258038754087554029629795263393581\
163318963705811617054417593702858614637507481087*rr) + 
  Q4*Q6*Q8*(-1522347466632478424794261761272160942216830183199263363191451446\
559112354921562104516262588538 - 45891544509217556606701088023449044204563535\
9872004671134815166887685116998206137592423249106*rr) + 
  Q6^2*Q9*(-69975794015167077667063851986659784317233733388356508212244488843\
2308237574618839962393739972 - 4271837028955400674886509585120511124487251069\
14430866031573095787601066861513800012595361938*rr) + 
  Q4^2*Q7*(-35750650032864995344027946368174426494245913934486872058161795650\
188335733193256941376509622 - 34036951372245693586047350874375367455426274056\
8757898057277071518226187703396190578286028982*rr) + 
  Q5^2*Q8*(-73294920450529089786471404915721364278601320794812544618397812762\
773112771350112397758577790 - 28915832479198280312058668356293127419772249433\
6925352956647305668705846995339727150840206948*rr) + 
  Q4*Q6*Q7*(-1494420689227672365857915886196215280828900023348740440667774692\
41664444800602707483564696132 - 175258852045234400125816763674094180709659782\
896165096023267683117887065960480713594131666458*rr) + 
  Q2*Q8*Q9*(15138038929991565541631281643050076339439813997372581270572742587\
513280800220900073668060834 - 56817921563488189538160418946262703200708031055\
166839072890556377487265105060603302412153510*rr) + 
  Q5^2*Q9*(993853764019745662172176275158006459154519256733317100759874405453\
67090146169984774629228696 - 309924106962693527378494553958167871263016742379\
06373859837580248436064960112990915397459964*rr) + 
  Q0*Q1*Q4*(19780120560283749604564659137617757432219696460029371820105505610\
850496092290708703139182808 - 25264936660523848556778334032714392622643648038\
719711763519642136184519003294561510770145874*rr) + 
  Q2*Q7*Q9*(-1026301443649378315874608870259092825646340633617958761492217500\
3281686065475335631550971840 - 2069303583966133541721971342065613500785336375\
7298811958898095915986241885938360249273994446*rr) + 
  Q3*Q8^2*(-45610224964139344427403369536675387447283155541992972277426217837\
325306524026364979819729940 - 18986266755609038711904858907934941570985504096\
121771089823370938417455549719808723286097680*rr) + 
  Q0*Q1*Q5*(41403790470791435196251012155955747189731082011140765259887489945\
85861546328775817612927560 - 157583457010543764566355347950521063973726600459\
25973344482316667163944839132083986538603176*rr) + 
  Q3*Q7*Q9*(48266893209659467318462920608006739564439370900723464627127461934\
447171223327763633422262236 - 11019753859522018818790619020078110385280262713\
264079842849291064285659162587972550450076438*rr) + 
  Q3*Q8*Q9*(48386144041682089735531949160130074852548191445216987419046072250\
64681017757683049527843156 - 824677548973789450866800053617785849635718493386\
1578909465327431972715624519924119601175762*rr) + 
  Q2^2*Q4*(521040842858398657500383263631644742693078865705779054477858849069\
583320207921799452105664 - 19837457194128579746570956415054142980473435669377\
3675769739655226488015281901011357014578*rr) + 
  Q2*Q3*Q5*(-7702799212720058211540577654654840166560729878894143617693158402\
2117610304159136143070664 - 1291645869710060230427493724340307786700100552150\
05881628030880025609057296223271346366220*rr) + 
  Q2*Q3*Q4*(-1047773174801764363765557594577874713867114617513015126491896610\
54920759153509811186486872 - 936388482126147130245146780823824684396001237860\
64703251923117243303280892471036150414926*rr) + 
  Q2^2*Q5*(-56851712641602912941615711857843719359481517245177653195751172791\
920603328682663440073932 - 28446981524282947016768493610370345710372917556020\
085375950000801923278393513133133563508*rr) + 
  Q3^2*Q6*(358398635285336504798291437460166691701796810095081887583326441426\
086705926907637171626044 + 58999525382544952185651120991252882002468201054923\
5647269538977973562970357316938869896*rr) + 
  Q3^2*Q5*(-64609921864458647298468636744945449118578812823896214132261559520\
413523740555327838989312 + 14735716158099291276570326182915151973786466510480\
496606968175931155103219872110969246812*rr) + 
  Q3^2*Q4*(-59196522055796112923275751605513758272215635470060402802000792009\
119975899938558420056880 + 22505131017654022841066935442756766323500543785280\
474664051780126239557116827998836216784*rr) + 
  Q2^2*Q6*(-84881318857677025036868838964051396311206395681612508251844068662\
386040464628792707322492 + 28374761689071535435904404791037216641924178426713\
230304119447852389514546724725044503030*rr) + 
  Q2*Q3*Q6*(14843295572162006298166805418579129639695483900456004634198025119\
0173135432328082931601236 + 1182100174476368809882355185308234864341339064745\
04709537365739554219141369017538600263110*rr) + 
  Q0*Q1*Q6*(19094959960096779565721928258847375571231229043734338289671145844\
125916643696262109456777332 + 23973661046460060232546103451020891985678514805\
16228254637650827192006859746167993855451458*rr) + 
  Q2*Q8^2*(-14442873026324498998410209322465884595998145520692414445243074880\
43622716327829019874540148 + 658108340985913563357579779185479776578620408330\
0492296758512423904915857712035247544688888*rr) + 
  Q3*Q7*Q8*(17691503879369291729740392292505083539432354346538125122361332969\
868077913434149675360035650 + 77274483095893306531140551646032968579659329236\
72836437901306576760656321452714582027909160*rr) + 
  Q2*Q7*Q8*(-3969594281668208594626186127932316466405360763127275388610013693\
1530382427335141758928698524 + 8494950063659119952616408939501534528057441339\
558814878257688317954207504592138442136587440*rr) + 
  Q3*Q7^2*(-23254815167684369165500685662567178240275438166133024472400179139\
818442903389202008662851556 + 96253451322971842006994786546637528528462568554\
49211610890551347289714988278274339362011582*rr) + 
  Q2*Q7^2*(995488200897317172776631666918346722337469166629625258289810397273\
4942312795761904708894588 + 1916571796204681254321507403751385909935267081815\
4521772568239041305079424443202648441499696*rr) + 
  Q3*Q9^2*(-38183697673713303567442338254222376312772141685139778672678195406\
267625297907266555989051580 + 23364287638928355438438400563756754095038922886\
818300968949130263714218266642070538541286586*rr) + 
  Q2*Q9^2*(-25756781485193139082169088532900139936291063010466301834210214515\
98073722391867968976393820 + 259956557541093384509704853781658401396272084906\
48117633020877439480907736413374843470612328*rr) + 
  Q0*Q2*Q4*(22839810542266986133585152872235862483395638284921328680452812683\
036003761533098258924192416 + 57135924278588870470291923358916366531821147192\
928319396393897328416498685906785943668980028*rr) + 
  Q5^2*Q7*(514363779030757770724536954173064567912292087986050559491278689541\
13686235927198674349706760 + 151260767821635430577826099542658792300817039938\
615174392935844848486279527685069207307383310*rr) + 
  Q6^2*Q8*(239322432922002300867321971728420105443269151604967682592590214086\
493679888906784942998382180 + 23578792746449397058212778555688986814454765191\
6437809983703899926444227896821991526773688906*rr) + 
  Q4*Q5*Q7*(73309771122567101646308786261778919653177759523572485862126822961\
3085189364046079983510565224 + 2486721067655077641530818311074577224457458408\
17206544629620683091948679563955724308675380141*rr) + 
  Q6^2*Q7*(-33861662306912507777889326713255418762826958430898792010127673524\
9948437896334830917853582838 + 2831372727147537139378605362647410435315902891\
32452215209766607609138418181754814243182687982*rr) + 
  Q4*Q5*Q9*(-4799417985056378121059801539353934737773667081443683539526921512\
07399175149057701229683132292 + 309783014130359156060678670697960887090920926\
347426744577739316730701688377903868540405085179*rr) + 
  Q5*Q6*Q7*(11413322313901870316532285962478618165473469888989856924138924198\
98456665280474407086506822670 + 376431784437904182695376289204756376452751736\
950778861962227459299908377308712584635715246021*rr) + 
  Q4^2*Q9*(-30138795324381556810166980343690702119816199052797193297310261893\
1940386279990822627709120092 + 3914980794862330308108692388317401598824831378\
51863838305269751395852311668195726597064087564*rr) + 
  Q5*Q6*Q9*(-5454497206613434615279844522493462541774155826217322302980572470\
45206696059259342496572354178 + 607940068154546681556470048254426816976396687\
615434734209050331496235906013039357904019479329*rr) + 
  Q4*Q6*Q9*(21660641272486662831180863017498175379133104914213962732167134868\
4288437559850502477554354004 + 1056198104937332415848760046303489344421452747\
024494553546966216394571069180321978120759708544*rr), 
 5254382629361330792634908335016762262678174659311792583740712122288694076678\
491581620637293348*Q0*Q8*Q9 + Q4*Q6*Q9*(1369582144845140038374687429026284343\
128103209142726431318717225582550754479683154644118681784 - 
    1506250003148876935096911763001843859640370498100421039085072787315790530\
688383835889165185839*rr) + Q5*Q6*Q8*(695650145671693923969945142129994288784\
561068215461415334081213889116487690510157695852616540 - 
    1028057668264088437243300012738104523911947469093312429238953279460230963\
403246535106335200033*rr) + 
  Q4*Q5*Q7*(-8655408139284583207112469999033543023614716623464900007755116764\
18564665781925397525168973224 - 962885486853250960166686771975457990271477955\
083309512907755303479703851934318827031386094780*rr) + 
  Q5^2*Q7*(932821736176109782487153533450932145450960941535953784611744890183\
232913001718678416902008932 - 66693576121917849277632955290128720176732575944\
8283234317549738957566456018577589945499890609*rr) + 
  Q4^2*Q9*(191131831196337564200291532700445985784393434604114660588323879189\
4492137130142916227985967030 - 3174429839974330926816414318086800038367482934\
89671478492874917631448537195481273387579980785*rr) + 
  Q5*Q6*Q7*(80986572621521965109087897307948397427062582030341617364923152368\
5776619824975829573296780560 - 2369937514389987045260396784935968419796315827\
23421054636691293436404253305112393117871124501*rr) + 
  Q4*Q6*Q7*(-4116436156556443891192991303798371352285488172006541527227130064\
2226408876559278744604501496 - 1708349524723400160513001925524022077177315483\
87302974927806909423324519444706752791387004537*rr) + 
  Q0*Q2*Q4*(16419820319651193045976840894418421256779875799775109121389296123\
094279818278835215754133316 - 11862036434192414731152185423530794112764827411\
8543542130281776081870748548014777366738972452*rr) + 
  Q2*Q9^2*(850334395327773034494371351758066413192256986993650506275014694112\
16696397722884874617587492 - 606263093633899894057252151027952861179054970094\
51683181615893182847483764761515066475023120*rr) + 
  Q2*Q7^2*(400909244510051318441027282738333544422218119017681870319793397952\
91126029325364942976609372 - 435092667567603392456397461369102911203093630839\
10347447597862651670592977411528217528662584*rr) + 
  Q0*Q1*Q5*(-6001281970098266640624838770248302153339962647475012863545908342\
1084146376781598004811242896 - 3707827334609638400101722574535969875749223203\
4094471708564042231085806396833520549085627474*rr) + 
  Q3*Q8*Q9*(44550056971381876775454207945857541917119718428669946582698272313\
165613136726697526617450356 - 31705683170076087598969641327024736293741819216\
131530830177643963277534182500184587143628588*rr) + 
  Q2*Q8*Q9*(-1427041274672787983828707401798820903645648289235762233454097527\
85087819885792644828280898484 - 279630626328350747236791673682765118830737671\
49427987057963956782153451489561655483423915088*rr) + 
  Q3*Q7*Q8*(-5066162761192170736914433441245267980449100068223988939288652636\
7377200445008680914279678242 - 2518960359168885591130915370820649906528390081\
0913402923053172049076703636652816630763603852*rr) + 
  Q0*Q1*Q6*(-1824838206593744595648919851638503398061212275372366810412698692\
2304169600068064356613221356 - 2138290777372672209782500533987008222437329303\
6560999928209702011486804404975767645649948438*rr) + 
  Q3*Q9^2*(108386192980676014388167736596304629018236520194376991280408358178\
258288097559979756957092806 - 86987365052013299436638847663181025725183025094\
59603619752031129067075992723024455123079882*rr) + 
  Q3*Q7*Q9*(-5734235377770431594265868362752232789717268757012602405610665471\
562176737848184088457310270 - 70551854244468089679662633104262296568454948614\
61982376583689442694577637459348246275641416*rr) + 
  Q2*Q3*Q6*(-3043260949021282181155604510909326039028272491480227415795772602\
7988032536940196213987292 - 7228678324900438628212486301529261044821870462343\
90655906070917502924267977149300915949120*rr) + 
  Q2*Q3*Q5*(35334348754089313518326492094548744621327936300901037277084648721\
047041682030970381513984 - 46211208862909504366971047645017938840369570036868\
3976274437876304916353491040768969496584*rr) + 
  Q3^2*Q6*(-22387429135660241959861393291898491827841283778829104882224034270\
2271880099384058112009360 - 4085167624680959932366884563994841638052192889420\
17004650683914129216197780770806496559140*rr) + 
  Q3^2*Q5*(-57176703349573532690510079457365589707025365288935169475703220627\
34581468590822688396948 - 294635935948743975140106932206182938315694177506534\
071973122496132963604592378992625483644*rr) + 
  Q2^2*Q6*(103855867075648579804808955957487276369011266112087266807577794457\
395784181418791742128332 - 21469300222973586819038958978544715567387323767087\
100582436301410922028306209644496823758*rr) + 
  Q2^2*Q4*(-32117841280553460775566667310660166204390376036570693090632036335\
1555922246910374041106080 + 2352845729884296824975009074230650212927995624761\
0036000321181844665515333793315597146994*rr) + 
  Q2^2*Q5*(-24983817977057295957471575630710827733038048128831617920120827665\
0978130524668688750888044 + 2985618849977831500327210846096449040329265041953\
0534709592324740228050387564659997875908*rr) + 
  Q3^2*Q4*(904422242311636839344656337605565300154123790669979872401560351223\
02192930485169211111684 + 118851537823209937741317470647901274741529031063545\
825245749567845156543348392537704869200*rr) + 
  Q2*Q3*Q4*(23473341851678389708485038045696868915110276079412662801596868377\
0804615866489828158168672 + 4769051126449694414766454878113645390616119134447\
19445698867029459580359552302473307294192*rr) + 
  Q0*Q1*Q4*(-1127875924569457319926696199786278145376951128300908024238866798\
43224954934743317750885473400 + 103286555451871978972453600098716278433616341\
81499758131550362264071591106434271717583170152*rr) + 
  Q2*Q7*Q9*(78377209044287258369751232678154416316948910522954568728883727270\
182840391595696803732432040 + 10581459334634255204969418412081117476201028221\
493126334941487813978662913595931087917946632*rr) + 
  Q3*Q7^2*(-59198813159475089201025162187733909975267790049425395380995286719\
75998490818705210474795832 + 319007731273007332373483966158532155146905465533\
79753932064719033678956531357754354818536694*rr) + 
  Q2*Q8^2*(-24253559289565980793894375742317340534390372384888456346374269947\
373441461893078953259021388 + 43680188439509264899250398750952060988998817075\
659481720539005073041883914758493966568296332*rr) + 
  Q3*Q8^2*(895966132285429557243818121819753635164535562435876427401651562156\
8095630612489166452287410 + 4387603042942612345775406021471089383848321280001\
3473500428064219328237216264127941231045014*rr) + 
  Q2*Q7*Q8*(-3126435968222881483747879850907813365719479367800557429435905847\
0540144920634098218359931444 + 5704509410118584167000152891626216816207479808\
5245469313134768484057969578213321754644029618*rr) + 
  Q6^2*Q8*(-10833881255943029228498234236660654569758963371989150578826470557\
2691334079778098236239507356 + 7439795735911904360042754466422710938166571400\
5096050122647627911242031853758774784831304896*rr) + 
  Q5*Q6*Q9*(10190918766460368090917598486357784670339186927829873361735410917\
33959207712656897874537598764 + 127626462781186793263637945149064115528898082\
333230412992214256445462312685599768882981923115*rr) + 
  Q5^2*Q9*(261793321364969177023606394205256662256076728432178494850104639954\
797540068795492732252870688 + 15919005779329717858828557658237982726145902927\
7774994379668586875288905433310391522456342513*rr) + 
  Q5^2*Q8*(-14754045787970597901308657057318006209836595894557063175129917865\
79474469069887764913848331744 + 283252329679335576149513063549782930582343178\
654932780607237319722437839386076138772623871255*rr) + 
  Q4*Q6*Q8*(-1401285519520094735167377777003404619825175043158005886926409096\
135604298327306370316056625296 + 31906659306114070630057872291674510426553086\
1568436566870188536700020553879502247996795366551*rr) + 
  Q6^2*Q7*(930277853235963148170055971812745688164084069681759126849313736384\
739701288328282998367224464 + 41134276175915066060819468225080428237005435559\
9034664652490168992652188723137299515042377348*rr) + 
  Q4^2*Q8*(-16332546776590731417072260760306851744498691321455365800211421536\
0179076853150572524154909834 + 4208730287285847150550111328725238538251809304\
34928256181919809135823041855118623724816043161*rr) + 
  Q4*Q5*Q8*(-2533237189268408426051487712005187295734788601085744098426994927\
038664440762375648622914720080 + 69529475817701323067791224932752605735352076\
3460145160663054087492964902733738992729578532310*rr) + 
  Q4*Q5*Q9*(21797081049563788538725486652673948519235367570301571576266736101\
67411860315330947907150169816 + 766892888436172360081736076632892687140037370\
791830586707727097858140752233648080640478831450*rr) + 
  Q4^2*Q7*(403841669213005814637734089130569003893062762120440096449035653122\
652562216187251224474221534 + 10055491920174150332757956990706307894861216480\
21458801602354021328565945785170462182475206707*rr) + 
  Q6^2*Q9*(-83403574470497905669353209932944256190075933226977575785722029873\
2647713683041168336565506092 + 1076524116247668407892949421144182231866022533\
477949837508425718862989095026497814655934084182*rr), 
 5254382629361330792634908335016762262678174659311792583740712122288694076678\
491581620637293348*Q0*Q9^2 + Q4*Q6*Q7*(23792206107076328406267830705067840217\
59739529513193421676101114893171391656855971954843382076 - 
    1632870783363147136562976473344460099014687604051420857929690535441769226\
328805892543605804791*rr) + 
  Q4*Q5*Q7*(-3151896603781223601080241046282044579617530670905463156041808628\
716114094320615009556803104606 - 12683347778115786383860113915709352290306187\
89112713611304771421154973765658633071792066685090*rr) + 
  Q4*Q6*Q8*(-4180895747310377348462345644681461464114284136060717919889505430\
190936775874368904198955068712 - 78997262345167356383878689411271110290356232\
9476616820598809837677659903704719128059176352491*rr) + 
  Q5^2*Q8*(-30426911458018555743639294959760723014980064975984421594515241199\
93207967825073194268728027312 - 671873739861929522014131224173313861451526358\
837409803701950728578659159534799012209737643517*rr) + 
  Q5^2*Q7*(259916789647730460367076271590662729174004120257524310417594846272\
9741565645178126880106398152 - 5764888431106047488481831867574395655407013120\
31730981047897186326086670610184637420201595729*rr) + 
  Q5*Q6*Q8*(29603405717380108342116773334900510313536782150700664349577581054\
91048350651789239194799808038 - 367895636735775940835902373225071015316620197\
761617440436235812413686254564921795586248829461*rr) + 
  Q2*Q8*Q9*(70028077693186084095090542353594012441199820186124263248520761548\
975285050179555593136299524 - 10492751943475507347249904166942121074528224139\
7727576743531453051711669401639447600987461848*rr) + 
  Q0*Q2*Q4*(85546797441476143696724651599337330288046761647627352070638526271\
526969800890477853690453140 - 98332029965565508424706322578828431126252461179\
697320261105593555306489977990279513745392824*rr) + 
  Q3*Q7*Q9*(59571661653902464955753108539227535273426250450673299469625205933\
708043261540056239505711298 - 77368339857599101301072214639405868241391041916\
818763893975890927627180924200660820580785728*rr) + 
  Q0*Q1*Q5*(-5069991285647895145700413444425855424018190114461693572376668597\
6720424403289708453323901852 - 6877323330869883513249344290999978787027247718\
7774082753534203267976068755961468368552412490*rr) + 
  Q0*Q1*Q6*(99585707812867470107355102990618238272544333639743718333246857168\
980708928854629267117426272 - 68088132772109093070258126317178767082560033376\
916565166733464336891094388831751744755637606*rr) + 
  Q2*Q7^2*(651530690809812854373853262877999974050293426091721080915580098156\
31795486287463757426388212 - 370226490712166006972122268976238213844860239346\
57252673113558614840825692193966059607922710*rr) + 
  Q3*Q7^2*(-50385125328352420183104204833967156111941542692760935301753940322\
344996474187112381623223836 - 31704056048244853067496304320978498849100073729\
892932327964753208280426917274208086729862156*rr) + 
  Q3^2*Q6*(-73725805469950837053300171886933788026109934744777549773092559538\
2803152782321406641469416 - 1343655633775065554390521674745403745345907488806\
657602141862175524057864149814545299579612*rr) + 
  Q2*Q3*Q6*(-2700571636447395300985041208055085752499015570070360841686755814\
05612579662202053864736900 - 741392797059464733931910049471580387751578315963\
580762752374582955103604153956892887462988*rr) + 
  Q2^2*Q4*(390584765714769580659477327110010380305358442050485106358515064066\
270685469856584928266280 - 39869501713342991659532978483960885008730172240168\
7010341067623077952319797169095068199830*rr) + 
  Q2*Q3*Q5*(-4711313960960238359397553276565079171689835604526668169223807238\
33558030653811371697730064 - 365272391574341172403274324390526743792739408671\
229119601563402245076466147514151780178672*rr) + 
  Q3^2*Q5*(592472657378708125504222690500321518364117307501989033225489996514\
885981261590921916853976 - 14383261991888763896961946861364173702563240066368\
4687471155223558357724839452807825358444*rr) + 
  Q2^2*Q5*(-41917583911094831427627921575926811205697097293529650358030670356\
3349950054138696642410500 - 1178093879530128326391100505928920929831261449521\
2289535098347968715999892271541828021356*rr) + 
  Q2^2*Q6*(130204505399397777904918303410529744465111952982422906234778738496\
5859845546975848591460 + 3871951000363879619474430942495661619774074638156245\
8766687827417981915672213152011984490*rr) + 
  Q3^2*Q4*(216595041127991260825442457456965795422677278713339828774200757692\
148058356440237670539336 + 23275144908275313373349056677666686920949411479550\
6585877311977120066109496916921491714324*rr) + 
  Q2*Q3*Q4*(28097233259174344011101016947195401782353083978933300597747470353\
7488893481171090794633416 + 1377444710582449412474517398261976749411853670615\
923023325760588040553177407337615889095624*rr) + 
  Q2*Q7*Q8*(-1162526601848189914512951019965926188307613351773692224936949023\
72355727571444722702773103520 + 105362796076669044807102506081749520215411928\
82888045138634270960245515969838818283831778176*rr) + 
  Q3*Q8^2*(168675820662637199384154182390134414158812361121634411301991118813\
89335398527185770012235834 + 203986845368879717085474054042084341319700416657\
43356839157033193486045726989393233165615112*rr) + 
  Q3*Q7*Q8*(10844323342880295231192474812835778743576942282659505461243153843\
9836748285867333210593888854 + 2390899201878249858774952324120273722780261012\
8395259966174397857112971247571013992228386552*rr) + 
  Q2*Q8^2*(-10976494199860681679948785728584045637931777775904329306993334273\
5892984080094963371495561856 + 2418950264787600515751351067627829964305624596\
3228888637587435621095413894689243814588107272*rr) + 
  Q2*Q9^2*(-14494703519553364072433243783198548072169603034429121586850732037\
328146975666348016458997928 + 35493805656043018241674935179682698553737937810\
165356825734845261104204932945094073659440608*rr) + 
  Q0*Q1*Q4*(-1610447122245608013241298810074866025620913640527278781501191445\
15338968564742928504992717672 + 421752091412221962577553932924383813133536369\
72581992226845359064310416258503165065141391060*rr) + 
  Q3*Q8*Q9*(66510992115956645325136673422554772727090513491344764592808435312\
27954847622668889014547264 + 532208595495669801047745076482337152977404898217\
31288944676328608132188734572974116358049488*rr) + 
  Q2*Q7*Q9*(20767792554845353040616773135138511388671535434001214968744455844\
0240499947645781146280694648 + 6280198496295929611028507992277960416925825598\
9625168386981937416947203883700494502040383750*rr) + 
  Q3*Q9^2*(367344921603992516108837876273037816349175569781534364408063657641\
37157666585583253451220874 + 743343006201762130100311634811942810496764215836\
58882761206948599991017236556575654824071376*rr) + 
  Q6^2*Q8*(-91746825931962784841831644652385383195752426208989413554847674210\
8268523605268952310202218898 + 8093118133834314438790978214204351178073699102\
5657316005326615886781857712768777832094072324*rr) + 
  Q4*Q5*Q9*(11784645795183661110135131882969893074491709153054664366740762982\
90558451886768433635947060458 + 124398898300204592134633721894624627094345947\
788086998408386516774772881964041170144589521260*rr) + 
  Q4^2*Q8*(339606072264952808834981773515396677651734341450042471553984093940\
072839949750836025546645996 + 36603586635198643194279004426247412914348196972\
2494809346798145549913065670931571760471982513*rr) + 
  Q6^2*Q7*(166536623078085397419937752431699869484696417592959182722138032460\
883663139453775092906409562 + 45086528915979860940836465453101978803856210993\
9522950747574053228724750527915984388178342996*rr) + 
  Q5^2*Q9*(524066753674405308677035048315729138383730409795623999858666046077\
386387796588341565907919684 + 60288287797442973802043850869020778965999119635\
0580907506168946684395305771356251242253331497*rr) + 
  Q4*Q5*Q8*(-4291233928788729986719338626476708991905327801856351611965959158\
273428810281716127084791951542 + 72231635229461124674374157217120123268503098\
5825099755024733221383233899756405906636632563308*rr) + 
  Q4*Q6*Q9*(52573423972852158535648768114794355346039811671911338171113957593\
16583059556232305912759003276 + 784339044911349041920231195805534667783720115\
904338059073793969372677209776685855071870948019*rr) + 
  Q6^2*Q9*(-14678622615151599825813170715882942222966877064447691938473716450\
56543703185782989665837408770 + 938270532458046135323178846514958616379743895\
133326386767246711132018165389115388442066623478*rr) + 
  Q4^2*Q9*(-98124333566396999213092273864285507878267082039315014241358406193\
5695911822633014759765161012 + 9565952536350499462148635238562275513734798798\
22584251319108448047919965167326388296126233751*rr) + 
  Q5*Q6*Q9*(-1486799230085896761724956553801811440392916592580998679560953467\
563347861934242717374384003610 + 11899258052909927780484246114287599007686540\
46429762293162211848454820944303136241862350338871*rr) + 
  Q5*Q6*Q7*(11163343872723067349204650580278284629408929931968683528220456461\
58362798098897115203413063734 + 165840283088200303196977368115511925637719102\
5941897612541142407176839376035318933861203043915*rr) + 
  Q4^2*Q7*(367409770405165769330100408706641710713726693789749331867109819909\
827430396729134482557411208 + 28894121968614014650295587323005345407662499447\
45609430969153341267562892011772049972538707467*rr), 
 7231591877852293374906339332700188717528393111796543019380011047954160878498\
7982833174552445583080*Q1^2*Q5 + 
  Q4*Q5*Q8*(-2158919926194809159536149329929971848907531989303785497868101477\
317788361544361824359483597909841346492 - 44059486883716506242231488108846441\
67337868320115002713994153774182663593085709558524100572584219779434*rr) + 
  Q4*Q6*Q8*(29074513694905663339655524504441371607036537649474500853244477972\
99299809886088763249811568453210446286 - 295883749865635967781762710427538798\
4022681025979918522365732669178410354286422711176525076546797178815*rr) + 
  Q5^2*Q8*(116917064022143221600095682531633434764832191854183686220580879908\
2943322463094308703924804300073259462 - 2882156481049079415423602511482715514\
959710416620761019287268431415776813523668955213708612546729563313*rr) + 
  Q4*Q5*Q7*(26558627909390527717742073694131826415122139202048501425507107595\
78342104544055839579337288182639306104 - 189268528135886665679136783673993326\
9566625199657220490831164629782950419369433125829246159173550359312*rr) + 
  Q6^2*Q8*(589453281653925251764183615568413494720581466239695896474336672426\
712089160240336438112833143828840592 - 98427748099427283574789210911367792185\
8658347089362213489462718089355744154430518337108442990352557144*rr) + 
  Q6^2*Q9*(-19546613364421097597613057377488701889595521468024057673210539158\
79263608701877465772923053863146283468 - 780426721078309965467887497163037011\
564246851116891974667215949124986852031282585382336638400323533190*rr) + 
  Q0*Q1*Q4*(-6629727112079133300751531993337246895424730241109757289626323711\
9157615804920205984474968340662316256 - 1754057847847314256035327123968171955\
17435071683019738826218103390931927857413052710517568543313154484*rr) + 
  Q0*Q1*Q5*(65649499352318007927905724435348482431665403353558985444422337703\
199663553865231324402333411592151644 - 99540276399375571364667343543962979098\
510029175497415921880919888896234126387405997775234606074715210*rr) + 
  Q5^2*Q9*(-13954729320882670753507291691184917833427744995940065225066260310\
19158391072308517942640059123824120114 - 797840240787795472632203184608645682\
40360750531798614489118088046478552760322938391400578738302689427*rr) + 
  Q2*Q8^2*(-45243142935404527288703478822508627798690512780643400755586431231\
424439224031140040250030806588089772 - 79164924227827167938379098775200754784\
314333582797443877669602225401275861337262762072682570124494778*rr) + 
  Q2*Q7*Q8*(-5877187726009181297568774763433762676289281541509364161638178341\
3035111545970206170483374975122506376 - 7741123010320949638667493416207131282\
1358075880495069942982637745775244764677776367387130861488706622*rr) + 
  Q3*Q7*Q9*(-2837858246534122761952074825050342492335552877323508730595092653\
0928120731877524822978300813917513806 - 4499612284935275624960588594962788580\
189924876304466349900829823835894092106476731154907205602041096*rr) + 
  Q2^2*Q5*(520181308850869856774042496013175894091074037525871945289018989723\
063362959829208738204621962488604 - 41747257625202782685787356718553809865602\
0721212403826163030265253472234941092664391012220021227692*rr) + 
  Q3^2*Q6*(182856105775232259170052356013383082063169567939813567160943172615\
8309240380309861918591026934641368 - 2018631089812928368790175134077552378444\
81279944992780627986342732787332584388306792045765415224680*rr) + 
  Q1^2*Q4*(-29597339953684128555029038299814174441843010983332243079318189546\
7814625645775558605879353823675080 - 1004222088604849399587509183623417959021\
72634243195293269122421459734584570493621521944455818763308*rr) + 
  Q2^2*Q6*(-34427527440503713917111796602662513143701221083977016166690884289\
778261186835850280470552204743032 + 76670581766742441010376441861284180313973\
107184739482933575674037749457572727738553216376723790070*rr) + 
  Q3^2*Q4*(-27413564732256777931985363284200402781873953348561202089674049519\
9434898612533344917916577127085332 + 1391673461556541682171967560955433084056\
55511536652669664238855834307529219186218644151747793135348*rr) + 
  Q2*Q3*Q6*(20490284255122567543942147799987836581131661789510986524600148549\
18984023001999817641627891753724348 + 155635962437979595872185698279396352517\
649317225034318945325742899470467048795142044592661305353348*rr) + 
  Q3^2*Q5*(-31396432128787165868652965551596438464363345529846406578437044464\
8116322747410864252297881416668140 + 1650429874930092548619824899078735943756\
31551262766095056322905449562611094457443116559681418606936*rr) + 
  Q2^2*Q4*(-25838297448638514361835935682587587594319775712023159963752982893\
375888530360363881301163290442956 + 23331943181398690485707798212406585786306\
8101728536387555988289485522874553734947545374595035662682*rr) + 
  Q2*Q3*Q5*(30908669672864030023096824708324885924859134253485758700220829134\
3502098282412131175638280343225504 + 2754118184754678492770256615808356458670\
04707034288418207689852800880815143476244355330725813520552*rr) + 
  Q2*Q3*Q4*(-2044819808814014946579476046076959086823064097927820172323843684\
597204093289010152310453151789384672 + 32560921809937154229455698475834593195\
2366952220789658172116042990293143684650799320147155313432192*rr) + 
  Q3*Q7^2*(205720646068870522321705950681999525564810952103527693228558361946\
75440461848653797154132488037199384 + 148346943786636589064591975237643140156\
1894923174332786126436925721879745184254138073540909312147924*rr) + 
  Q3*Q8^2*(-63339077730262335350677153126765341606903305403749637256424250587\
740269975855663970427273752661929194 + 88599258504752857781920164645218693663\
60876285808668430943148197181753159976152975335827525199430346*rr) + 
  Q2*Q8*Q9*(13751198608063968524285129349592544217938749901134372678898604227\
0367559930372279713557131320347601336 + 1016655773222751848886645488911077426\
4508554158318921097552295556108311737297420300163584595422620990*rr) + 
  Q2*Q9^2*(119347304650092358361589994876598689733117618957170441714327226602\
03818754708097814411095286118282572 + 231419884190219799252382804873643835597\
42773338558384459516508504146771137971742548489012153168676168*rr) + 
  Q3*Q7*Q8*(-1882124473491344727356914019943432548670216204010915965277372335\
6042947476745304990811835793527268498 + 2446098576924131567691832557452562026\
5062137958869483013141801225107842206261750596459552956401795150*rr) + 
  Q0*Q2*Q4*(26603772257385441797755326593089020309938784713506744814041237106\
0553589482386952479499114464872833756 + 3315161959974885122194454003188212923\
4128596414776349348636981611584761004484591765881688249004553328*rr) + 
  Q1*Q9^2*(-46149776829247886753676317788799616323932446980492504295240688209\
127366092698320541351522112266974380 + 43933108677938345678410498131203316489\
255651210910418587340466072526727293005273071649363317109822504*rr) + 
  Q0*Q1*Q6*(78186641839021321759876689233993291664958031864385043575816189145\
845069182196983446573327369162930944 + 46770735337881287117514218393258780777\
780257014930126893878149834843205101698118248317528014635543202*rr) + 
  Q3*Q8*Q9*(-2896287438069212635586034353638385484015147846952369464208786081\
5423604647716427734786777618338290336 + 5430322210837350411712690557496060673\
3339103346744427975517871498416199938570308735848819976769579870*rr) + 
  Q2*Q7^2*(933296851497408081372284781785319986805605831184619687491054565459\
44528498554262930436542371042513496 + 686738678913521541793538022973279152082\
53877318211827509356044307312474681015014535037311027240056758*rr) + 
  Q3*Q9^2*(-45845337268965913517945230014956961485233550867863720956337021938\
917215610588903708810123793211199838 + 92164946538448519518745592235251665949\
976657040361408054155063964790735809003092506827479976063567184*rr) + 
  Q2*Q7*Q9*(-1581527929685500509088404164352810500998610481703929811560715743\
32519236193820279435926075629323325356 + 161221561550047562977270603554865206\
759126126706787635172502534490925168332769319191318755330447547694*rr) + 
  Q4^2*Q8*(-10113748427884409418079376390075437414174410863061774949506487669\
57742662116076524099209313649904948956 + 377179873611800383174545824259168610\
160277851642562983522842760846748389620613903358679280662513831447*rr) + 
  Q4^2*Q9*(756025896811717627456882143456438817952619434663633087997380241434\
61549801025961413964847798482449180 + 398938614759285627419943613416201742609\
116057919457475056803191764468201205412597354607203813231812029*rr) + 
  Q5*Q6*Q7*(-1058935613101329899720416078327586769948883520113077636781739269\
885599940491169582769795331744156876054 + 45512084193675215602920100794666752\
1307796038096344159656307788716946058844762308388798832072055864291*rr) + 
  Q4^2*Q7*(-50157884020559564539486896195988167878892972454887714086921729192\
79350211257950230780378059927610791448 + 566174336284885796768350569000997511\
256748491219715211958848759588761528649815719868552164410007063141*rr) + 
  Q6^2*Q7*(-69599720341406567224506486767944829155897966953706417571598017656\
5377928717100420691684373629104501156 + 7984670364335776429910950311577260858\
96798565929938097188962396179701981729163466520047046760392458108*rr) + 
  Q5*Q6*Q9*(-8470139475233072942416347890339687404507964522443234354043931318\
8698165895781679667809981880448546658 + 8315666085201470232120310399892600673\
01706941745823991572499854713892188258507849358536370033582976639*rr) + 
  Q5^2*Q7*(112568913538253413147110499637355988632896523250329092541870320823\
8019607400234236196516394936953992066 + 1668930744337837644248303931135254070\
196553278276944641396990610878467072280849662758584241600300114047*rr) + 
  Q5*Q6*Q8*(-1497818715978939159584551995871487289831316199910079660548161236\
19449028534782228402247792767379996090 + 197875440643524772587935797259997789\
2043008423255337411320601395057719910292675344789964152285675831219*rr) + 
  Q4*Q6*Q7*(78308635455871277051610690803655947707055842024743413492378195516\
2604038393992348233946708743725541558 + 2283358062008707472607662335283315357\
510898990013011259869329612587087213492525598401467214818851795209*rr) + 
  Q4*Q5*Q9*(-1423229614256082687820700040817247639655934607295017936146953903\
476550525955856214841266433936613034468 + 27769249026843988363946932288095986\
38563631291052797027771990843046934565109625523694762765323165592010*rr) + 
  Q4*Q6*Q9*(-2593223575219587964442439667436901495358200759710216112331764711\
36053206338022418631580625415225604262 + 321394398229693985132147592634115589\
0566099439987929661277723406340520193428072335376917833224607660579*rr), 
 1374002456791935741232204473213035856330394691241343173682202099111290566914\
771673830316496466078520*Q1^2*Q6 + 
  Q4*Q5*Q8*(-7351707641962552886529879640781794764171049881350702322851338796\
967735993420214934017892204897681781368 - 16165724701606308721995079956553650\
901045547334329801509007291453266945532148916490198535645470332602034*rr) + 
  Q4*Q6*Q8*(90691636355947113931015206067765483819085044113329441258624418921\
02641854268286136029450862829830041568 - 125088812082719335416285068100705391\
36331617234638451679220869464303570129017401719763744721719369580159*rr) + 
  Q5^2*Q8*(418188915194837961685847717824228403629764738480222533715382827419\
5359568069707618737277279221788071012 - 1209275856650323714638318552254005892\
5896581178131380202557552350112881259641126441320058145094488109997*rr) + 
  Q4*Q5*Q7*(10328299598564502497984024400274256674231559641090240687497419223\
906789678297734936810673174294203350616 - 77148292088584572534071351926447338\
38197862764639425350798449443044093690225435994494818896271632917792*rr) + 
  Q6^2*Q8*(256210702581115653157443934772538190891590090898840215773262420417\
5431683636364928327304954472220259584 - 4414888014831822689122149879499578917\
400681221329444506037184259533657448811006956219999852637236040280*rr) + 
  Q6^2*Q9*(-10014710982336889425905216462209488045077637914267240548844857491\
736414780417185774676848593744864702544 - 30355289087882682888057783461175191\
73919550964635019253283714275573222031409099312823568131197449179278*rr) + 
  Q5^2*Q9*(-61301044109519440234733170494235765114004736239269863919805124310\
27684439930657669536878232733609394848 - 109312341633133516235543775079098895\
0501012611308681599274074278566288535809174569740783662227509714835*rr) + 
  Q0*Q1*Q4*(-1539478459540129777636176934411128192305763740741241796817658840\
57297738726297516545244026496455665800 - 643847725734953348977903373517729220\
026436991173613726460955181551521134505697675649889276555973011348*rr) + 
  Q0*Q1*Q5*(33677100727431652502662540589702546858321042816620478319474920757\
6061998379611261495328560415056168672 - 3947785737430738697811780266543921128\
63064675568467188066194724302343859166416753916292668600096437466*rr) + 
  Q2*Q8^2*(-22978553914731418569934941403412408336452167269451698694965288358\
1066809326268310671096835520427471960 - 3323987123189873642571178837781507561\
95522736390798389474003202241094620568660407818826310112243460126*rr) + 
  Q2*Q7*Q8*(-2837303680243416230205698216656334196691194155259172887675854075\
99427380330570957200014233802812338044 - 291096498534236559821567889221771760\
612839227205582690940479258260150893070068229420681836655397056122*rr) + 
  Q5*Q6*Q7*(-5846259663857627479279798006402959471765658037035333011554665632\
303319345826236896494334261175405991184 - 26066543613536429061306938167677613\
5663293060542980875252937083774255204235788507445209424254562419541*rr) + 
  Q4^2*Q7*(-18908185932849983458423065893835697467064412921729881712567511264\
050253500610344081262093966488921197386 - 24802197338041243556820357080589155\
2669419026924764380236870732769140957962327418951764795737676874445*rr) + 
  Q3*Q7*Q9*(-1194706913331853708996759818934272079096878803433553050323666681\
38248407878082607751220447909105274186 - 103900679722989870906102850637959424\
101337343415439173077204011382500665755687257715918331953390745434*rr) + 
  Q2^2*Q5*(246692929104696592534770685373039072691785916582065910872373105241\
2529527608735746329549974204996556 - 1873360142555075031804700996412471523070\
082933590424524570496557525255774932926474298598958658514152*rr) + 
  Q3^2*Q6*(801281224566351001995077061290137583689522569600961800646526055364\
8133643006096529303103907357171784 - 9711611036531777155894970586373082210790\
30558162342521652565023435444373389571209815097730540652952*rr) + 
  Q1^2*Q4*(-94055425908231477544142656723036681299317739689098130652060019980\
4017460238565351982814591395336224 - 4376976898440290144750012187864207006248\
37071745953650172990153222050293996561285787183296296926044*rr) + 
  Q2*Q3*Q6*(90234670327090772718043875897112755570414338435486183867329167810\
02379357125627679223924264799426268 + 337815875650977174995073564046482291913\
244703178352266939978395196722633347982111582860100149072712*rr) + 
  Q2^2*Q6*(-15686191024074671049276342985280333901426183531169061993931540210\
3505032097556348206740644258635956 + 3698179890111475628275555321737423959142\
99296306544565902239758099875255997697891240891734204878738*rr) + 
  Q2*Q3*Q5*(19270872455619312789992813636130106375222411830965049012187322184\
79053554126238398859634434356553888 + 464569031510157713881366912056579089120\
056862960732793222546969488766309309611523401029094052722040*rr) + 
  Q3^2*Q4*(-13603032384782434954082815086548680419621447314155241255545904951\
44357085671844432058834449137521252 + 552735211858710756450721934517690492412\
042859000660204616000624472265557015222543581275805777641112*rr) + 
  Q2^2*Q4*(-26527010836310289752070880146126212994999637744509719033650785026\
0412602178128000624628257535014472 + 9672340037389330885433973847192713274171\
26222953482167279711737209159800726698802817455699548331690*rr) + 
  Q3^2*Q5*(-36059505077984701328232139332530159045760456493349690199021608610\
7553590609060875802027258065596772 + 1041294898171185837999455677015938499315\
147974346404779389270724614713606529555476067855836472452828*rr) + 
  Q2*Q3*Q4*(-8517649614173187073543054865397961407112617679890850822061132581\
230780843725656962629015304532427040 + 13179148242985652941517506819399385267\
72758334996676443809336046285783318135405865587287559553876744*rr) + 
  Q2*Q9^2*(126452287530022705365367733006379749814161466285283726499142086518\
470717133207925693217162426047272980 + 37401064178482150178038841029602729599\
733134473539588643544154151004650670678707538502909191922306576*rr) + 
  Q3*Q8^2*(-22029577416575703566218669101236995197495836320237670415646260547\
0454947434907496008996238636242908834 + 4089280295058127262114469484828421396\
5648314720142415761555821555944813130812411133570974738745402684*rr) + 
  Q2*Q8*Q9*(54404864077639455715799405140360017422177949098381181526293911240\
0993783879457426131696973716441944428 + 4961775001636955015643796306439800930\
2564789676952950035086300908811453910896723170026359134225897026*rr) + 
  Q3*Q7^2*(811180969901220087305777202218967990892643496043680899167669682775\
46652702659401040927627832008574544 + 700519131532247773099677365859007904379\
08353064142912554622394575766070975360027043243480770760900576*rr) + 
  Q3*Q7*Q8*(-1603649891280441524998657843740082834717199611042019587540713356\
65964596368145578726038730055027415274 + 154365090018027443910498386841691997\
471628552548784629486909807099275545133935142848320205639033293292*rr) + 
  Q1*Q9^2*(-23391100313888485880737403258946117924991553648148431412385410404\
5102900291001179011526399808295458388 + 1666411985502406974033861523037033418\
93812327710665444355719537275451272336235124808409654750955144572*rr) + 
  Q3*Q8*Q9*(-6964475048694843420837375616280109393866956271185461106060974004\
8931952022627932334253573139620300188 + 1950941695010669286903267798291604239\
28481966991635184135156518114975470975719743435160986718341400234*rr) + 
  Q0*Q1*Q6*(32544704087577101974290756926775370097305220930233245564001415587\
5354320347105499421558482381467293588 + 2162741994871437608202068602993993368\
56407275682800362292363231425442049896726935038393628127767277870*rr) + 
  Q0*Q2*Q4*(10680159538528330292725100747112463194755380424630248580104220744\
78232790344625456402832235012962089092 + 263501639653620378016207429722278831\
496636231806694986238897407225338856490632418986125295099905177860*rr) + 
  Q2*Q7^2*(358183575348828068008251654384080199858199923217606524805435182694\
746356357676491156750393190942954612 + 31436730168230010838528728212322267510\
4179764829264446080736455704867879636364291638301340084040705270*rr) + 
  Q3*Q9^2*(-14194913348381002619592670891639686107594735458462749305509301704\
3101496028054502629398061725791576162 + 4203788870219251419101940418020550157\
27420213610301416474662474793760444292709684085298856648998201634*rr) + 
  Q4^2*Q8*(-36678960585161748447284912468822953315950716326809429041251017465\
48733099253392749114659113544007494402 + 635924447005964426970920357209564517\
962588867744661435534965515811315362312667256692121223584604943925*rr) + 
  Q2*Q7*Q9*(-7638774427562127898431521439897996000177491130061007854952258863\
92980047448977154997737226572850481776 + 648952036028256327621899304290391166\
337012334769668240725628610917765095983423897220887546104465828846*rr) + 
  Q4^2*Q9*(-21968398026905226527049786837721757438182811427798001308296107993\
1066941673885221927903885876321409878 + 2428831520326723186990833637172791979\
624801212036430600745433162630239281260206835482193670758465690207*rr) + 
  Q5*Q6*Q9*(18416360334241925036295245280560461979010876574770479645505344611\
17006954593563469345817516836340554068 + 345564067873438241638463842497714630\
7325703209648631318763771070897784375692026362485121121733911453859*rr) + 
  Q6^2*Q7*(-34276154166468244363957897337787737837055962077807179004619242934\
92546482303826389840841790146792915484 + 365463094256118162334066377271580899\
8215638739124540997798145006045418042377365125356584781427825378608*rr) + 
  Q4*Q6*Q7*(97393949261848264949619569944779309960802397399640164296134839123\
0319029746383971687804818985563475176 + 7931133449241360982662293486158654591\
206027446580299317709448244103014118251038820544557986475280771945*rr) + 
  Q5^2*Q7*(388386348943097985918241341078856166980427547372893156069525429617\
4844513756113048452218349950949751984 + 8127954369109980264622318677758210021\
310663819209368959743857415673139178838202547536737039064501919767*rr) + 
  Q5*Q6*Q8*(-8908097952213192864660016615126798026241472549930479512301209012\
79141300453761623406651916309685685868 + 980184714903582316446982931118653603\
3999104669215187072647417160267389694938486463093861092591495985327*rr) + 
  Q4*Q5*Q9*(-6199406063730210610780206584739279285191878281364234249460391716\
583686847038603443500194808767221818024 + 11803891140703991164587564753011013\
184130747462197149678080731628001351423132542257581596069071669367682*rr) + 
  Q4*Q6*Q9*(-1248720816126437305995571697849715244948469157265223508204720148\
846043797107778665982851446018426722024 + 13130413074172432616440062027543842\
616024364086986477082583967109600230274023049542806099579389665663635*rr), 
 3227168493986808051941579747157969566449548668661033538060283887201032803839\
04564350234955621676*Q1*Q2*Q4 + 
  Q5*Q6*Q7*(-2606648207304621356328255013431478970615540230384616081916756238\
9111727432637934565914220206261504 - 5182408355360350464321824833655076371759\
07780126371783145407705009084645105478972274283747987078828*rr) + 
  Q4*Q6*Q9*(49977532940054590216352089354695863491938587822065502310275463303\
3284903039344785863549088856023658 - 2892299443558353308089333008904094896649\
58910042430137207123163269235071138208286492363047935931449*rr) + 
  Q6^2*Q8*(-15590479898961345686537381803921142498077867146124931321005302287\
5661063531481475101531796606198218 - 2678277149775020903559056902820113225897\
46008203737941084605364888289303933076042791780242947812097*rr) + 
  Q4*Q5*Q7*(34233894676954928884854607354602398363463515129744168444758805267\
2948007932024724926753343025274344 - 2550819201784450968401389796521844669456\
71002192715369161492148375096757216510609842773147711285291*rr) + 
  Q5*Q6*Q9*(30108545618189250817016332104286936351472653337115502782464605918\
7136224454029256965619164783234192 - 1505277225448389192660641352163058572456\
92591356480377974031342754930990828097546269116954395712334*rr) + 
  Q0*Q2*Q4*(27541361198671603072136821419586958764802304747856844272280615853\
089601900581129526083586512963688 - 21776893526876584083649264244352984717086\
846538205670243413898302994002001057990347410226360538700*rr) + 
  Q0*Q1*Q4*(-1658972348431574220676542202261923054471155762685573816251648509\
9395137008152907974408999618795156 - 9293485715007394192524071674842924919389\
598963162772126276904204831569876125509287805931259115648*rr) + 
  Q2*Q8*Q9*(-2899231411053915151327090078734777781281461005846688545771064133\
1675957376492118670609151161109856 - 8638543890514844576134259228443039777660\
619519406000055575744697579747513879486543983306000686958*rr) + 
  Q2*Q7^2*(133570397219090242758017022468285025736097532401514333746673435896\
09157908385994112918268623209760 - 809445707509596649145870228945497306176172\
0819511328188688295228238971283739284307073969849795572*rr) + 
  Q0*Q1*Q6*(-1237292081015003221464503015566739100547302809356998940477167884\
7238435929016647417582343855800756 - 7327348255209510385840396107181405734888\
257913555655181515362418240051556620481476922982244515486*rr) + 
  Q3*Q7*Q9*(-2054969588038936731064196117322571099933221467830606921869960500\
1636716130278817726347329333705116 - 4567063991490052998751811073877221456057\
064033612000129252724782071828795422991486949002016016538*rr) + 
  Q3*Q8*Q9*(14011271551878925869743233153669728886699460355572321155797397084\
457560719638240911312627252030440 - 42092323587301389705541417969778376055467\
27420845535293757918668765849164714144099672341263898786*rr) + 
  Q2*Q9^2*(162207265501061182861489715036282945557813020954076503501508722299\
87081076322340726123111329310814 - 360513004792937804830623623735873741975276\
7340303916234687203987712174233481489693096231224195890*rr) + 
  Q3*Q7*Q8*(-1016904797555519327340597345645463794516760563260240767730975102\
4589670534839054256613400153930248 - 2995707405982062781592549373976837501633\
909654813638185073344956753512792841004109746056950715104*rr) + 
  Q5^2*Q7*(209455119462490575295767498040006158918871603109543153929690783737\
761419692222220685647119736022378 - 12025574485067038224361303364048033510271\
75679727845262253878379435578036893426341682888281982739*rr) + 
  Q2*Q3*Q6*(17509750644555204095731275376563984507667126605078276467170343450\
7438463960554171204285548660448 - 3288641296191556271794815851437518121226558\
88311047988215145180421075465059132195456391755625756*rr) + 
  Q3^2*Q6*(589991042892757850400165489597646862118884772641711786174226198237\
10584896249514568403835387024 - 123142804450723545552099116050584091128354213\
333284391405436356072637148058869098484242964031288*rr) + 
  Q2*Q3*Q5*(55406011996900896775038572211770079373173354238851158958236697808\
168889738049329965058178362208 - 10227888441866786830661124929279533630551970\
0259636302077531458693519242701437790526522581728652*rr) + 
  Q2^2*Q5*(-11717935133725536552171594807034431548663250221343696100933296564\
6203776357646817784513497300852 - 3898410081828457968167507221957604995188302\
9013852264851096099371719033952301775719463637245036*rr) + 
  Q2^2*Q6*(330216134637837032700962554026212742444034207939144610797218815952\
07866770917047099661221695484 - 963399146045315742998157071292677251813884994\
1422807709494709627912688867782039252367273855720*rr) + 
  Q3^2*Q5*(168255095842769624801440309070122357663820194884577990238239862574\
869330428995179846697648324180 - 63265335792197295146868446716753829462383444\
56442467512569934715531766388692495108969718133072*rr) + 
  Q3^2*Q4*(-25436543436082754756018908214952312810312554179150939242720305627\
119706606754093832956476088756 + 26680488162919747147607209393937526324477687\
131573142132984341608480289218119167783988505770804*rr) + 
  Q2^2*Q4*(-14704038810957675364587402004588737427573409110736230116900906616\
973971604606907153363602191548 + 54405058055127034143207088818366142783503837\
374548131843364788026025298831665196004402850584736*rr) + 
  Q2*Q3*Q4*(60065694727564489236961561639448408937711214263003319925668525787\
515430166929685595250716212444 + 11618244371647688086189468744716308272347745\
0790309513049736475390948217500637991264223157688608*rr) + 
  Q2*Q8^2*(-54026800962379326580995644166091953901158972749497214912711292033\
69318182600300887342427381589042 + 254002407799404094957361853731085609087577\
3697843888288582104313302851119169803085902246913564300*rr) + 
  Q3*Q9^2*(312350220104720278486002578721183231803964941506438000375873430180\
07442793349381469621306680375372 + 579138233979338646062584560492552011708682\
0022981734622349905186538126032245316651195484417031804*rr) + 
  Q0*Q1*Q5*(-5632244154452578846141777400761074514250244591992036388058109801\
969133757554015929414689307797824 + 69972317070127064559233462885473020717584\
55675331727877456390543053069043348904996466263271603886*rr) + 
  Q3*Q7^2*(145066152657382497743122816957800669171925989928065079640024995955\
33881117338138279497297084612004 + 955818417907947831384255978887886643586070\
9149021061533054241165431313567920451049846377302290290*rr) + 
  Q3*Q8^2*(-29968610579198108428352296825089923943884743438746433454287705182\
38240603528040482546503555942044 + 112576286328462895458626225424593463616619\
31396757388240781853991470344818686371103645891821076278*rr) + 
  Q2*Q7*Q9*(-9821871261174948200792695329963122749069855118297949514648087061\
82349103113780862474677952307366 + 112800158814957765148317989979984233866893\
89030830155253202291246713818176487632301667909099807614*rr) + 
  Q4*Q5*Q8*(-3626377711901025007539276724211041528465474334015045896527385827\
55084143212078747434010903193404148 + 196167614100257931957281118346950410038\
80574882599581104946337780119317909207167288342354836828253*rr) + 
  Q2*Q7*Q8*(51280381532829056053700927336348289170531219010400921552845129161\
27962084097057580908896895247666 + 211792816360489894942687910418281440014418\
23751806587373173757703583072132510172875719771473726870*rr) + 
  Q4^2*Q7*(-36619420596676567714367071371243345621842935719425003662847460368\
1243056883596847645322099993785656 + 4302583215411836033097929445668166212948\
0468609359268104792443827047335660580956994873126014288032*rr) + 
  Q4^2*Q8*(-20451532372863768215317884450248270685571177664432688629914636161\
9425290822649346015848837313357344 + 6774635565418212036163263182678205388302\
9682997900977419761990974759211220046540705083804334854842*rr) + 
  Q5^2*Q9*(-12125318658527775478789893184971819974408122539632280078758344625\
3631909258236969208607131341648506 + 7298728965041145020682147196570810805948\
4300538042163862117712063077672263826656752033542472135219*rr) + 
  Q4^2*Q9*(464205213046394420731534005145055370198722052072932035347941536729\
770586409443887851975744086980088 + 11650228517137557894141106459175753184614\
5801828782740020170430307838477905931055865206048408144064*rr) + 
  Q4*Q6*Q8*(-2774256038543343563339677255330482542532735437255333120379384936\
71390241541394700594151626832828430 + 119007342245352475224332150004672072543\
332058024310888776994070531660568086870300480624773234227005*rr) + 
  Q6^2*Q7*(487744312578282455367675748914396117853893128130457706714714710682\
323295219132752991224387477626690 + 13913597247755745385506858113039813704359\
9739126867629430959423995912748365977342299545830574831859*rr) + 
  Q4*Q5*Q9*(39992184988078659898566816377004735003081086661336637110919307168\
2397370546355207250400139968791232 + 1907100221267355224745490148291951951040\
28522649669580086716745084763608747813321470617923331086769*rr) + 
  Q5^2*Q8*(-52841614111369327841766226133474148584099472516614864987968355581\
2420494799989412973379796446594626 + 1909223701041292438388838846552594075595\
03610022369577780089005329987954091641447570130050371329611*rr) + 
  Q5*Q6*Q8*(29049154009568538721954936705830907595550164052298411010070967538\
567966103805137736077506178309260 + 19632888280346010503161155231668310283074\
8011323258947510640647318064000022896803689579385101874662*rr) + 
  Q6^2*Q9*(-12112352131100384681926009380356930438401201710381480782098864353\
2872502704063581298067779837977930 + 3420802645714720964009086535237723946091\
32601880276231921101871966098837901504996306566018705042611*rr) + 
  Q4*Q6*Q7*(-4891642486097615558381003907092168195391179706864057377069152642\
6735367733314140238359222060832690 + 4724525273146604233915896582721624507280\
31477132933024674176750535271716886985245910454345482855895*rr), 
 3227168493986808051941579747157969566449548668661033538060283887201032803839\
04564350234955621676*Q1*Q2*Q5 + 
  Q4^2*Q9*(-14335405731624559006043086623740307864104284924196097970349572107\
9916261949644762551388393188237392 - 7616024269461173956122917602321381181572\
96246097941354088815072067432242495212466558616422853131444*rr) + 
  Q5*Q6*Q8*(65503166788955710705731540480615186955211380890226893334870166199\
378424369113686387575367151929960 - 72626903199377417186102588472931802489960\
2477719939308058541387812337511394978731295936442918855172*rr) + 
  Q4*Q5*Q9*(81620262731783348079695714606703232055987760748544385968400749250\
0664684653762098866414487788486110 - 6737251355030634989590469902075159607437\
06332297638301189329518698488226712139603267721159620699703*rr) + 
  Q4*Q6*Q8*(52919629450475909467460567198617992282327361588541324934893745914\
140691167899189136101905439258244 - 52227543680858016052237673779121791636752\
3242192250988836451559680970319868393472182088273370406303*rr) + 
  Q5*Q6*Q9*(16932416179792604172471916086440765731831274704928287979207623814\
4376044480547568301900765607975424 - 4652025756317118224768646233219895557157\
91934864060713492066467240205937879027998670023867751194124*rr) + 
  Q4*Q6*Q9*(-1096140762073171852240146275058095367179440586319544358972343372\
539632077567742561182983555268552344 - 44382927320607215249140665581155708709\
7286605392750014904087802334261463553850842757001602817638261*rr) + 
  Q5^2*Q7*(-27837362727589706854449894572798212207452504927011455073703568104\
9417726659013690725280616790635324 - 3232381753526008727200658240755907263278\
97467494666261443964168902020780686152945000620773351434919*rr) + 
  Q6^2*Q7*(826679328410100267066268624014082063973665742078381948275462349954\
79750491188540324838167182363732 - 319865348250967414726189338468478911869445\
255914091186598894122515119410721443386960342845506230343*rr) + 
  Q4*Q6*Q7*(42792917487750554612921522526004251576061611623196381783395646530\
6180034018864766453622853816195808 - 1518143415272948137001810309861952502387\
63374776114330362901580345474576827214895134673365478907977*rr) + 
  Q6^2*Q9*(624787529018670812540699899431587427873928478090717354553739031809\
575134282935128582353233156997304 - 12184441824642113277737445310172771434389\
9302886758738042748942049307709105085192884700631884641039*rr) + 
  Q5^2*Q9*(105851614051634099073035759991892066182554077759832172849018808319\
110565155006303325769093913793552 - 10092806928752467622142364970154615434853\
9988443890750301769269022048224841297081256321483889893981*rr) + 
  Q2*Q7*Q9*(30876594880634316329323672151158154235086987405725104296939955580\
099913342993745776022167627967390 - 35043598802526327829191394473324845617916\
185445224182911805231604056595280824696266708202938401214*rr) + 
  Q3*Q9^2*(105469730866000931127623277235037289136523729021392488954821907469\
3326184214493321329935850342364 - 3351720043786101585637160512919948964888450\
8660886074220106332503967679948001342861044612851811200*rr) + 
  Q2*Q9^2*(-33471788016539174013466150364299710453470261404149335270845402447\
52180859301354614266552213100474 - 328421452157828731099243165783383370082184\
30378808918205859891318572582947778446237197225961857198*rr) + 
  Q3*Q8*Q9*(-5796302823029674106172819365886935529012111019550219783433344605\
809357781392157299503084056116888 - 29906569227524982014463746623805957095830\
928988135013997969271343900031056957865106860727540088276*rr) + 
  Q0*Q2*Q4*(-1241300706799743467706228884665401350871122186616438367921589456\
09800724343330273912238968646709640 - 261353431082480001439969903505360873011\
94924820007990598368513298564027121189958842128021138241540*rr) + 
  Q4^2*Q8*(634375682883578290860208953177246051817882686674380123817193376398\
807553912998762121179252817652272 - 14088130265762742482497471562485180909866\
876401220370343165847504476996352018668387567119021478734*rr) + 
  Q2*Q7^2*(-28729230066565083544824101601346731149392068196483233586642770082\
284693677180228917874808556994784 - 10120475817552157873269446695087269509633\
078446115330100304392782298305680441993780577028120103284*rr) + 
  Q3*Q8^2*(244385230259101647868885947116410733384495806719793381643032457498\
32791907175117794301471134222296 - 319344513994708870974883380527099014224407\
1954900013334007853089474184708711114126878816570527856*rr) + 
  Q2^2*Q6*(-63774822468238970778120024220598857389318077959965566861937805116\
831198597978940951233648555720 - 80190480753054516565392611245384379468730896\
645440387836378604709687950719690051106725455595264*rr) + 
  Q2*Q3*Q5*(17518948131223868724127657833534427736706306912576004291852610282\
1826025163147906186869959474236 - 6396881533066550087711042001519834953499634\
4623758471365757705183904200273089440227283725852756*rr) + 
  Q3^2*Q4*(568951646881902700304877679391136032260467250550576741304992351927\
61021628445310366135699055500 - 459041988062393363828545047136736078589860326\
55295098161086776596478804101080306162509624134308*rr) + 
  Q2*Q3*Q6*(-5805249855241702370573448619564287360869403561924175813773891918\
05873332506377816197210638949728 - 444683307009633158971459796293058135699004\
62929453037683538958989185654679615708837453515364568*rr) + 
  Q2*Q3*Q4*(27511630316664909574157456156348430232220614048168244734032112063\
9735152728605354118990647928256 + 1566429948852639438603200921503947553409149\
1181230581040604891452066389691818546354338248008704*rr) + 
  Q2^2*Q5*(715040301100297991728316662802726293990131817592370561149553651805\
76737707225534253737856544652 + 644392282164148022948724738186917356109644508\
75271953546886803608446539185639486072332431507712*rr) + 
  Q3^2*Q5*(-19970755206419561314596840952494953035389820723279855038680949329\
0517207149727186677857947226836 + 7582774567188463698680117229281163008568677\
3295112702462046081458513752846853661031862901125776*rr) + 
  Q3^2*Q6*(-17533232371162221798936116084061198848615570612678976615016882265\
9701267326251353075846085375064 + 1205792710180236259914779592165780228424207\
62432308010598409864558441692027554486763174804671156*rr) + 
  Q2^2*Q4*(300415119071411931209728560950724980866099493739099102207702512087\
688469028955730633353059966232 + 37488941459541517986883119628225548910242899\
0632645392696977422371301067663598665811962694617028*rr) + 
  Q3*Q7^2*(287303290997209067791199170156344139075402322431546145801535591530\
4979770195175364553278158942896 + 1484125930457305805236612557932317916915576\
755309465868065698162755557012351724607052993888633596*rr) + 
  Q2*Q7*Q8*(18356149007478988511179559435317200751225255362778674069762119444\
216963297178865752411642001002618 + 47547779800285723603657037767533050414564\
69202486798329466385408681805388386098738268377598274954*rr) + 
  Q0*Q1*Q5*(-2689391781538350609800111981880729807750991821120069881764277702\
1804745709673358005055206553862076 + 8944309780930861587896529310378256122679\
531570015175730490497469393803716303306108855169572162414*rr) + 
  Q0*Q1*Q6*(-2348299349256398658619469834104888264703513286849565634179034903\
174178882112110822372139591758468 + 17707683119602784340225527570537946548813\
948938762519250990899032163816876828173659257407546476394*rr) + 
  Q3*Q7*Q9*(95576423238913350863214456004943427277369875616758332253135900322\
68127395944119323846044445943968 + 179141969326318672299846642211891626892782\
61974670922748264536063487621117881060219762390901564732*rr) + 
  Q2*Q8^2*(295223334124150794556885432402544649621606366696895858567735852377\
88561578966215520385392788048346 + 203820111944786857747320496130585669155527\
71731101843625092697201875736587497159658933318751137000*rr) + 
  Q3*Q7*Q8*(-1087105618590783126517101124324425658356356833149275525706361370\
2446086108654931557191971992163828 + 2260438410077304006369905844599188816455\
2714307096715235176826999751020201557936495903652089545444*rr) + 
  Q2*Q8*Q9*(-3092960929595776361046577630828018420583846684106169878558306017\
2535323707473304995880893205744576 + 3117755215888038153272689405152834553374\
5342781872176543171510547521128699236192765600086494006378*rr) + 
  Q0*Q1*Q4*(-1559696416630718154340108079245893206930386111144166849141471095\
4684920885858221825780319558575216 + 4529342493044217380293672264844817493330\
7396725680657652051132855561229737225214772184210222298736*rr) + 
  Q5^2*Q8*(175717882542863873584892528888663265546969822270222988086780561044\
97175060173192824305157605942928 + 290710649864558067108678821677487301974767\
311245185230293268945291617026049162090439134599900501327*rr) + 
  Q6^2*Q8*(-12258664343868905898945418397024663551247330243036659802710626851\
7453738853210825353967007115695784 + 2948455225817167586115502926973983952070\
35792448771714549415176532146614341565333080395016206821941*rr) + 
  Q5*Q6*Q7*(-2901388879241117514841136372091031035429677426853677456251010592\
95071562306735582256317930385012952 + 300986791543673040846209857548251626109\
753403280939662969727066492636177147491346678476273681410398*rr) + 
  Q4^2*Q7*(109461209399517729670774316897083087960415033627484618145533870888\
5868638684354535971228525316520228 + 3864852989827688609749780901869787660697\
29485085023379705046805051247758273189491234795634228373960*rr) + 
  Q4*Q5*Q7*(-1030591104599555340154281825184935757549776524008134386212372526\
026488481732202362219083710531227122 + 38664977443888193555085458816747096948\
8220868993522723054167486555045294871807988814434455107202717*rr) + 
  Q4*Q5*Q8*(30392565537043603742630886291350008424422068742002886885916708310\
5133631997939115160966281828390666 + 9300096634433612899524852153943055480897\
41402756457019632230748065483603385005641472964662849603557*rr), 
 3227168493986808051941579747157969566449548668661033538060283887201032803839\
04564350234955621676*Q1*Q2*Q6 + 
  Q5*Q6*Q8*(-6572983013639038928592238997048414863803536770210030680749361733\
78802768194091054976570751105105534 - 695340721134588305019063286035215179678\
427844265517229968251337550448296360602520248977091546877374*rr) + 
  Q6^2*Q9*(104936410785487405138718655866941725494513592893040949764877273106\
4057823666900393898543724178804116 - 6711604789336545742264842986093660398929\
88821537797535270972164566109142342688726618818420983677743*rr) + 
  Q4*Q5*Q9*(-3679604579620992194310539876043691840293744321791579330665627382\
84234156504468029014149830148890398 - 651198134905226989707616171697901018522\
824537470442166773001327542052790254978287176651884852287487*rr) + 
  Q4^2*Q9*(-69244514574994889497116539439655927191523276590227755463592225491\
3604400701387061236648705385874582 - 5495449150977748021179292568742582138200\
07815328476402874781838295490609772327429730003385522196260*rr) + 
  Q5*Q6*Q9*(-7829469674812220288370713309062096603971469434632227404520765642\
15310903147570835650716634726328790 - 531480114182646497172601235531962839571\
493840264963122717146891521598442454012106548925747694151078*rr) + 
  Q6^2*Q7*(-32260777454763534004350242254241918983469812791285220379099976600\
0607630632072914883225513824438868 - 4584622156212934908385549269946111377978\
75557636282327683859544458615897192829197741763429658420971*rr) + 
  Q4*Q6*Q8*(-6873126978092704463996167194136277841476831380066109133315468878\
901746815281773113679793676803722 - 45770320833991007028422481488863549359738\
2357145575490819168327553928654531603863914894310045272097*rr) + 
  Q4^2*Q8*(355069035729612937332223491733140733537784352341232189609504948063\
504238192730837462246573206384534 - 21972287433036490389567791925852171934987\
3630302872461357928997420918930029921500113997745766364954*rr) + 
  Q5^2*Q9*(585714239298472308285070512014501933870205550341067044237822104056\
3013018680894774848473615236238 - 1322456086454505135358215100210825802528263\
50436195016904336033022926260952623580142171747097474159*rr) + 
  Q4^2*Q7*(694003772885677755304029763338324962194413919974435015005684027358\
196316779305961466414563373942806 - 12225445846900131270331366605428106328368\
9060248271227560671887050145964387165195481190812256610256*rr) + 
  Q3*Q9^2*(-53233554801899381263558153202456749841711509222106905571286298255\
610436409776086863918003582959660 - 33183784189714743364869799221299096564909\
219292453868276985945467402867258972291942697204041199514*rr) + 
  Q2*Q7*Q9*(-9002545828352321332376174890734318101706393689023987376488635645\
329933412667701588800315952673338 - 31570068685263979338775898895986159320793\
822402425826269450731375469263512618627583160172190026358*rr) + 
  Q3*Q8*Q9*(-2646174232143134926829996693652859539274481161819123087938315221\
4717355251793720628075543647660464 - 2419654592121869317636467769842408998461\
0781082718036561216232489059165888336315977572888538806760*rr) + 
  Q2*Q7*Q8*(32170682244852886407644127593722464806281747625319513184979897990\
630772120239311183293673510671930 - 16068986944962720420042310669904805781407\
919797476479750913765723737192080795087987403904237657262*rr) + 
  Q2*Q9^2*(-42162040650250114164071796603765024072998260703346791350833471898\
847006539314382336240693704138978 - 12690599308098517297794205674775872786124\
345403916461041995242774227666181444680777295512310291430*rr) + 
  Q2*Q8^2*(374197812037384889749666872025232512132182119452964741056531996619\
96489290816432734820659329573574 - 105561975056535685918541710869678045414628\
16229547960159664756955291566111677390926755160506719776*rr) + 
  Q3*Q7^2*(-36068549465872324401248959251617288304354490339335738212090651533\
9121213697668680148516787456288 - 1041357018521122295389265276444549125610656\
4067110212097982841856289280734718760992444253537296512*rr) + 
  Q3*Q8^2*(184319062757702171923808038326185762021167753440295827367371598758\
21539236278026953342286077590696 - 103360553484651050222597825384070476823498\
38896353947292762275170967287260084848101528794380933946*rr) + 
  Q2*Q3*Q4*(19101435811516536747038626257341506259293870501980154720117913202\
9457766681890493868664971775548 - 2449374218558388906071411491419060389132340\
62334119375316265775684687797419351357944100928279392*rr) + 
  Q2*Q3*Q5*(-1695836108468984314278884083758614230177284974114540300607651869\
80052722179956054154897235125888 - 736169813286872921310070469904137731021787\
14421101767518293773742621816926691428814321986538680*rr) + 
  Q2^2*Q6*(-73794315205146417884193578930476483143930361772377330525666511095\
090478966156936227265949113088 - 64632798157194637735369403945054960634464849\
003177288704360375020625753771809756015907933537056*rr) + 
  Q3^2*Q4*(-16363667181345733111989944115750194666810220408344694939876834873\
729554725832792871975700881228 - 56807448877736508740343468269340643046841991\
575761984134474750577443443902676388986243085984464*rr) + 
  Q3^2*Q5*(-23140510379396660357518984527160361899924917855434886643676485150\
0514936435292756417878644906932 + 1833657815672858534027325960449876659608048\
2907561173920404819711037452917641541969359490185356*rr) + 
  Q2^2*Q4*(465971837740560770020616155499300891859253185367793497159248386288\
860310389465006955834193464784 + 11441563908596701592243567253770199799580016\
6782614611975050732243414014305545894012669157947100*rr) + 
  Q2^2*Q5*(-12356057956253176341490778092497152917627255566059862422248492497\
6731922085968915467478886411524 + 1402431639695665568974820679040225920205970\
13224434852990455713096996264156980374956202724680360*rr) + 
  Q2*Q3*Q6*(-3265919017633332953668716436329958108530981368646695165114531116\
23008906896410362458407701723616 + 269821326822607216085471741839883689126411\
117645025906434328891324050605614711373448028071546536*rr) + 
  Q3^2*Q6*(792881295395592746621955735235563105473437553742124808761423673926\
15214519466864918907468050600 + 316387753519746950556501279963645569446522297\
905658310663598345559684978485065478494233113647940*rr) + 
  Q4*Q6*Q7*(51140715813870817584556154323285289051328472332284810143883302877\
9220274024244547804405165844421554 + 5767359282258528108778229951721601080732\
164801400946850509762482542969197566075462852940633677497*rr) + 
  Q2*Q7^2*(-27408818342233123777262770025789957837132236694458655620329740606\
795638883950454099627060911396116 + 83514507293308112198373771848393094382260\
54767963507595797761338844058742452783443130253812876484*rr) + 
  Q0*Q1*Q4*(23500151208902736081176391633370669324571545947833637433149301908\
442870177829090882820807933261096 + 17063305936129006929549804162675043213011\
351576348323952148628552555293191804620735136020883776892*rr) + 
  Q0*Q1*Q5*(13250492362603554468493764183704082394097127776052770487304852233\
780252794589236712586991413808664 + 18397120346302960728234955344303680994255\
310787076899837356317280407508435009999009563615270236130*rr) + 
  Q0*Q1*Q6*(-7237162611963863550178462938483869263222758161747481998650552979\
570297856483012614636019511910040 + 26549851660308611915319426314654186463683\
037982372307663329770502501417037249337073553992909082790*rr) + 
  Q3*Q7*Q9*(33300471295911481929144650965291387663185161870361227745898617893\
778647185420200988315773543374256 + 26951055184198850313221042010108073230355\
302900876736134396666858200098562787931467074878838655174*rr) + 
  Q3*Q7*Q8*(-8946500645621336390265734794534794306778831436173819427394669623\
075816122716831336652509635904444 + 32087902001060613623239720036071795772886\
887589501331271700766621853680068806820247538808545220598*rr) + 
  Q4*Q5*Q8*(11402791079348762183596781989294310154898554786161231767269407459\
81256453870917630205847743300286974 + 353238518813110637826196548792971981471\
09957160256167851557291663325774657852461267529377725258537*rr) + 
  Q0*Q2*Q4*(-9487796519619830541975659885348066160443582575973561416077009490\
9428694746074276390007775531488024 + 3537782738742754358051909772438380258120\
2006124941829989169367906764125696324237120282198734737304*rr) + 
  Q2*Q8*Q9*(10754912025681117310615127510782075542666973296851309320050727294\
202984393306193253641228214825152 + 39288752461958737750082970369780673241107\
243522969654105117405816154891410263547944818180312194854*rr) + 
  Q5^2*Q7*(-73375373057445087926072856648235734835030160578992086366082318134\
1894086025431201465695800157359658 + 8023830500161554424911238786759141084518\
4799564700385506843686944972228876863269184404441129792431*rr) + 
  Q5^2*Q8*(978035439186925154418576025947837450309220778669688019065034128731\
464610828878568152958167836023570 + 14920623748061026263391006006199362302553\
4384556130915539143353247085153649777828554268715589048433*rr) + 
  Q4*Q5*Q7*(-1050365563555049302960460854912122046444706882222828296664255136\
16662090927632473964634527515874226 + 403775064140725062801963809675427180545\
607800604199105478625276695778954962871287179475942445181197*rr) + 
  Q6^2*Q8*(691964389307812246269130810220256499676227091577701332617922653576\
96177962132595258859615039546752 + 490073411970841123530922668030788185872135\
389984629310718271747092547798339455271381050878153445945*rr) + 
  Q4*Q6*Q9*(-1592092873098002922334539774423980141075055565134164016249488639\
074813123182179846308278840013818194 + 51611180551176654670192046649837603762\
3566542045138824335603356448828374849668177754936026453378737*rr) + 
  Q5*Q6*Q7*(-4870687628946801997174804056001697821542958602428032682379082116\
82671635850749864885486843682424918 + 567321317747702602335373346190984476234\
875607888424414903938218761478958917083282078512101008108208*rr), 
 1075722831328936017313859915719323188816516222887011179353427962400344267946\
34854783411651873892*Q1*Q3*Q4 + Q4*Q5*Q8*(27793887829485897012481914838788297\
3602721258540300481986989861729148509839817951102349966766659174 - 
    2398986785331646468586958321747619178387983561840712573117630292671481053\
22048546145741487975067663*rr) + 
  Q4^2*Q7*(-58479670117044128527620681868282801738530699911464307164066758123\
933241849995353730091702535337778 - 14869955273374714854486867432405222423882\
3851849337348337230263086779844371043102648794281940755471*rr) + 
  Q6^2*Q9*(155336061953416833960711673143057175394104055892001602703761203628\
446535462817619694911233110715430 - 11463961837982171405372376295000194292406\
2399957474669897686437399186791846193085895806935998258121*rr) + 
  Q4*Q5*Q9*(-2398971562191472972342230409537416884308957865278785496725764654\
45989927733221731908268628248453434 - 895808521473111546185105853678284882679\
83753350986193865762071577311755882762173578255048548819925*rr) + 
  Q5*Q6*Q8*(-2614016726892697377408621466790629796770521243124978137345158994\
36368909308256172451165655863496440 - 876033935036315484307039702702841385138\
91975408605580468945033399655008250332782040112092002458549*rr) + 
  Q5^2*Q8*(366283310422066923213105184269568051283915342920805015475900053083\
772895510481679137242835720004534 - 81903620455798093140209283528565485058849\
872792385839788706453937231073904541669553066114758993502*rr) + 
  Q4*Q6*Q7*(-1612283805707542238771125536376428888133064063250199889030408671\
15294833795610107760942644377014446 - 643919412376904133314691735756549592204\
84602295981158179233126031386020224778432070613851125454038*rr) + 
  Q5^2*Q9*(618782852553643047177777848608958082345809349265608203948680506471\
57525834111735431605694402772742 - 542193263534371496311588578678434083808473\
68339940969950700941304014357172393627045168515387938290*rr) + 
  Q6^2*Q7*(-13622989297319099246839289820889093905737484193212683547648438367\
4424573059486939475328668165048014 - 4425137230181909094546474405170782380377\
4503919610338313506130105043964483810693641668216247659405*rr) + 
  Q4^2*Q8*(-74068053237837289596673301935637419744021990111278581612616218404\
595377672330746019808163380169074 - 34907690504745328872035232471122460263483\
015059675764239962745950422929305666273957719348092421397*rr) + 
  Q2*Q7*Q9*(-1319897070300376700314505179964667829756254550747277579073932766\
6562680701639847977866910989115148 - 8376944770449892106690407614278782880952\
908290685389071649923072704505180161704803337935563578728*rr) + 
  Q2*Q7*Q8*(79457958683772123927981579736910159380590541307805072822926092295\
91582483401744470539041842830432 - 754073604304468817948459362983795589110718\
2895004465292207479212640686907942917825454778441717396*rr) + 
  Q3*Q8^2*(-11188066401380464826483080460464028758898938132835619025613805619\
28312857990436261776287020502162 - 702562833365450151934424760922701793631249\
6540898382061592096423340030282986100490480408880106470*rr) + 
  Q0*Q1*Q4*(13539333484457158224831190527184566310367425853876490975082041101\
448377021502951405999073018577580 - 38530154179668566887442725392195820815748\
62663400626208357610131095946840714731237376819808142924*rr) + 
  Q0*Q1*Q5*(29986226763765006164211289965038022801013217841288480258214963574\
18613608595983805266009593442004 - 324600982010758631657623252997232901609170\
6340285776764032088220909685679181985333690614075856602*rr) + 
  Q3*Q7*Q9*(64170532136514206056247682562505892508249043268334123605843593753\
12262556320223713880045172800974 - 283324960772970989741047901803329516479239\
7061223839642499638226046401612984236624998400478912902*rr) + 
  Q3*Q7^2*(-60056528734544903991231525354546660897956253157501756065767165330\
63647462914403207646576951650584 - 283314629561713654914038643916681324624796\
3138376148390505564060002276217696609988399530228693244*rr) + 
  Q2*Q8^2*(595600494572310917216209816047031529809971743344450289020639530467\
1534999064235167579497530143512 - 2587193121487084572065132133852262774276793\
865926024380731385182591307283229244802813149509880002*rr) + 
  Q3*Q9^2*(-16926176405152047998582933246616286396525373154553997542349477743\
769916909975161017867246247082978 - 22909832445576445330114352103893750045847\
80692416567233041678088099340851878061073784722727081992*rr) + 
  Q2*Q3*Q4*(50273280586970738323305214080356244760286679428941163697334726759\
26937502441315595366273615084 - 664599838068143341681901700787845649173193852\
45176238079789844725388507899338196102502049610964*rr) + 
  Q2^2*Q4*(233488716745045454891140105485553549171523269280616488642123332824\
96846199556098078269568107228 - 192161478994566017025307951545071739569625575\
82267283343578863982550454414465545081055876863028*rr) + 
  Q3^2*Q4*(284961567070355388479732106012585474958564759611571479848918360646\
92736521290083674686773098952 - 122958960841743059187411187294198021056156598\
15869802199097044867390105333971736593270962566898*rr) + 
  Q3^2*Q5*(-14449133894218553412676739129146551384089188235987387922557500813\
0193594950107002878893641457420 - 9892816396922215578889722515758243882684306\
658281562937657007901076017397623913626616806650806*rr) + 
  Q2^2*Q6*(-27482193105144640037345189383118446644663788410841946753850185803\
084659983111501535867024291020 - 12164915236499480386599758523815150058681974\
39244373077207568435831350478601843364592198676256*rr) + 
  Q2^2*Q5*(808740703803876936857471056648847861681590829109732696810508464240\
43665194798287720739358842232 + 488584601230282503279673123258807433419401402\
44390402097984537801162345002930719952453315625420*rr) + 
  Q3^2*Q6*(-58171543972560210246518062516761725732191225502689561560905416014\
428391200105174515919866949004 + 63553647619058561710037346737554297523003574\
865592188521724634745300926261129272271272508095644*rr) + 
  Q2*Q3*Q5*(-1516481364770590824511241520746670270377999619560016012540391503\
02710454899495481919888949985652 + 925714699885684939042483507680928061745991\
46346182952455094623649942823061559379715723641312368*rr) + 
  Q2*Q3*Q6*(-1271840539808107130459478071996573436298847479789252567490811340\
96145641889258681054747272201968 + 179659567289263815455439539040300255077375\
246275754354762712547952736400337207112770936414692932*rr) + 
  Q3*Q8*Q9*(-1453624975213460977650477093504424613536601668348747607819263399\
3550265023976958639316562654284616 + 3794299381171372927859310921348036781502\
28310560443589785066402678338774055205689327668123458288*rr) + 
  Q0*Q1*Q6*(-1978584653405220144552976685895116098740964624645104726684662722\
162482742510539455748443003160408 + 17763537313448089985021393791101175575175\
65036411432817529706464226950094071176827591504258226266*rr) + 
  Q2*Q9^2*(-10376464865843471080078423687549515864196349319899729746717757648\
565339275529863264804975760351456 + 27490932933190495682306058329015053227854\
48005094908295014157022394744678019166298931445500551308*rr) + 
  Q3*Q7*Q8*(12247071778679131469596449427513736444488544930703454067926232811\
860535220641275173833612670372302 + 40764148414750878108090958989474058319692\
89830035068565390590361760437267708618402573063752792444*rr) + 
  Q2*Q7^2*(-56898166747611232591375100293644894346914772272153254746064862714\
33546601097443244178444073434972 + 736193809869594476962568511964271065838520\
4007582912901638530532242684231984408992065841637362918*rr) + 
  Q2*Q8*Q9*(12095618793201013826725262173360873261181644425171552245100538692\
290691165812937611497097507253528 + 96384363947984122122962757718921516795747\
59990827347565311359034844303934517744145665980090120372*rr) + 
  Q4^2*Q9*(-12633693895183281581526113318859409887922065652965562838376070388\
5031794125446408089072589851431810 + 1157912578401008379335955002047051994678\
6952248834475496904165665996150430897893001057496168194589*rr) + 
  Q0*Q2*Q4*(-2476273166557346618944551757783630850164916454438948895417212107\
136453058318105867331259294056712 + 13417883270844038162365993607339979929867\
671730143452729773679960266482923631128688155551807744952*rr) + 
  Q5^2*Q7*(-11486948843888698505943243246103381067578716887385247543720155390\
6525318143187587122644809693880186 + 2256875600568453052182808001248156122921\
9740144963450758357462451487572482587015161739363011827830*rr) + 
  Q6^2*Q8*(755784824027217194216275753837021164477271415615234529909457481806\
03617274004500122321953559920082 + 909448182496936361800083410340772069045202\
51082855033765050064925414915963296255439190176002902493*rr) + 
  Q5*Q6*Q7*(13052358651535764243719181629892643939024115526830847698922640955\
345802000262042684403323620558136 + 96364115501992286126278528116301377788671\
071525121300335201393399923324671020901433103994718502797*rr) + 
  Q5*Q6*Q9*(-9200552847367112085556766889361861788265124372078878649877381636\
9530055321432568961804870386143756 + 1148968276355230437917614639873828824411\
01474561144494639076189288164983736564347466114457677894645*rr) + 
  Q4*Q6*Q9*(-1439843457824681032143955557214387697378425814109723233811385410\
80502418053671805063872084404494910 + 131174575173511436648586698681732675466\
659339114966529065129236106996755583574472602365124699022564*rr) + 
  Q4*Q5*Q7*(30666943118454996991250978286787788647336105118303563105135003309\
082811470422143177136362660350218 + 14666258388139984334092844540593964923817\
7996000036438124762467753577801281911710148645011126801885*rr) + 
  Q4*Q6*Q8*(24602792373860266262564278576912415727407841300419454539230679631\
7220453754350161079191784109463378 + 1692067432028573457571249514077099082856\
60380421019456366264982720251458129540490719456183875393636*rr), 
 1075722831328936017313859915719323188816516222887011179353427962400344267946\
34854783411651873892*Q1*Q3*Q5 + 
  Q4^2*Q7*(-15897990053270239591262997241497347178834154592622764407503493690\
6805727438852768508018058066163172 - 1818619831181349859631439223506011625209\
01154371476183847594624446748721704797499422370158024125253*rr) + 
  Q4*Q5*Q8*(20913149151566978573377620716409748908235200365883807623761975365\
6681456754590759145370803271986890 - 8631212235611584992000154883681805108191\
7036243799868939123507636503136683425995142240960010511667*rr) + 
  Q5*Q6*Q7*(-5601523253579250255897914709977335388866843774748617751217991650\
2342174775909227858184195684460358 - 7932956489103718704118971611452917190692\
0609338309912805205246562012881135610843916726919092480847*rr) + 
  Q4*Q6*Q9*(57084122953405273200761726945450717998676431399065909885905307013\
354241437826978383240844139749912 - 63212657043936845639849829962641060415536\
885166236242462294886655032786788209340880678310521713824*rr) + 
  Q6^2*Q8*(156828129743784549084917993534341189627606441082511960908595634031\
61666599091876782599138460932398 - 582982032324489321792028370401818563671251\
80413755100740400331980505352590770500904664207953767699*rr) + 
  Q4*Q5*Q7*(24029154460556221054542730703066483675048856028460671855991558183\
7529244779750377929597151802595114 - 4840885554766328106984767967724692729267\
2810095113589185800847394091817531138144509532804745823279*rr) + 
  Q4^2*Q8*(-76461136375984273706707450142761090323062227380422673463601158048\
115656472191694085549808600636760 - 22878318261489251989539330765765107455073\
752445047995686358039901226351213472361378449132661627675*rr) + 
  Q0*Q1*Q6*(-1813862428652254457087343402106545216496878574027908897150071209\
791393989023517880019239960466800 - 68978545344751743719401611347587357135687\
36702439813983224823406061385862018443122109897178470794*rr) + 
  Q3*Q7*Q8*(87535511171299462046833612549527726697500190589180328694719619387\
56625148545976822072990185702206 - 664093429869242667396647537959822260042033\
4891091268447342821034932768665848128554911126690906006*rr) + 
  Q0*Q1*Q4*(14309448969722623670760016757057264914872148252928540694980486095\
703747602951858506487394369594784 - 58912585995514107976697460524645758797411\
19597274908860950742421241792340455664662400081637420044*rr) + 
  Q2*Q8*Q9*(78408287979438996933412410717325971338658353868471326858001827339\
73265877022795225218756064721560 - 545790588039820441173133883846252472380636\
4868915579105872898774807641848578008953623158814860930*rr) + 
  Q3*Q7*Q9*(-8895403038885392673743699302942560095092973921990134531260950479\
903145806346963670286950456180690 - 38584174442764540059258551792369679213510\
77227143243062082876875090890435766435856831996711267960*rr) + 
  Q3*Q8^2*(-15617971341102499206487232335405715902972593354328561511164869371\
3939674053997652879712689673738 - 2894109333312762020361169655783953476410491\
957934729313168037170469114653859816456439965457051964*rr) + 
  Q4*Q6*Q7*(-2335155529479736570017550559536366037136515823685617769359652252\
49534401773454668743388352378072356 - 261221623381352480728512040419790594644\
0016727859017629456533307003775137808710987471403892857598*rr) + 
  Q2*Q7*Q8*(10629493171635100780249716144500195206080091252412642622584851968\
92069712124411040857275835450440 - 235252675162439015963803788601915306837950\
2596637526263058099876608086264644813863067346812537810*rr) + 
  Q2*Q8^2*(-81181842628906285946482212738414663724662307512660699000804335833\
37746056510114639034846911349188 - 142174029283607163202605997520166304207230\
5122795319080705339211631415190669594258735861912206446*rr) + 
  Q3*Q7^2*(-69399589152726832931217062894413737944613349007688997867514648604\
1991814288635887630321251875172 - 1148747276921066816888925562201120992420005\
995272740072656704468728903023329801947191550304166236*rr) + 
  Q3^2*Q5*(167144878828932309166062542242112993232469570905339497182737138937\
515366461994719556912146659896 - 82856899048313942386578997826894944791529467\
439665939215041991320345935386027064533977490627922*rr) + 
  Q2^2*Q4*(-10618893851891937147831528816766267599716117375752646134120965683\
2161141005216010583504158595524 - 7240532451813478621903053181611912956948693\
4156514228520281622736864041247973251652778814726888*rr) + 
  Q2*Q3*Q4*(30332329402841811640386755269774756427731596016576016335522881164\
354779663446686812475329643532 - 33020650123431274332138766768501476009511265\
387898847890690500955929808308356488499304157352860*rr) + 
  Q2*Q3*Q6*(28563802652083989003166003737681027770831967935033494357196126323\
644112440205301421908058035880 - 20113891964741858698721571859055005957534311\
854550448991520157981092947728696299216660742116012*rr) + 
  Q3^2*Q6*(-75876913106528185105320948097416967615211028683628373483068858843\
320943752399057704466714683836 - 10889102080804333646709235759822467833983088\
765030119780423274042174544775429289195161908755616*rr) + 
  Q2*Q3*Q5*(14460615571404995326750056386702792752824692573482980751760583644\
405579074321834661083789481940 - 27670195981203250956252668793543249961757617\
93443663109197799830605864335391052798036171603180*rr) + 
  Q2^2*Q6*(164987191159276755422637762503432127618684982640018674197569737198\
82876756808355990209020455764 + 770537315359472270160254694701907338862252274\
7509926308325052364880283708360880265013822900452*rr) + 
  Q3^2*Q4*(-16202768412548505444232019108959196754013750173890976725661328703\
606216894918091520095089953788 + 90067434458497266204190472118491587555069487\
54785551850327076042741646208863144157267087687590*rr) + 
  Q2^2*Q5*(-19565644319684045532401492327450284708759554391777211419359098259\
561356987617526124900122174592 + 28943723106661810057159050701889525746591592\
269872372611791422648617066645002511543125247954600*rr) + 
  Q2*Q7^2*(487674029567237559193215053412021644882486037782975119127225697754\
9628399454004511771220105057780 + 1011004062696186339196375098186753472557898\
780630821036694170590835690783870888760060952616914952*rr) + 
  Q0*Q1*Q5*(16368327517191532657108854611388424014752286497390899261362538318\
533104689679876303787159768498864 + 10990086741229864829357826831102928070100\
12915709078448289094365931351782723275413174164886234026*rr) + 
  Q3*Q9^2*(942715203028980565302190020713307688264785895640733582568644233315\
334005778782740403601077429010 + 15730385592150681628417341678590745287167193\
43834103953990002771480716557946944736983952756237938*rr) + 
  Q0*Q2*Q4*(20701292413148408060518748331826797307274251605208750954481526074\
193867165325879858525912438241808 + 43667411324955060254997488072010419354015\
22017270022050718555324080943611415460627016819046911328*rr) + 
  Q2*Q9^2*(-83489238476311817948043552209839333400535567252486173212240111205\
81513233127951410667363753007192 + 783961969747974288700605645872517890340242\
4382564073944440929637675735221095592812062081264602346*rr) + 
  Q2*Q7*Q9*(-3087505459278654193333378887586750094601800908024511564071686875\
539448740096809956395006980455664 + 11128776676851495874058167371814811023692\
805131077610102519182974496213203910583635534362701865524*rr) + 
  Q3*Q8*Q9*(35817369266416645572020424712047694642019338370697345312598470482\
5634354766954068032711701426648 + 1141231109693473036997029890884506728437274\
9832665341240962468435243946236745250471966494574752952*rr) + 
  Q5^2*Q8*(123410927736045758452939935053634834434974227483599910129360770318\
811976280181344636508351287183132 + 36914524153284075388414437118706156485791\
666504336522821219221894917492758430528213475482885673888*rr) + 
  Q5*Q6*Q9*(-2931754370332988361886051757518937053347357434298835309522415606\
44333332431067934389105027686969874 + 422521002980648200947303073282136647711\
89052300369212840214855406241270177790613268849602632117101*rr) + 
  Q6^2*Q7*(226292675458571316347709568276117045027155188406266619122630744709\
11616592625480935155052400086918 + 549481353088447566122583097413387081193712\
41695037468385284988975214129890237755711627616465430071*rr) + 
  Q5^2*Q9*(-68183238591077741341097586454597230018420082391163676092521490032\
107771011556333363413202350643748 + 65730927218370242130261297833752352855168\
603852517378541381565945783645623932998949958600871777084*rr) + 
  Q4*Q5*Q9*(-4454363273774170820322604912498133122872593086483147869678774629\
00780854245041322730570124080143530 + 112357987782577486078930676830055379031\
587953907077899847937114599236594696709342051764977923503139*rr) + 
  Q6^2*Q9*(-10927933996703516974606549417562339333569775290579119753998580258\
7340106315819715172972756717830126 + 1194142530672110500133593754337980423036\
03057673953764991107132280713564865990436879711885186639211*rr) + 
  Q5^2*Q7*(137798590190426053992051778862133504647399223922520007819102369702\
338477097070114701150693849529248 + 14932409190795113533062692095433258790557\
0720645798984554670154579230569226144180332073593473068436*rr) + 
  Q5*Q6*Q8*(19306510773518442090894017092648709061109184333780689256381697531\
3377780113712138961164167657600442 + 1838688157567459332770115668949072305192\
40169172374418320442796803244255529448193222225259847045551*rr) + 
  Q4^2*Q9*(-37460257178164199297525651885359864747473234024153294777950068289\
813208563383723442514593312878260 + 21572003333819730092822186560349282237533\
7737181862228398333106224510394466195665663238556827325103*rr) + 
  Q4*Q6*Q8*(66367498283688774765201958337386329558658404895817060903147584506\
918655746353057104916385102406936 + 29839536759234459378382083653696233361435\
1404074492698288249659097297796981823899408276870246005704*rr), 
 1075722831328936017313859915719323188816516222887011179353427962400344267946\
34854783411651873892*Q1*Q3*Q6 + 
  Q4*Q6*Q9*(-5121616350015466345762188391724011641725181342372227600865075475\
7160752911631756956760310240996490 - 1630013811466393540833457647794785959604\
48943260714393095088191623634765261670814332724718002075240*rr) + 
  Q4*Q5*Q8*(71737427777546571602268609156399962440683840010990364151391952672\
299945980168330268077353670347946 - 10096824040410898717250949126053477589060\
9613967866022294089290939980015885395478886575071916341305*rr) + 
  Q4*Q5*Q9*(-2689731182880916679193425600375370710956908213200087511670799766\
4434561449831605393472466126646922 - 8093836635297927588125627059223073657722\
6115232862307711172277865802448200251005772701043663727399*rr) + 
  Q4^2*Q7*(-29391835455089052355224198397615980850743956762733913843132033065\
2103513128135826233220214084378498 - 6863026361405322304449520846721934394029\
0312668497819617850737348926880125545084798490645717662493*rr) + 
  Q5*Q6*Q7*(-1237631622602025070070421373740674327126734099995948774052857966\
70795067079088147980430493231680424 - 550387302354661824234298133840485752456\
63007378558366465352363021528248257301143143348131179940273*rr) + 
  Q5*Q6*Q9*(67060985279444848405786022467012294018908460361123849933940004015\
180820501981661803278112359204428 - 44253322409807685826775798511439076277311\
771415685827994998262241509123022339186381555690437280709*rr) + 
  Q4^2*Q9*(181049745944123329755035616083663172457124344648400037298978413792\
350874840823480209002521178919006 - 35167552390342894336254307337473847546428\
317595190005866288902032804265165265117975621628857778413*rr) + 
  Q6^2*Q9*(-46007590982954308769826948653111184032431056419406776504653814650\
117677866961918527107887670391926 - 32917590398246200746210171376410379785392\
802170901387255890182163798047082177555173703451586033211*rr) + 
  Q5^2*Q9*(-99973793668958798825358309957138868242832992585902377018333649925\
20374558223544390324858941370458 - 267152529577688073471779696053437796115243\
58817186434053759694410192449543561287705176103197886748*rr) + 
  Q5^2*Q7*(-60927727517767208234293548965062752397152255091782214238610893702\
688612665907350398380825579848418 - 26677758112986536300462737053451443609453\
751911690771952229910968968264027350873239957743953427476*rr) + 
  Q6^2*Q7*(-69041822513591891244715303662192232816678370975046181788150625257\
83910072966306588676121252621726 - 253430608172219747817937904162333778172726\
79973137220437285822921887273496097637063720747340748811*rr) + 
  Q0*Q2*Q4*(63014293178221142745335646868616958815727468479936061047946248827\
68038171058047725395268705342896 - 451008346789810718601576375115907434712823\
8526725547144930727691943022100127572509281876532071420*rr) + 
  Q0*Q1*Q4*(-1993691254700345523402494684548977876415879194090785795683988581\
387102277162075291295120523619784 - 39125916751858542540639370000934084462003\
64443518216253168796309943505644931485380971008736171568*rr) + 
  Q3*Q8*Q9*(-9230164764547226414296933899959975493124114343498827969537647748\
529147510717741695236521774083152 - 24028328644500341462160582246965830613105\
02162383964378926831020013033412835846183283744061332768*rr) + 
  Q3*Q7*Q9*(-7913985877195940782571664630532445059547171620354659999108495315\
314120283258052295245127031409146 - 14819947591697845428082706135702436222014\
49474173729380140948130109791125309642998506825785455958*rr) + 
  Q2*Q9^2*(123525501876848402185473062661590836602413763086590927001620665149\
0906236437226626055735133217876 - 1276715847732077972900946979074270725405866\
042155671752590253820878773608065082013947234481037554*rr) + 
  Q2*Q7^2*(-16181249473273673727853471615224595363691649621387718125468653989\
99016637280953783988923582677040 - 124759572238311553088190865187636757240285\
1172144826149054920542933172997897834920540688388393204*rr) + 
  Q2*Q7*Q8*(72536676120608787141336940636250991545800295240354471690473855354\
13252094101035439686577296507932 - 964042742520397010338593589540218443918346\
136632166182267379845954551243719622242708175153273214*rr) + 
  Q3*Q7*Q8*(15402604307741692009950497354903465467931943065086517343580640284\
71350248733327047927698819496050 - 913211278404218599332543951437743547155156\
168561978203836247733284964509984875304437394951278412*rr) + 
  Q3*Q7^2*(580267849606878962220698373655098370376820445090570047900551579116\
5084126424007782382002554414876 - 7048516977024521370941120347313985759071758\
25235325273050162290797544329368393467338505979995028*rr) + 
  Q2*Q3*Q4*(-6130319928961893446108607330611994484324139816106794386669325532\
4831903609618367397573255656376 - 4675801703156040804211177379284741516501926\
9137820101874315588721779656822626574194940301451860*rr) + 
  Q2^2*Q5*(269283695792838981325061363142784696726602409663659211561913775135\
46032605840596838216163215496 - 833745139989343428490010225625011198829138902\
4714993249671274910868470995583796458671934361892*rr) + 
  Q2*Q3*Q6*(71360289973008091735180777538286764703989401820205007755479804864\
140269981665611767571352244852 - 49759717721886440359809933413119591832729684\
32636163360791697173261461501244793401390977246132*rr) + 
  Q3^2*Q4*(-92138026910981191482759044465882959650506302367409365892990502164\
24744499517573166701429855832 - 250122842161538335175735397399924447429242192\
4552568989580233157689183530032739119727671928970*rr) + 
  Q2^2*Q6*(942707642649392302111437672662757440980686150050034031658000125477\
1017166422640235917304445872 + 1240706548899714434475259129836731920611345762\
85288166436941611902110844495688153387226693268*rr) + 
  Q3^2*Q5*(-18173617368198226211028345611177620649318849304823863064869915085\
4884151264136199540128672156 + 1023163675843648971984762970522884924317086359\
9573899239753507268051435076358142026860789026922*rr) + 
  Q3^2*Q6*(374065068575941001421939097110218748462868950917913377139242112991\
90726996706478858095815884492 + 160857925039053007672346288969051733795928410\
14019151666075737617709480172287584681121669504780*rr) + 
  Q2^2*Q4*(-71418860199720516339985944692922364291786899523415569811304248777\
039269434064925648465308423728 + 25549583152424352207049718032173334175169055\
116991569422720225370812667085878262384879002369132*rr) + 
  Q2*Q3*Q5*(-4094127116597206637321660736969522614357170542511841373439430890\
5717197421577804956379562326092 + 5851389035310987872225170486056927703024520\
9872871115175109149224090044138784138453203811578808*rr) + 
  Q3*Q8^2*(172758087819924637814847430746751662403381511422934496051879170229\
905967957264617792596970269710 + 20998819203503233793197023243963765782095001\
7174837550796550499459449986097997072190738633242458*rr) + 
  Q3*Q9^2*(262201675294923339856902817373082522365411449193628742874037726602\
3164059503827428752546245775958 + 2464906982162090838338512977105201909867273\
21387033000230736819712513220824757999759065771014552*rr) + 
  Q2*Q8^2*(520468263258352211689792262294603388964943148867679430111477114303\
4160125326917381578669019514976 + 1787828629329704985477168785157591325807517\
780035050718946899822842741648958841398607733253234278*rr) + 
  Q2*Q7*Q9*(-5237266328793906699370056164463014535036239197345159099827864988\
250134241993143112399721598667976 + 34427919150016364323760938829065824819346\
07140030685050120028379395202211631256680858805754180824*rr) + 
  Q2*Q8*Q9*(-7937216758495881175369317179942587512909663147470360077267110959\
816864502046216122767909002767528 + 35202423186620996844433780202896870268072\
16561598857406868685323789861255878422987020376148061766*rr) + 
  Q0*Q1*Q5*(-2745024398890218129934367287478468008245567507115137887996458905\
850806106848687458759312889139428 + 39169057468599627776104763983783215373660\
20046883712849330124289762804995422062483937241286850534*rr) + 
  Q0*Q1*Q6*(64367791841901516820047956052177233205071077222239531986929963480\
6387153846228897304888113803252 + 4563049501045323190921622195141179462625693\
520050544709252272379829157883320703530752350712160090*rr) + 
  Q6^2*Q8*(102889699202999451586080629426308373124818151047943555027253032724\
201513328190024396888858383827770 + 10743784220608513246953073870601902000254\
492149380154270431885260476747045233562354983079589269175*rr) + 
  Q4*Q5*Q7*(53564864213292679140039511192669966588935764402091719094437870710\
545674342877310706230598504134454 + 19220373297031570701828486915688666956644\
923748600948841908674609903233146453271821570148323736331*rr) + 
  Q5^2*Q8*(589311809648485864364184905555351466929490888552207259157838329428\
17041913506181433367607726796706 + 682361859420071440320627945505609582647126\
36784894019020320013283788218339187772264326407654029356*rr) + 
  Q4^2*Q8*(-10826705912685234278557912110475340850380908290490903792198768730\
6953599607283219518582082693176226 + 7196074209999769935560354087639869906851\
7197816022571588065708064701841284047703246680731600176313*rr) + 
  Q4*Q6*Q7*(-9951381712747727180924282001724224294574682868999514125068451046\
4800130572295317895779576175095554 + 1009534455901430492212248261245134758861\
97817977588467074771015460834496253935106379027866552275650*rr) + 
  Q5*Q6*Q8*(-4769725810256120900094546456623970123527008171051457443467721102\
5900978325088519868235452850410952 + 1201940703552224311805267031620556778973\
33178076067158387430226676813642898694034738733882175360229*rr) + 
  Q4*Q6*Q8*(39426055121841299203272126475652648043916634257254073774040652815\
8906824913729164342669131358366298 + 2144978768055491111187922712613394064785\
46710703287965884935866422590687639200094608355745704105832*rr), 
 1912271460483621907900490761688245779428899828016302355124714261649734294159\
7337728566260517826866*Q1*Q7^2 + Q5*Q6*Q8*(1774235518337529069114220058133911\
156766622547804223154533223379829441173143904111598638445849989054 - 
    1726556380999708977402320105936621810895927338272432213477523722047113668\
189319413115302141369982573*rr) + Q5^2*Q7*(1356925917196010294426018629850736\
009822166789165000566185530126688096988754929129832680990182099050 - 
    1582409953060930611101693548521423656573261798246758726746296422804680588\
204689101223247419078257831*rr) + Q4*Q6*Q7*(158243913886364320326319758519905\
9405334417481015078460484386229349210098349575361038237456269788928 - 
    1275608317036926748928001266968958540341943682622544611711990825526006743\
089365423479327521589701983*rr) + Q4*Q6*Q9*(261477327820035578744529447564858\
7528330758265447645765004260558625324200073965651739223937629610224 - 
    8510556466129995121800289960304165579662983542579840446731352943603737142\
18764864004421137714226915*rr) + Q4*Q5*Q9*(2900991068926931343667040122073330\
091108103394359855450834775566197792233600430353539293740786398898 - 
    4370051477474599392114143543818218737109913871191569717344969659795115027\
37996592149408159086862638*rr) + 
  Q4*Q5*Q7*(-2805149150711128924968452152542417894254936400508219480153671424\
154011289893760951831219738099638850 - 30888059350674043643504324142994720949\
9056476089703764848669524627716975015152654686293048671596022*rr) + 
  Q4^2*Q9*(353944568453268895742148758112039617189951986441171272008634541795\
055887851461599771961875904965016 - 24140783267040427091741229204465552990982\
8265229747787945946386265387107634326516291684200515542665*rr) + 
  Q6^2*Q7*(110597244506404576618984528079092101921301894285238179464995315075\
1172608102312068462835961572165008 - 1683484617675674694680622224128559147406\
62407491250932138144939797148363406938443832708111479112092*rr) + 
  Q0*Q2*Q4*(-8519657852038167948652013489334359281077357308560172427379824429\
4096046984253719533225524442868280 - 1283939569475490900086204812907166769529\
80624527859724984783943949753466898238479294706210348627836*rr) + 
  Q2*Q7^2*(164557637680277879118135703260464771146164695230481151763369389381\
9813183299783292078911430841716 - 7199197533796825755783123374451771919780739\
2386892551521932559259029716290915909111827144665039884*rr) + 
  Q0*Q1*Q6*(-2687423610912896607857332175978336839900551812072104389278522590\
0750313518221278057885120742875424 - 6146904668627836459031681018639924898798\
1730521100311609261263764937039764916019344440876212659312*rr) + 
  Q2*Q8*Q9*(-6352242563558069062282784849440697589765510985191691865626501755\
5005531797567627509933874631906134 - 5576516805809337010028876726902204148974\
2808334541318839213853699965719305366876040334641412545626*rr) + 
  Q3*Q9^2*(743310769685016903694515108295645384544982621873565462513566405709\
48817624540390918765538240071814 - 427934269836075929577340940725069705879313\
18149628262398950517122647496302902529543910205631899712*rr) + 
  Q2*Q7*Q9*(23870619675144667481332442643960307788108789067663674289979173105\
6291224116122629976201991064370674 - 2917401055705221472281555242276875723094\
9125116795068215358535076826269765816147001928808725798228*rr) + 
  Q3*Q7^2*(-45698260337558179771018863079486103360430027430287234124151507803\
55305701003904555622454200878002 - 252234255474637680706978447188650718823314\
17955695863160803583234618502976385604964222557053757408*rr) + 
  Q3*Q8*Q9*(72389857746796754440377669630334139075557307551275870318387935431\
969867088145155865728899582612866 - 20797030062131602728780576046682811373913\
545492410408551638622017036670241072566662123612669032852*rr) + 
  Q0*Q1*Q5*(-1061335633488034044569138079773172081644765629479627774842372745\
07989012662999781378258682488677172 - 149909976511715071084228730947146574335\
39018995103341402186331202391037595963820698344111668873088*rr) + 
  Q2*Q3*Q6*(-1331835127347570329499415952037746785101476287335423770617522526\
309683056629561625226327341513036 - 86793385463224012868792511722041113943381\
0109489354541292410035145101540177940754036863367317552*rr) + 
  Q3^2*Q6*(-11793359306612805090459170242774765838741981635415994707638633341\
89687099163630453878800913534400 - 612981619378571571956221723269635117317053\
227024019922001812943546831248071334906498983929893044*rr) + 
  Q2*Q3*Q5*(-3721466139292441658071479250565715284383083275178648236064302416\
64512410064985265965089183478556 - 482060011601967510192438980808093827820893\
718175550473627380943137517715331370926849318005298240*rr) + 
  Q3^2*Q5*(-48573543993960101999578370066987128802924077279195047393588598349\
60961028723060123085571802020 - 377258212774804875578489066185792201863533923\
766521405683010014722665753142778782588718144078474*rr) + 
  Q2^2*Q4*(180307618180391638625524035428375380861999660862158449558075343376\
770561930669275421767952892724 - 86858605491131859169740182085279803897343690\
050736651903981489273329032505473797766472950875780*rr) + 
  Q2^2*Q6*(575934869384286912533381936142017742943866391992959326968574186510\
86501945727537669962838940412 - 632348890943680705359855898310862162908391175\
16251971072880467166439344508872713505849151170176*rr) + 
  Q2*Q9^2*(-24459878338385252260883068241186157586333419982011666691746666558\
71381648524319305932371353490640 + 107608915135608667559026695413654895379916\
622834839735901255926308369890152115233116947895623780*rr) + 
  Q3^2*Q4*(304771915505178714132939479638609837455509632597853545713149091796\
557375227713940216586893513088 + 10983999405632808599404768364755026122477759\
0547326936676102585908140182176862649634562759644598*rr) + 
  Q2^2*Q5*(-59010702168153507558138680382110462096614609842661456109287269996\
3189692826586206839427101245248 + 1808486008525240526423059781323095729913101\
11881805030688110246909091807759162345348858688691268*rr) + 
  Q3*Q7*Q8*(29161324864907684051118805386780047470659108863925596603151612751\
488804841755318854638411883509776 + 43002936872417733367445992680079133183753\
0619990907764781516153932611125587969988344730318540752*rr) + 
  Q2*Q3*Q4*(11745432629106343445193390692048384024854977569149747444806174152\
02765297662287375399182278034572 + 574823230745918632214347170432219846174301\
413152598820407915027773895765828127383200610168458172*rr) + 
  Q1*Q9^2*(595746179340058095654474795903077844567548971619586762045462194493\
09864846712560220334219869898850 + 816567719086211465622855231366267763263881\
4456011873009499374129580046085442795347483699700650700*rr) + 
  Q3*Q8^2*(308987449754886756365868653840445470316567008633435551162420806031\
57087241539827954582023484030756 + 102555877194833153027930021245612143185921\
64734456813100794220244682695414443129934179705991314024*rr) + 
  Q3*Q7*Q9*(18785483678922473944247095688586847817628543070695358040900857191\
295800243850331315845453831332930 + 36599764892009828961782878840906310806995\
988625573760217469170754343457526618191639212434334664536*rr) + 
  Q2*Q8^2*(-40524754944123784652082432516813315838708650269932567267258361871\
903950279409007348517216145475656 + 63119779149854784485949277056959703287948\
930018220744813018929391805422526343258957596179835972074*rr) + 
  Q2*Q7*Q8*(-2472414439943881847360652711179163720250677015631038864000455763\
9204021985149126603602673090517260 + 6524548421314960467332071787277968942828\
8175686792632092865353464659267876750332045042655702281790*rr) + 
  Q0*Q1*Q4*(-9072308298820586836678694103428730998167523996643169763940913140\
8461370732946358801264188986854416 + 8274691042473129527056616865204069113649\
9241166120976294816765781527366506800142162155670087946552*rr) + 
  Q4^2*Q8*(623479950341572568604376371185187460255182662678854204465722747324\
727007801033336260519959616893622 + 10518038157896193103240713717535599792597\
5035032417420982261017639796121573117818526540581730134151*rr) + 
  Q6^2*Q8*(-12747125581255841194583227529455715850213067079382782825873866936\
58923324183485273956007553436451810 + 308713569853398374533066191891725640406\
633265572474820841792744696530116082352058251803194881359592*rr) + 
  Q5*Q6*Q9*(27563806258665543589523700220196049545682630440588067948567490283\
305441033434048320561455660064446 + 31087067211308637969247871799927405102954\
5848123569161101389315422695804707445819484368434084607265*rr) + 
  Q4*Q6*Q8*(-3709944125477001447636582594418184778330564055291992570046655297\
115378265195914053735525199466486436 + 49464898968992869335582397179229589623\
7381542024869347546014605873057721503357614186745437862562787*rr) + 
  Q5*Q6*Q7*(12284158490775765092250451134132919248442224193244538849742280817\
28669710328826591668125813621567714 + 500176061348369011301647983699890903610\
603522222447763990401332861695591337153550573798024746100477*rr) + 
  Q5^2*Q9*(909971109066636538377448814441346851777030125427606287355462373839\
841250627347483615947091791168460 + 82659792227113293579324095813670317133387\
2698379359486891201761217246237475986082416169801559121965*rr) + 
  Q5^2*Q8*(-22991819041551631485643811688516355967645095861047094794098185698\
61051455037486652829854459926613062 + 976091230794039547433616715234208307750\
540095535765249926703605984735171600621034497917078042337335*rr) + 
  Q6^2*Q9*(860189257144863798093463814718995617378468007549657430256914110415\
389504811271706480468777778778342 + 14831918787079845464916745321149438773511\
00748072859410899983797167202197937758091799661639761950064*rr) + 
  Q4^2*Q7*(231970540678380687188733712068439543938705146259247805591903220641\
2893217468719132488644956497324424 + 1839267242170304200024071579414846286090\
356976621298160363667657732713812910945834008982771130529763*rr) + 
  Q4*Q5*Q8*(-1733296322177280981238131637064223032036190593353568745862786737\
785481800364549799040474596410284934 + 23639777906231033365258622777474116834\
22382988022873941768582928546918265014353549195273865151109296*rr), 
 4249492134408048684223312803751657287619777395591783011388253914777187320354\
963939681391226183748*Q1*Q7*Q8 + Q5^2*Q7*(20868223520387355037625152117842115\
0478524974661491701771955119559171175069602786520408785480489308 - 
    2092261993574245978417948218532349388083535313940828460879547640909886986\
44817944655044465612932005*rr) + Q5*Q6*Q8*(2625661405177749320547415747057059\
07482115403268743772905974196370035533920432877432766738016069046 - 
    2018136152152159626309677543579679838639092375046393331468331396125152448\
04807064631259585285267025*rr) + Q4*Q6*Q7*(2528665362402163211986524498795327\
75376831820448212217948004586359242234114067060779614146842727672 - 
    1882488543242724999758882577905868487884540689411325704383355557885373201\
31684826508309457498515689*rr) + Q4*Q6*Q9*(4793482699304731150550599017068870\
65377923319762084892666646494704122732034709137049354727172367740 - 
    6005228936558002741772502665867238538781147620609895487800898323533060371\
6075157437259201652277687*rr) + 
  Q4*Q5*Q7*(-3794198621519170427757359673798756801961918409847640793968522127\
75801404272510450130460032817112250 - 497576424572075708252090665256408599221\
68859505615938618223622355101644161116821541626054006457960*rr) + 
  Q4*Q5*Q9*(39234547302389240594443471143951329796668509413474175191017217341\
3597647378647024739511219110656874 - 4224813737128631467546343545446220507661\
6419673912977281332930475823874823055375148225696694161614*rr) + 
  Q0*Q2*Q4*(-9155646467145889582487469326064956302532630180340810710903668618\
292140848854226241904437269666084 - 19254830682806994044713854319772834415573\
820206354828512304246856234142167882240793098530869015400*rr) + 
  Q2*Q7^2*(346091358298785117176663372281768119853207612218532077598243179112\
0990597908281535888903092682852 - 1017001705864489638245854428818432191312064\
4116446998672944249865806435585633201097922056345202062*rr) + 
  Q2*Q8*Q9*(-5039876756774322723225748729050838757580570433029547992984887636\
972343748746711129108073423421268 - 97961644567613257909494637934234351410591\
23163111215173356825823030571078893131357001842744710384*rr) + 
  Q4^2*Q9*(187378131506385157519813417598152518341274116205045493479144228186\
51814756369995011185795176731092 - 945466456365221606210626841548064003545799\
9103982929475670439879764702447810855771319577049766871*rr) + 
  Q0*Q1*Q6*(19388306690546238546700743722120998229255711482037800517104885587\
25605578930082991831361606907984 - 769203781840287173729782009048453117201559\
6477279354126536636950002771634534909352427402728271298*rr) + 
  Q0*Q1*Q5*(-1741780053532940788963996833287871021240720130582337772013399875\
4696758394361496271144526333611596 - 4801465855131463517970938829950687116296\
427274481762378608492877809453247121916365999222157226282*rr) + 
  Q3*Q9^2*(910536156794422585454563921032004198357109663245969407423576018879\
8455070210463301800000323978238 - 3345650548166860306953855850763653428261926\
196163508966640829793649226163989253519369319689589744*rr) + 
  Q3*Q8*Q9*(77346506404630665986565683248912276597218442428288280329788919040\
99780533239795861430204473188764 - 203466445919550738746476779655673253228481\
2211382734461931598796024240951153191017223486373346920*rr) + 
  Q3*Q7^2*(-15584239472867040573724021895994563378924137220793703535318048878\
77279829724928232949862242590764 - 196707252278306341727595325862921697836438\
3158592679767161263610225826721479762789794085973042528*rr) + 
  Q2*Q7*Q9*(34523978315685669188767510654218983626437492145052805983420427280\
085181866619397029542757148069884 - 11517810957589223701289461266012891095628\
19215958720569209896161308331530691709004455482399055770*rr) + 
  Q2*Q3*Q6*(-1550084005311053619266508005396441962914715730018633306088252406\
50364473993238236749815680682884 - 135572789759213376128833223190222202853781\
639335775040329733753143724318381122334263818549604876*rr) + 
  Q3^2*Q6*(-14058884637910401466017833011297475232650022313371457884475003386\
2734118902570310670800730333048 - 1078553802522078508926851644532204304575984\
48810573249687091386559221206086012252161463865296396*rr) + 
  Q2*Q3*Q5*(-6339515983407638442868011600088721704989608450172808821990837899\
8036331622694097955292003203072 - 6740930000080563019660338366085394435862903\
5387435434874069591035498712410188304859874806602548*rr) + 
  Q3^2*Q5*(430151169455442488922874766944950866849839347851504299669780195236\
5520070647805548598997983512 - 4618721052331697535448124351994005960645629827\
9636093772337348388227499377369858831234227651836*rr) + 
  Q2^2*Q4*(472499513626354103889627454366860306411196130959601585727180111319\
69749082235735818183795866120 - 184665799502521632521380862473589212209688893\
91446259555182119782203194156156016475693104745086*rr) + 
  Q2^2*Q6*(564212211614161166189970155499657890388716340248901208677228232075\
4156375537622283351812747492 - 5817326440490765249577259362392631276879453237\
219642716714547553650685192386217719080668730838*rr) + 
  Q2^2*Q5*(-83358161181247494090923249656133509864543796359363329031651815814\
390138245651317283878760160812 + 13563321231153280125229920208689375884837940\
575131865618706754224269731988866865671254424452228*rr) + 
  Q3^2*Q4*(401048201725177536331259117136685005277705031644196659464658408200\
70350885815726851942557693288 + 201354324297544976238508486419880727287366765\
88564226736887036751715849154907182588532937256564*rr) + 
  Q2*Q3*Q4*(15283445652591617876469726613675463266893205742170205919111470469\
2637509445205294009682339234160 + 9906242999561403553366755968071600780508529\
4495477518077928170366269151413123050275898668836908*rr) + 
  Q2*Q9^2*(-13916058724213832182307249180533473701603093439080848697647054287\
26690585440616902185934165178136 + 811954288415678001097662712419063220832000\
227032474090406681458766066649726923081998341788628364*rr) + 
  Q3*Q7*Q8*(89484019827729282066166322449655608064968997579456286526919195845\
94667257544523016758281035438634 + 119077825392781620443161921239227988515218\
1676133182019350138954906692281222904768303054364246096*rr) + 
  Q3*Q8^2*(472894728396570028185724143492748639652409807253687270136968288102\
5976730018815449317593483377378 + 1238546243364658753307627999970076908960964\
654804737710567863106893317799974834348060085283264772*rr) + 
  Q3*Q7*Q9*(59206871967686474121823222759839033291381559564404674548262760925\
36343756444698451860869328809942 + 246842592557220434063065662968336096024474\
0039220055227655811020895064505359045563623437129036384*rr) + 
  Q1*Q9^2*(946725701195700865218706778533291513732006307026232519565002882622\
9156311956448048961897101495160 + 3106806473290972916342849870181422802990525\
365418658754455990830446280160454666243318714027520300*rr) + 
  Q6^2*Q7*(150712378117459972289048019993657591086827199799958155678548971031\
557590308048281678544854853106598 + 43191417859626288276015865072112723743948\
68781122580794723876971309901100409421091057362405995918*rr) + 
  Q2*Q8^2*(-80147095831641936464476884915309989292665685087653713760522941159\
81601723644250731363563949863924 + 836639714753686277404293479929039015296958\
7410462742947626119469855085406033328313391687196472272*rr) + 
  Q2*Q7*Q8*(-5856346277631431414028724838402416029450045065803073666663664642\
101934310038321111282496936190124 + 92919296369000623071392711650922704924697\
19659226510859162013607356358472645299708592279122477972*rr) + 
  Q0*Q1*Q4*(-1959451224760173071237031304339920164259108960688925175018605326\
0274913737500668033607039419604512 + 1142429783465092262145711061039614664108\
1721695995373502543781549098811624348357955877134466183960*rr) + 
  Q4^2*Q8*(769567088628414809806361878407249479498526477155918055510921554786\
43460560342323395010237381934284 + 195896171926779787857577278476013042637671\
17395954786277542332895832308508553639490534140761307691*rr) + 
  Q4*Q6*Q8*(-5876484738807550192410155824403499941323084077608059169521052507\
98709367201913331079762872479180660 + 262582996499797311069130732971783102232\
46956183520701290483559287438366626718307602982246508818315*rr) + 
  Q6^2*Q8*(-17112780143897913876763798432477469537830793106245011403643710770\
6808055311226250179221318460970530 + 4629349035639017195317898098637061685136\
7079335216083482575063152965474908435735372193426388554686*rr) + 
  Q5*Q6*Q9*(-1964184302949363916783845768229737390234626078154431507105596264\
5478339892220195806081309846928190 + 7845047273576666078255534123153561765059\
8741446482329188452170851572124380463816052062186966378395*rr) + 
  Q5^2*Q8*(-35483583277545315584877926127037617939946681106741715890954918297\
8691603234671917094078721750641760 + 7888928588525364497691709039774092247143\
4557301798982347573917393004706151146250257666184716135927*rr) + 
  Q5*Q6*Q7*(19784412021081160979988260690416836605833796860228288305336780023\
7731630321468835002815351972878702 + 9656735872508193857157046757887778036103\
6479249027232159853376027207566453391526241505459888834403*rr) + 
  Q5^2*Q9*(113350008433824861904321100293952291421754973350178339282377177742\
514451532919384178943841356040012 + 13169366759899762709479702893944988829212\
0727438780239461241555976296540176708195450443659107156001*rr) + 
  Q6^2*Q9*(282937857983039601781342274873250393484101586588170357847157864850\
95262200010339946762557701333786 + 178657448908509844648098949753499185205518\
995426106328866519189966821818927338963393939409051900056*rr) + 
  Q4^2*Q7*(316367197454041202893750598858376837757220885087625765144939850964\
031182365316189835597474889230120 + 28913935078322083902827068343562389966608\
4894191589839365348273409061368642229963432254861270647321*rr) + 
  Q4*Q5*Q8*(-3501028481196536233538511688862778695734903573616551629919706942\
44626297761887115495296551307902666 + 289210549676520803890418345025998421110\
370654627780168050523897295268258378293327030002724425727902*rr), 
 1184069015779332450712378180611916891287244475551890003173197685232033618674\
75775409079012494284*Q1*Q7*Q9 + 
  Q4*Q6*Q9*(-4306618903712768053502520504189463682312688367032816940405744760\
163667020186026470842528006568176 - 11284362331170972408017626428058380268426\
633921497543039283700402611947399389218272642040591061481*rr) + 
  Q4*Q5*Q9*(10981509097783665791915512834465307427375439397809800033602929840\
51442426112844229021373629150482 - 818881635170341795536557986188266884835135\
7877786983086827509985126534296669369658694772663602398*rr) + 
  Q5*Q6*Q8*(-7231241779582001128025806510743229381020397493919589522147186522\
191313928690752464506531122027730 - 79592938434228099187662019182325918617592\
13526606992622766797552259422716372311229437221636057355*rr) + 
  Q5^2*Q7*(-77516441428514161575273622005096643637205062291001899015881775334\
18603057343137578874133360311256 - 481793228841637713668981627973521957136527\
6192583023779540831740001510851851320658463862401052115*rr) + 
  Q4^2*Q7*(121297786138559176259888317185600569652899313768482704402733712684\
94962858865209654289886343237144 - 406640015645138364486432856036060829698564\
4847327813043588443486714647482587676273483250027031213*rr) + 
  Q4*Q6*Q7*(-5293128253649859917564620256475490952440477120475816551680675380\
585320603959407438230276994781596 - 30754812183196645153239718872895768863157\
09242350731919749132000613399165922023322800677775866135*rr) + 
  Q5*Q6*Q7*(23504309782022789725651148445996089125691576646309656507929194267\
62031258575603703119923048184310 - 306594610414042661787732107221310529058291\
3836076668637770025298082752989042894561314714035420151*rr) + 
  Q6^2*Q7*(186773178045765174879601723433012645073935686026684582921596133633\
3803941414336749793868766873610 - 3042308068033890239248668084918515347127928\
191117978251042238263711114676513086497024460539078610*rr) + 
  Q5^2*Q9*(552886416200644071447464671310039833899777617371050045353320578939\
7132976823957181825449050159916 - 2893815866161935462365339272195547153644719\
037895743386617500760890722600798844772704785217417737*rr) + 
  Q4^2*Q9*(218126456195145449857299515498314147001423988992928724098262394977\
5771308844880541489872377806812 - 2669973409184369586675211089593340554375213\
423096115282783514060693555394609168710038518107733545*rr) + 
  Q4^2*Q8*(190014852209576110452327525085198221535737257759649406325786071752\
0137889132379436082707840313416 - 1049629479663539352151807682343452268268906\
778161561496250459513122308742261313854755256505876623*rr) + 
  Q2*Q7*Q9*(21875379158317891366685008088174047643062649697872642909698606369\
046505474145993594418199897828 - 69160885615932763800160929434125083157941470\
5996824768230958585892164586295657969436484700762778*rr) + 
  Q6^2*Q9*(741804913796301026997244686785259674678924559421752227386604793700\
8924162062429912545378608330818 - 4868609173014862648241039705586558898694369\
70426464082465040756618935129174402216094430556066740*rr) + 
  Q3*Q8*Q9*(40717725601669489280958380190397072694485294924170293274438991053\
04992919841465096486026785048 - 337521897297587673279742727549085307695445190\
963394182679397492730459712833576068070979319114200*rr) + 
  Q3*Q9^2*(-46756907726023741547704392053714542528916110766577591913402540534\
236490680220249956626172594786 - 26220311638929906019847681778999965638017495\
3966077982847932211467988160903032972055874061732008*rr) + 
  Q5*Q6*Q9*(45693967458241319485250177209143350240338291695007867165687787650\
46805873691438311376936200753482 - 182807168725860574480537775389214089450551\
120082668166930878629765726880801262944937880394826691*rr) + 
  Q1*Q9^2*(201621659033632460647618575645992040312069492741033901469120348878\
51965643068630487614073334940 - 148466858015674811931428223884775956957069353\
745670418354534075083273565189869006317885449102740*rr) + 
  Q2*Q9^2*(194127683820913171928358493616200517819695892700643984901627292158\
247231748982713913470420017348 - 13945340928029762138879254387067986450502284\
4802595710036195052793527224416283180258928093962036*rr) + 
  Q2*Q7^2*(-37946586447179753260811045990043692719740695306147518031853464345\
6790546992877930859016630977356 - 1250977346391701020809805132950152834859270\
09692142298164560204187484482805844636299779474542238*rr) + 
  Q3*Q7*Q9*(10479653221635184057927828984188161764785869395261562183494832551\
3683558559326394774491182715186 - 1036354088322694782033685485985858363612132\
86588216025318855385661371836934426101827230343608376*rr) + 
  Q0*Q2*Q4*(-9179882536427606399933069182907552106571909116213943763814114588\
86604177631480743894355089230148 - 650386607019723561554497067919568532966964\
37184873438509184835908076951450288311321780145789864*rr) + 
  Q3*Q8^2*(167118206743606561644813832609452805228206456876837204755826219469\
504432585967887602662107666398 - 38041252272580334798902123734362498133244426\
919001589761021614434948370791377165071938615874868*rr) + 
  Q3*Q7*Q8*(-1122580507290664739660001858426427328818882576005009830921904307\
61908328291507864522761553524062 - 235972877101921524272401688256680067018931\
99155212602015482037146238531566219678383564143799832*rr) + 
  Q2*Q3*Q4*(44655732270150844663865453608931172539682950162536693818939718494\
24238990760537563161196273080 - 263035309963641908529271626916280837524987616\
7389691424880218287369824137733334794412155715756*rr) + 
  Q3^2*Q4*(845681288673828164922099786657244833531092418077276248665423127625\
875005017887956689459635824 - 68288326387250095184760547310262377724473317476\
7625541810038323580116500999277392584332093872*rr) + 
  Q3^2*Q5*(-23302461019370047396618115050749815423329597920999969182985158721\
09333608867256686194371793512 - 665642910979418414019919930288759605071216278\
917491398755796558755610756828393949108000200680*rr) + 
  Q2^2*Q6*(-12310934409947047004961289294376292457211692295185250325071800587\
7036622486185682419904599164 - 3783161644062133835328090827757462346250611047\
22499385298073219802407179621249527257725447398*rr) + 
  Q2*Q3*Q5*(-2207596254879921851697973038250006928882455536270275445336137710\
288509875287895277652602535848 + 29545255710463821204152704001720960892342891\
464553172542384219670886061241544174796018664692*rr) + 
  Q2^2*Q4*(-64722960429035389131541969029968286726128278592064662078294381779\
1508066369465971217219457848 + 4677167001253144463712403243239238949979768717\
63707497046085630639554944252921431121905188370*rr) + 
  Q2^2*Q5*(194195594938967239742722382247477160249104169688372869367728705085\
522434008393589789979412180 + 16053335237496540369155069426458533510981585762\
50356607521027440706016848566472053890677617156*rr) + 
  Q2*Q3*Q6*(-6099238821882226438044026488525835493308013565989226300196067910\
240454817582638085216026885916 + 17458532017159692687925831107610460504123184\
66569078399511569018317411911459664191985026744924*rr) + 
  Q3^2*Q6*(-41867279754708503213887144073364908627223447742344140696070523655\
97863458809440726386625431176 + 281850185579283560015428031378351884458080556\
8698449103671770630099503613280486669217391031612*rr) + 
  Q0*Q1*Q6*(-4017055249215500063256194511205169518461129587778243586560703630\
18659885189370897800923601392952 + 543540205303768145700978616464438030487313\
07106613244204628442043958850481881740296674492686182*rr) + 
  Q3*Q7^2*(-16852814519937681896142022542543590125524929149547706065440971857\
326564605528865368009129692868 + 10611712144789711065841807884714190060711392\
3472678356993415051054051056015486699580391398331208*rr) + 
  Q2*Q8*Q9*(-6737446668797226728031373133052757339893397008836795926746758340\
53807710308211677226449538536504 + 168331519740067750194328391417785106150343\
775888675792211586970767203298559421228706686162930676*rr) + 
  Q2*Q7*Q8*(40937132880587531785108174282494706754027265899067462949118113296\
6348666782186097739323623114928 + 2054260606657205103719200260690216543976461\
55276466092664942230772275381224526897139907539789400*rr) + 
  Q2*Q8^2*(376821559293613006065886800944784718585319113677342836351106086252\
669017164242704091959310574912 + 21869493505912555641899469738058132932087619\
9739349421625500209157539953787060149372379807350532*rr) + 
  Q0*Q1*Q5*(-2470386447716729547901073078378767475432295154149354302929557477\
72189430833123987859621913728908 + 252145108117663987111331457256798422148031\
857163501159654800738497479572680831777083969146675254*rr) + 
  Q0*Q1*Q4*(23377028404469780696380829448753547601912397369113402130571447421\
6121023996972490923775910449744 + 3511099475612216618490364411789342100545775\
13904961648152974520590835917447593656640376931423584*rr) + 
  Q6^2*Q8*(918721380542488693813121501470695777479534244919002003123828977945\
059938971420029566893393401662 + 35525248368301019655664062319130586857597443\
03937725274623395686363666010289051931238813943158234*rr) + 
  Q4*Q5*Q7*(-3111651595959641578632145285239182693387285242226504777221016873\
548828686266623100804971562460970 + 66057756077164767354502246734599779909213\
03696001853943600079896782467569206409611281246027358172*rr) + 
  Q4*Q5*Q8*(11372645021282740218910593861318672356863451724499529298143011130\
359820243952196415162342827191654 + 82581099737642018113877907893963713511857\
62426299585863691827990416188103002314955437131939279570*rr) + 
  Q5^2*Q8*(346050503315181436314155933497423206841100926934826480964504889943\
7666170882590617872778907702620 + 8609047060910468987660433338270091421633558\
149779912790866680038110956484857381499964431588349857*rr) + 
  Q4*Q6*Q8*(14581408920205265532637902785335805695484906643733199783669415116\
55143888037308026426613945648816 + 966994752257965856075274921537747908856193\
2867460178557164010688632765262657465641948809273760261*rr), 
 9561357302418109539502453808441228897144499140081511775623571308248671470798\
668864283130258913433*Q1*Q8^2 + Q5*Q6*Q8*(50727839112982844887697626980793414\
0279649027572661004545529837603224616079409559732558497090239076 - 
    3223347670704227310134901729892830657106424399196004759653030146682860007\
43909762574190671394688994*rr) + Q5^2*Q7*(42310357260968498556765532396530110\
6062218192652055162797949756027391008876919185317948601465837560 - 
    3117538785544955338763221028986200277810475808025209625323972588204643724\
64508349959552916333829343*rr) + Q4*Q6*Q7*(5712821441158439339409666979693845\
52513141741343592999055078610791569383776466826843960937248980132 - 
    2796559187390962842049975085347890429044917391114679034827373040239867500\
55331016775305888886260116*rr) + 
  Q4*Q5*Q7*(-6813035409586831703622869700674410617253791200965829660862409725\
61879766013544197528111903672400193 - 229713238058738831694771112535383319378\
497333303160446445735067168901502367859856561062097041447558*rr) + 
  Q4^2*Q9*(561780850520468991290690337192443571323704124152072090953555449502\
02139025233764372987352876079082 - 537535826589719242515673790251393286689802\
76267340605198989891848744088963731452157973810302564214*rr) + 
  Q4*Q6*Q8*(-1040827039794842551527137673772586698090011376699604846127706112\
556338090644309678433439349446733532 - 48593878451157083402419380664995003383\
425508706269637614483923193624247405946234973597640631129954*rr) + 
  Q0*Q2*Q4*(-6919295916307129849546256350436346553204677112370861248681598185\
845785143743755826892056627002790 - 38441404908204095191034488786865073743855\
142717067588341376657135602548892926062139780083670708562*rr) + 
  Q4*Q5*Q9*(70823575929767325033246295634016363430809218916714451877162286095\
9982566861452081381300889734578227 - 2585057824407140865946654771037617310360\
7872131181269670282909257638473246504174443745443982691011*rr) + 
  Q4*Q6*Q9*(90719983274012289403622983519070707813064201912374785925320810120\
6517792729292718728374591928221614 - 2565939164819851586547274307652650875921\
8034866311094872338761362860558544300566174620571031251251*rr) + 
  Q2*Q8*Q9*(-8642010887300432364059392558127443724051155433201788368693378637\
618560331599885594226846390736280 - 16635467309390274171387995949398117884577\
694494816682966982700728403911980616042705682574917394936*rr) + 
  Q2*Q7^2*(104811435188508570362219681249321472973276965945273676713830165888\
40091225752891931659592594823832 - 148414447401561275866728639655141248872877\
37978721152019299444805882270241352294047379460792872749*rr) + 
  Q0*Q1*Q5*(-3084604019143963060400802812117996699578380605826876814335593660\
5049494039335925652220032569147104 - 1307115352602621019270989756280128885093\
4339674662827982924536932070567776669903356490072190902123*rr) + 
  Q0*Q1*Q6*(91553497725935567884034053562579114300241989636440595730201659537\
95936098177066014732512622400996 - 881693411640363743859430146609173080443083\
3118294688899748420330928204588740704789045116795636151*rr) + 
  Q3*Q8*Q9*(13315639550216750673241651298841716745492075431404254300008384960\
282396340602858500345903239629502 - 63642776531729447339382898089499342862007\
59742495836453053203557248777926653256682787722281391338*rr) + 
  Q3*Q7^2*(-18301488020610091119441680422358426832356355473576984922717293110\
50038026921544829333067728394824 - 438911168365137148471354829700896287835623\
4925438947030571763958254935632749521268114286295455181*rr) + 
  Q3*Q9^2*(173096485054547427454771198956062105770700570176062447445534454834\
67202558324520643699014220906855 - 269071756368835688729399949476705031104131\
9956147063539635299213366372990367014319438557716471994*rr) + 
  Q2*Q9^2*(121005737504161667995395379608474953923153185665055752942513181595\
7992129853864512281582627838164 - 2077687078078881986834262480050028447455496\
112638860088167606215746610109123238858311522153077443*rr) + 
  Q2*Q3*Q6*(-1987926206678545579639321624758753255279693769674484824829632230\
97803932455432543601317652532976 - 273371611150153946177323758530803285633461\
716994141456574010998255915323810298571850427420001724*rr) + 
  Q3^2*Q6*(-17716392049280681039524995114942015051444241988024845829524090969\
6792544597393609140531907092488 - 2293343826223429205488916798332044951222050\
70063874566126624781218969975274434075222233652761640*rr) + 
  Q2*Q3*Q5*(-1205944880378596724990598109774400460023068635791701720190478830\
20769792351081751588712624544490 - 127291837268565912922789711713342110247130\
239513612676673007521967324001315838527902407623459038*rr) + 
  Q3^2*Q5*(934205105050316273085292614147967712698695464049293376586930523885\
0287547033545361954916097704 - 6439285883296895856455655045817702553453600851\
7465501134232120038408654479175823425428744943041*rr) + 
  Q2^2*Q4*(747134016112858104580629915231504795905897415888741689308876018891\
93910471062728478791937092906 - 164430549257293339981604167947439472775824661\
83802335827688665312175469453643999608407997433509*rr) + 
  Q2^2*Q6*(121592902483578755363007608413858355926875183788585414990278386883\
36576812120758927986641844596 - 822718644113156509597198477445238022650384106\
8758112015084233445864229617914031910563378016911*rr) + 
  Q2^2*Q5*(-13423497852823062763162836234350531700914262713392273735195712094\
1447052793729338535132677468250 + 4242385133557956110153306260088362633703803\
280133899062510219433417748452426058813376088553204*rr) + 
  Q3^2*Q4*(622149888502053751251382457634148588769354177832762597496704384212\
01889360419232254106024526994 + 449674875700080362322155435066500932201510959\
39438282992316491087088296919359125530711951060181*rr) + 
  Q2*Q3*Q4*(20294647557227101947665377275797413109842315902518602232519729732\
3256603385006317612569849474694 + 2102621078987782907574415389487928555620503\
57668429215139853314347843146779951614023154856630772*rr) + 
  Q3*Q8^2*(113922662938365906811974021689832199008977905353067221697014494791\
83306580128121831723136277252057 + 303685455939644257420433595790885154461631\
3117439485680176229951403713623335060294367268012732698*rr) + 
  Q3*Q7*Q9*(90086854461395203937136204414496927551261810331896837203541312422\
31988662204802868246558695797486 + 313830127644552438670679144585244591794371\
2353511056839561246736704520991753222360628858483168461*rr) + 
  Q2*Q7*Q9*(50783905198369577731630663989261145704216619551469713609380500031\
836488146105946855580231807146723 + 66160429658219848902719973978472243407923\
04512611160452308960686017538615732217775263165795704382*rr) + 
  Q1*Q9^2*(141606222836012209202300620897112791439905025460855055689089370848\
25266451695938050741822396704178 + 805680149498395312747883828281384193087029\
6929931714702706049141185645470970224742850583704642024*rr) + 
  Q2*Q7*Q8*(-7233908779692921036504845124700528915106313900630302109897537044\
054276742316740073029304906350219 + 12837245053407736218810000102109590069606\
532852617114521395068048523995726887987617776648059877867*rr) + 
  Q3*Q7*Q8*(11753702036588589662204678713465202106063916825190929624599980129\
055607593640537969877821013851974 + 12843419040213182535754804118785266851673\
857129966302616034362010331999881036599116269201789509241*rr) + 
  Q2*Q8^2*(-15230239286896992517697891362809309925041386323665053896483960933\
426469247576925264725974037984285 + 14447482018344937163797326228986439764035\
142411837620859521975797941374673338709455646945164564383*rr) + 
  Q0*Q1*Q4*(-4709129621004517750749701904847741514077626201387138970196247386\
5424636505290554049166465247049916 + 1507115123697277041667596344821114485896\
1504146126960647391409648652576232679168497576369782926318*rr) + 
  Q6^2*Q7*(218980005037955521602606347850167476716849956219186288268101815376\
795617893383425545431996979767603 + 28181134437099731052737212651503512852673\
592095542329756428201868244258867906140665834782154668932*rr) + 
  Q5^2*Q8*(-67411634911119008975166935693232085922586272805952433642960528464\
9674937472701968228250706754405898 + 3253984993257486944581069918948708759508\
8591661940875692168309778567674948050828509996065798373539*rr) + 
  Q4^2*Q8*(154623917193417515731355563682557260412781463841497980796313454505\
163793585197678898233787194325407 + 49292516322126368334921547857637949416223\
286485826035354056303426340831731901189035807076342146544*rr) + 
  Q6^2*Q8*(-22387143333239425980717151551910133070702677380852638334051802249\
1020390996152904181983485269176916 + 1019770953142080918648754120301403864385\
18391966036131455983590633196511033235780623824706166686195*rr) + 
  Q5*Q6*Q9*(20501609033220641671239818633378972405640292443059534995994704628\
246448677760398599567021027105960 + 11953742259816268341148632264116955688744\
8048920374352377850624949755777870635349549621975959035740*rr) + 
  Q5*Q6*Q7*(21688453292038018708077007258070792903298866970973182090067576987\
6795062664730724012024772153341390 + 2082537122737295896667938437244732342153\
91855247951868433798732015573691886725711745449383231288142*rr) + 
  Q5^2*Q9*(122576568976217527883293177063652963457503013286002658686049124965\
652289902455357933507624710632271 + 21630566018994321386299607886496544723851\
1063791084434941347881295946913041666568630327770247919254*rr) + 
  Q6^2*Q9*(-66652512552548253466145152620430900142263350520720230045708975758\
994981884083289022652981788494102 + 25020806912066452549953455079162772846378\
2798241271168825504764752176905887265698184369559901603347*rr) + 
  Q4*Q5*Q8*(-7086890230086642720272938434181442051259623855283986266125886903\
41280937980947976767664996060798041 + 457414268835709919812011145282312533940\
921917931023757231652542739687062831944586282604618187883761*rr) + 
  Q4^2*Q7*(357777028197919811253558230618709827252513305605584743648574036222\
889880386961914632855525648153274 + 61978820890875567770936549869041156208495\
7943935025898193910004078747748395434525468082904416511850*rr), 
 1184069015779332450712378180611916891287244475551890003173197685232033618674\
75775409079012494284*Q1*Q8*Q9 + 
  Q4*Q6*Q9*(-2459813542784139089155755056079326853144773507760550925773031442\
966696258543988882261702652739780 - 75866324623556210781242217814674202513636\
94512488200798218406164817890485594702867206303018719473*rr) + 
  Q4*Q5*Q9*(25861715436076552787993486588641177844259735059477358166720392941\
46418962915689651441347450405274 - 562570398787009967953282340458170026360248\
2339153233782556954868507635189211832763955654004561130*rr) + 
  Q5*Q6*Q8*(-3564585191343246251698381794311024896265967297978697559515045570\
860042400992282749393788431604942 - 53767717235146147567599241087266474956635\
80772260766549562938330983646985020654463997364422232907*rr) + 
  Q5^2*Q7*(-48611471843746195680592663583658482455142924961749120191238361453\
37674694721848777348161721048160 - 401964338719289822456376537710362411966052\
6212919228479944252339770427846456198587818778748900847*rr) + 
  Q4*Q6*Q7*(-2930409496320051754472434177430534095386270830811888410000014245\
845173891412751624253481469457696 - 32135216717953772272726204568456286873358\
92661819100067582008358794546404573875052268881837077707*rr) + 
  Q4^2*Q9*(150460929110632388053218701916224636208123389985159104265477740621\
1239998925616989377965160599188 - 2807320984389441249961537552892160430992288\
609042102035022400228597930423516974964941848106438845*rr) + 
  Q6^2*Q7*(124918564198281902967595352570871604820719878042091360098287844865\
3953453264918084083417347286882 - 1972279132575420543546815435322008274530474\
245784208541486361829439471932435683939508706877890298*rr) + 
  Q5^2*Q9*(349453902208597944635971229044873782186805474961763753192672384025\
6018671663511310803804447628820 - 1402999409850800252954616959978785479129319\
508744363705213657432666731245848432333437174374258705*rr) + 
  Q5*Q6*Q7*(17841304732787299396485497002702198837727757867416526678329172005\
44095591638234256842378830802874 - 138918141435000208688110004634484620942840\
5595120107334598899978289775295510351631366930175569875*rr) + 
  Q5*Q6*Q9*(30573899553934045051441613535090051842294212408914422431921116800\
56407879735026576453168831165182 - 117850225173977898020843340179379329642400\
7689414555755899384381773938604757466465333388459676387*rr) + 
  Q4^2*Q7*(866469425975699392578354416378036076285362653010459156845693404845\
6604605180221561537311821201184 - 1085525132859029134856337417068374770386909\
618617701544495346724603538628001415292097351040949325*rr) + 
  Q2*Q7*Q9*(16720732776779627261522901220175863876693893290448629125138918541\
8293010695081193225574510779644 - 4547243509268327484619256380185317688324763\
23319191159192693885633623447923275288502439846449626*rr) + 
  Q3*Q8*Q9*(-3482179451634053425628025962696655696818202246681592256477730657\
3787593262669878880736276290008 - 2257322960504257542438790077165541845004971\
53433396987231951198060464416165177410588250062557724*rr) + 
  Q3*Q9^2*(187606695175402106271589637612549152051500530741483165703477002861\
04965850577634218761864476862 - 219214686914316872852324444678938168164870995\
714932797428250736697463915837921480586533025736088*rr) + 
  Q4^2*Q8*(184592784118562959305580493760660270311793546169447594871416362838\
8178100845263027832242278694136 - 1321111607211786296030783983946874371898506\
21140246331346478006181238988368286313227348568997139*rr) + 
  Q2*Q9^2*(496912941597681054409597623508661076762339962706115919359915154149\
53322351109309738311303341816 - 130136587718034039427080136475826456010958531\
029397031326201676376804011747736273728472271168604*rr) + 
  Q0*Q2*Q4*(-6495466982569359199588338552485575658562661654424715263623309879\
21997743879877922337493302092804 - 117112369304889658496184289221703155099910\
892378203674979999873306902398371221238699815290489616*rr) + 
  Q2*Q7^2*(-25790440282865642635113873073152483066647941934169620611101263705\
7302796618049534477052450215200 - 1109159518910561990532666550597087815644317\
65605803256216426165457320197178193084550134323092206*rr) + 
  Q1*Q9^2*(542545555217774621379046349011033126657932453194054862135087484254\
92562094075587493943324610384 - 108875695878161528749714030848835701768517526\
080158306793324988394400614472570604633115996008676*rr) + 
  Q3*Q8^2*(155317104413532224186921960593600890501801010432480875647421973730\
116805141228893779958743278574 - 37040204808779291092037666026974544822557283\
125792463520592336294449427618535649139388169323440*rr) + 
  Q3*Q7*Q9*(91682283519941755504330219255255003767991235798900034973812107783\
204355708612129544519171257870 - 10571585637852133147314573588982203280963584\
239680058468813085412385465265628360647814352989416*rr) + 
  Q0*Q1*Q6*(-2343599694284485493850553988840860594842436795955787091843854882\
75500343261929585993827787065248 - 924276198617723072190944135236081526565854\
3721801257005747383506185930947006272546932488630834*rr) + 
  Q2*Q3*Q4*(34211638119608337571293486570524932773411364045623593108025671008\
80075583425799739156149503192 - 141453903898080991443613944963488743312067381\
4438125508400646661984752559178764699537006609540*rr) + 
  Q3^2*Q5*(-13301388147868949512137118384270701459316078644376019351598980917\
49714178662885019471501028152 - 469277938189240105587099020488090456199297563\
185157730641978058046707744398478475567404702376*rr) + 
  Q3^2*Q4*(727759903908996016079043343090290756984858438965635963063157174836\
850946887634182948255571456 - 39198857724277674524855091898864985849392708948\
8457078543289879453811581462226867935179624320*rr) + 
  Q2^2*Q6*(-30362830700503160640094878594985668434064868825034787875782755100\
963325728706774348472113316 - 26594555069077509166820250986431683476538903063\
4422452388560145993381041903899402444906646766*rr) + 
  Q2*Q3*Q5*(-1563087305304822252960364072064461888771851190649246568923018797\
683417331366502341061534231688 + 20547168775801836538440725709558780155068929\
084364307531921357579297783041835787729484202580*rr) + 
  Q2^2*Q4*(-33134231937261058949782317557133412736548861722745357665756706816\
4525075883833407889116011840 + 1793948093621249494425628361746508830059890353\
97304345811875440419689248715926222606702452818*rr) + 
  Q2*Q3*Q6*(-4874601005618399223001255994583774598073287708474788045961699503\
523200994441324446251613417228 + 65643687179906289644886655484212542228460364\
2951403306665843317801920020990977727480078158300*rr) + 
  Q2^2*Q5*(-27323668394922051446484790950214055969725242637029146211913395888\
1166513044155987230751617340 + 1113370301510969667041172581093152153030143394\
995311407030274311689572085995647591732533755964*rr) + 
  Q3^2*Q6*(-34556965344259864671962069915154044835516555194199360160277598209\
29816320628093745869616443272 + 133867577919094022166303760094884023357885220\
6235697619259247471979452965396720206252384942140*rr) + 
  Q3*Q7*Q8*(13790352189224790761138050480028308789432936679999168067219799134\
830402456750629591425432627174 + 19425626772213807090391837272132143361753880\
789830624664670835318042662547408886875137490277884*rr) + 
  Q3*Q7^2*(-62529128840008362699356177379742191017192213000513934692783746715\
378837539589731556007006478128 + 23500213124630071007213279715874149449082065\
063026170711127844967036951533719432848855153935736*rr) + 
  Q2*Q7*Q8*(27006672632900165971546676340638974674883784667174170813918638594\
6034383879803023271965420567652 + 1413447472554702679721074439218552208050216\
95836321526209149549482381958535197803124897006566804*rr) + 
  Q2*Q8*Q9*(-4066045095252439908134809900139559888151946003855748058841677285\
19504552801583317282128762981020 + 152743847561925537517243823270453621983116\
232477198259482145722141550847745874352589330048586400*rr) + 
  Q2*Q8^2*(230394726514981945396038654763364140789624948029463583159973444728\
076213450197953008581425342368 + 15878046308686409606294430679686480498912142\
1076924447488481293825554809829471939643589834337824*rr) + 
  Q0*Q1*Q5*(-2281751854584763037082007876635324771855504048908014764585725414\
65570036989693683342585604847236 + 179764685580286367508437046867250145159967\
449807416330585541859613826419414868731360782552818670*rr) + 
  Q0*Q1*Q4*(88206364451488493663972338525771891332469162558982668938123513696\
805100893291439933384825073792 + 30601076229768903724947459019341278315358064\
5663180248271771945245489604380056920631980687104280*rr) + 
  Q6^2*Q9*(532805590450458646849633041778277432180586796512579828770474007403\
0228138162170911736447668789698 + 8150165961255191651795385371554602854598158\
25733255339848067683782803985765972443606190675270960*rr) + 
  Q6^2*Q8*(431113844656726317595970242641022635521685780734557092350269865467\
834812345691372667439896773902 + 24545011969011099013464240661272846846659340\
52737832828104932350215682646790604973721455402530950*rr) + 
  Q4*Q5*Q7*(-3977704889816470944098669210583686288705229931917867844619090431\
446677064255535802293625475843386 + 43222928801825120959402147568816096825885\
69069909792498155413096318942885067249306036353860516252*rr) + 
  Q5^2*Q8*(121921617638094754994179122089188531594431439136269555049620530174\
7638608729248328295927162225692 + 6194434466172504309506915784644938851070803\
896997417767399949755538963512908691183371687424973889*rr) + 
  Q4*Q5*Q8*(59341466316157777756046264734153988363634587831795522758229575700\
31455156557730897953420991233110 + 681651669395950917879741438786016751863135\
0273291706851395537383477220666777532205347839105665646*rr) + 
  Q4*Q6*Q8*(57613827070066102342392494907851645254910875949451768012309040233\
171199796423114727178940820676 + 69826999084688282671982705043264611251787962\
90679368401881354861010352097414732830800864426667997*rr), 
 2854087094836198553243603356392825524962140129273958398759254185671715970483\
58834*Q0^2*Q7 + Q0^2*Q9*(-145148274053975054211749746949965355406006287187438\
224809000498917504017291541564 - 31209700474066536416734321043887609362643979\
5297625101376193076985746074886377948*rr) + 
  Q4*Q7^2*(643304194984948123519717800867592376624855410719344425586290322186\
02286825748459 - 172761652639918155617193702041362818168368966549297400657016\
659975105387451284774*rr) + Q6*Q8*Q9*(679639005101342674193773558649545801537\
2986180580208963173668244427360256550144 - 1365348092731024996540925022866335\
33235949081594433124927228311267620130439540766*rr) + 
  Q5*Q7*Q8*(72843814652883221898021363769200526482323051632940568308654063174\
344700346539993 - 87972225089778349306254875081029549836986060885395529840999\
073535717145308607675*rr) + 
  Q6*Q7*Q9*(-3264163002388528945143570072316210887487958591822750002600161056\
0288791136645495 - 8786499225276318724914460246468485388707649117445803521180\
0751402940841141646138*rr) + 
  Q5*Q8^2*(-36760616863402012656707320546308343357509220794519868983722620065\
713980642911049 - 64083892224410114312667861545574388183076427192560434489082\
164630761135567809345*rr) + 
  Q6*Q7^2*(-15360507294075819185601673309161363398904253101060206425157271146\
4805488259671918 - 4927304534914558062329404429856305872801467785964513637754\
5902693104501347471573*rr) + 
  Q5*Q7*Q9*(-1360356778255146187675974299767574353505924143024586450372493590\
21627477139175685 - 369723335923859130534703367867853238424717159152068237733\
62555106115037390218002*rr) + Q4*Q7*Q8*(3410359317059737636510637534654979319\
0165883578301786097205259733927341417684981 - 2501578067878854518247374637123\
6508710741073191471807369950250693459081372808382*rr) + 
  Q4*Q8^2*(-72916118925609144015106465303565374199264026231968050523462548090\
918157164175526 - 17541413172255041688680021124157206100977563428550815757982\
950344780171749170012*rr) + 
  Q0*Q1*Q8*(-1288852380125229055422502799344374967559605055288785786302860002\
3360391681062902 - 6601214513780077050142284254650028465109497740582114764542\
499888120187477489728*rr) + Q5*Q9^2*(3297680871631136832413581367544020513508\
6767191893691515131427317218536327816433 - 4451410803452978107833932264410277\
832180012004902206039018022714142301550734698*rr) + 
  Q2*Q4*Q6*(-1919215679832646012085898604283574769628146678666349280138837518\
582137845942822 - 88484202524446755716976326500263510488420941720940698383082\
6111016169156870576*rr) + Q3*Q6^2*(100513282520367976821351896766467073041639\
6873516610261264358922612010631942518 - 8401284773606551897874146926939199968\
62928586013313250350590338789299237230670*rr) + 
  Q2*Q5^2*(-52636860286083895028808556862995761641052848946439110600271463149\
7045607970854 - 5469755522353026684133421240531533232369033575299324662045855\
68468501483428552*rr) + Q2*Q6^2*(-9341298069552153345218093748852013923600745\
07157413348929651509349681378727574 - 287999514837226502472090718827025747503\
468911138003223659226319285475014289898*rr) + 
  Q2*Q5*Q6*(-5240031043102702444352607157900929928504969089316819262831977830\
11712281434638 - 181469270331377827637532351295217973155938915066513221119149\
906870949446442928*rr) + 
  Q2*Q3*Q8*(43601395502461076474234060541984635771664715281434687333515384165\
352371569444 - 
    7038816026770575190068643626804118762952157120128827330879300274996375010\
6354*rr) + Q2^2*Q9*(150913412306165218287534668003996503258461940029691978823\
171140104059563163346 - 
    4808712752326276555942472675677021946058326671547130775639134832476316738\
8567*rr) + Q3^2*Q7*
   (4679213900079379366303744901021442483385283203492301281336789029847240003\
7352 - 
    3300080159274316759367857368377964772551883836228505469715766912532361821\
7219*rr) + Q2^2*Q8*(-12669519107657010466398450173973229263406197560307676138\
0579705509129713682426 - 
    1249436890069464352170844684101604504414346154853520291074156439319640716\
2481*rr) + Q2*Q4^2*(972193213459157729446156946171126390376390826352985093274\
606841885154082356450 - 
    1214825351415876979440264636154410986378759752491881077393465521973570449\
8682*rr) + Q2^2*Q7*
   (-721896069544261530800190289964034069905997084120070593656336939040239323\
05810 - 
    4067542513626229532423830739483770614743993587094795849485304871204047633\
361*rr) + Q2*Q3*Q7*
   (-114968241950295715528345865200182061336014807126031002484181996455378806\
24696 + 
    1408026150564469213936019737175665045107572931159356608297941236522920434\
8274*rr) + Q3^2*Q9*
   (-643220836878771865226574141253804538525838188240924644780029942751092941\
94024 + 
    1679558916417218962971482800512092859999502049466680754537916909128702839\
1315*rr) + Q3^2*Q8*
   (-808212679203012924827454305697011971964122068320027253333202915621310278\
3920 + 
    2536475968624763297066259133073579827945849399063095860011600164781997647\
9443*rr) + Q2*Q3*Q9*
   (4134868406892659311677074994546004449746304925634014867742486111743375425\
9156 + 
    7828573664363276422159092081048076353395275803501635041487557231201706244\
0108*rr) + Q3*Q5*Q6*(-1523635921777008940620082110850307381041945708997406345\
378532214803925370845058 + 11537965234692515299600370605039172970029857717796\
8808164300577275441259892204*rr) + 
  Q3*Q5^2*(-41104453734985818571761028512782763505894121209573588923952757811\
3658765468686 + 1728462381003205612930638418321160660671147939171790562745563\
65806476449354472*rr) + Q3*Q4^2*(-7209060099890242109670911865479719281235436\
23698678014547873894558872465487246 + 176558991116419238558140796713036696528\
309298499752273065229750523200655985902*rr) + 
  Q3*Q4*Q5*(-8682639698460955172867495126919030366696071074525989811928888006\
98900739541822 + 584035070274889720626770068978981410360906427511016438183615\
626050438160999580*rr) + Q3*Q4*Q6*(145247461081292189591143865181472287002885\
750759038154951461037474005100093754 + 66289183295196359752862346384929826733\
9632540211478664470425597657078552583904*rr) + 
  Q2*Q4*Q5*(-1355129628460010798643433856478863550754581026827132950227031123\
666605717830278 + 13042969060524317039309246095120903919276096428047771439548\
09021894291594490332*rr) + Q0*Q1*Q9*(-369468717530629584207390222575341004405\
8808886693526300086510807764488824673614 + 4023663865897994565314807386794146\
345580605788366978156553091262613391481869342*rr) + 
  Q4*Q9^2*(566754102002127521870532989488849517639179563980572443377514891827\
59638149842990 + 541419385338347298655872597330620220525841331710504240719474\
7212341495091389630*rr) + Q0*Q1*Q7*(14424377072697865714057582573586842482303\
000870521842055089901135713300941877290 + 54545286049595073931413446630686021\
26202808408158016061951137762264654296452264*rr) + 
  Q4*Q8*Q9*(34821122727316185502426968845544946403469127116757736701525375811\
180533826082918 + 22246512351735103317852741354144869770070377468353061807381\
580275720531907789490*rr) + Q6*Q8^2*(3772649103753229752636763543722756348078\
0838263265111923647278215935166777252389 + 3685779067230320752070812671994714\
5346172167668116918022255604809943133361944641*rr) + 
  Q5*Q8*Q9*(55872254708293410990007153311150982385088330938252468409166756582\
050617511199770 + 58470416619034186962811070425438753765746591430697988883232\
503771333611228705129*rr) + 
  Q6*Q9^2*(-88369848535860486737241630570938643881762190884778559467375794876\
612785462361993 + 12177191301458239490977963221385196248461483691604215257868\
7626572007671262010195*rr) + Q5*Q7^2*(613837584137569451610250822504811006206\
05689592843866271705607105549939258181448 + 169307494399150523951256339322912\
103504844312654871739109112725626887199906335056*rr) + 
  Q6*Q7*Q8*(10455987386633828468310867166054162484991184096908104981328621849\
7598754026095913 + 1842799496947583020707857364869440667361793618532484781099\
03389868533748304172796*rr) + 
  Q4*Q7*Q9*(-1468169216638478853249483430727396129922776435490606473799134098\
28024026753377209 + 186154363567234291435877734178790332078309061991606800754\
780534489014336352921466*rr), 11416348379344794212974413425571302099848560517\
09583359503701674268686388193435336*Q0^2*Q8 + 
  Q0^2*Q9*(-16744076453603770801626934516810521952658463810532578303436195020\
37312963316159760 - 822176166990749972494843835026262262114070596366485501628\
024301437828880485155466*rr) + 
  Q4*Q7^2*(-19980744264765636951278196113245695697920548494958760093388140938\
6719400212109790 - 5060688444991656249210204670726436564764436660986416483158\
20441512062339507978439*rr) + Q5*Q7*Q8*(1107698280821982819234880387617293054\
25991940403276342950501604009964230576717160 - 347213557901676129296496190983\
683422686949609315641901522342439099507139345042394*rr) + 
  Q6*Q8*Q9*(-3009464404828726605109235223122351987556789410477853956771226408\
80842570977120306 - 256145399991225772761937286238635310579302858579470854121\
686647380072765908291909*rr) + 
  Q6*Q7*Q9*(-5326347254749863302196243976880478205208153694928765020425907093\
68831876491914466 - 195274988043092906596372099874759909105672206973044672598\
473916654166467692995995*rr) + Q4*Q8*Q9*(369175970663138679296581690156479488\
084830557659416384211642492027408511852943602 - 19448689036372392579049479455\
2153112834391841579845155123157198027229198145679183*rr) + 
  Q5*Q8^2*(-50534049348951833006543065976307879329352615063593301275014316521\
0792082227241726 - 1251812680308806540337511264002436965737301860529215554625\
89864449366184168000303*rr) + Q5*Q9^2*(23221112259557236656442047284578573578\
590261900676095836136915210734917557474888 - 12419181756321409627042070502192\
8017186344874049881748704060874096365682981582624*rr) + 
  Q4*Q9^2*(-20679236415445064211419986360988496706498202431920222306600511421\
7356805423064144 - 7824889927871601460672045619897391855653858013874824411266\
4793878867847685876078*rr) + 
  Q4*Q7*Q8*(-2415408827581704755642476004113101305410826303478918039839650809\
39546355850532452 - 259734443183778906806995545823810132558370644135519659787\
33252270031068361555818*rr) + Q0*Q1*Q7*(4685701680700053808692579735264701524\
6290630614121281078962351792753432624369980 - 9854920679226004004824987664950\
409836731138471418392128939204978540384712691974*rr) + 
  Q2*Q4^2*(302897400906659799062466928235995417538323805785059074771853779159\
5558103027532 - 2442299009661274934951764287894722081216088576118208603683115\
760491594054900622*rr) + 
  Q3*Q6^2*(621918620322046969100893350808538831300754596226227343644294617159\
39637067972 - 159806111056926266699826903502358954481244727867142571177109461\
8585563761231290*rr) + Q2*Q5^2*(-15676611364326059716663012144811157985109501\
13381685940198646502724060246011848 - 544191546092002080732196494013982130592\
092754776673853105600457935947310802126*rr) + 
  Q2^2*Q9*(129321448899249682202513727550240454539542038424923499763899141697\
731278253630 - 33085310772502273360875519814834505686624362685537304058849373\
1663684169672294*rr) + Q2*Q3*Q8*(-2942590445827306689661810566009995265424085\
11690848823095033874754630439833736 - 184105502461800479544933361270715336299\
068417769559547268166249719610088850068*rr) + 
  Q3^2*Q7*(-30993347387100210230001974781218815029863751738173717193070574748\
234541781274 - 
    6968982444920452885843303282539605794044813293006438166219553523518823947\
6524*rr) + Q3^2*Q8*
   (7709452778557836977610797990619330571464652806181548392489085487201110210\
4314 - 
    1671319583471030934394652559113257895825569832534274928659436581991213655\
2428*rr) + Q2*Q3*Q7*(12921039471881676709705955714772298998148330512607230282\
8582331511925899009488 + 
    1384745521798430651285387131234371925513166938247173698836094790517956315\
2600*rr) + Q2*Q3*Q9*(22520623041615051092199557086947197597798801151142890108\
9491474633468885578284 + 
    3652833439425781482722792279023774167182216134291979427123028661829833425\
0236*rr) + Q3^2*Q9*
   (2226976833278448779668997691935568068250416354556473924671412817046752559\
6218 + 
    8599934117599628131458573153708829425844336516872628827294945934163505988\
2204*rr) + Q3*Q4^2*(143469937002556902459840716313572731791536565108385924707\
1989917878900626955884 + 1137513597810241050149897727663761759496067216125052\
39160208225112217057018106*rr) + 
  Q2^2*Q7*(-16923996103608304276731150932016248780964980911871775532082770249\
7757365692182 + 1214166052051465669714447375445497486100858191418925686276258\
02877812988490246*rr) + Q2^2*Q8*(-2893302466452016389945091162316415107834472\
21311809046739627385975466327665350 + 171155342842476318677141901117295279058\
357038879020457711802915998566896922006*rr) + 
  Q3*Q5^2*(-14379610452754376358477886415101113377331017220412300814654769009\
44121952026672 + 374807129924026591213343466979509173265598327618677207849478\
658191979634228498*rr) + Q2*Q6^2*(-324953361148575069184408691977558747077596\
7129371967368685762885998487449201604 + 7651316085197694520778966749039803103\
72604456819573047405250497521417202637634*rr) + 
  Q3*Q4*Q6*(24145023694517301331239864581092615969660198472936928493067141591\
1391870816944 + 9965140955890906968219410432615370804041768848209120213429103\
13473460795030058*rr) + Q2*Q5*Q6*(-136456719217207951864517282522409589616397\
6565158585730730986630775852476474200 + 1103627398694699325760658840156310506\
307954547794151120034698870562641141163586*rr) + 
  Q3*Q5*Q6*(-5222431660270505273681204488277508661748624537190973055693804514\
68881774285992 + 122633372314692492263659562660630210741139390952093040982711\
6494367321834115710*rr) + Q2*Q4*Q6*(-6632602362707633366074024089738850076394\
843273823339252900942290487316459278296 + 12499400787986904399859850340818113\
96053447688787644383074237858388764389692186*rr) + 
  Q6*Q8^2*(134100199657361274398949497823359110140387205774840760801090841479\
076892564370716 + 29393636853225815551141894742999836287744042209704310420167\
21054360821167646890*rr) + Q3*Q4*Q5*(-438549898389803959614969311590879870501\
509220832643754111272311857281421252296 + 44960930642245981289150395507040694\
30312679947934854690051916833643698676170858*rr) + 
  Q0*Q1*Q8*(-4690390669193229664269954431118342139344215912488488417206344158\
6066378333544944 + 5738333799659763112713775299033740252286856062093606867189\
849995915975269860510*rr) + 
  Q2*Q4*Q5*(-2086664095950317181610691757104787014363024638909448577246701095\
6915313227296 + 5956681356238116116686226711971260331690880443045225491167493\
463816333828549434*rr) + Q0*Q1*Q9*(754334535620730180190052847097293654760316\
6954080553172780564169289837593372428 + 1870414167606059077355475349450770113\
3371710635352612899032779317154298827249162*rr) + 
  Q5*Q7*Q9*(-6183871545378226228717588406845363775657310215490975726482714016\
26399064519024730 + 103726141804157986849852390136931011881401310996233942367\
223985517201790743855501*rr) + 
  Q4*Q8^2*(-13357599571825805702027478116098424905050470738544684790876633297\
3234286638913990 + 1221522608045586372443045982371835745683131761648885643467\
25844265708610256960245*rr) + Q6*Q7*Q8*(7144877621071208156722040010906344129\
24925713434095775888907318389509916246191952 + 160160433409901997164900914557\
101630187666717537896796474214075629731866473578546*rr) + 
  Q5*Q8*Q9*(52296081586138671210668908707013212832137725807549749424068298984\
6754211271165118 + 1724021177376943561028807976939305699521193134109410005449\
41668300144669774858711*rr) + 
  Q6*Q7^2*(-47424188710745357873350949048075981486024092554206672803220364165\
1112648844701028 + 1793669132203078910173532572313744461826058200447878361804\
93404516706773546398930*rr) + Q5*Q7^2*(53714799589374252241425762673638634278\
1287467011092900593946282115978908445099878 + 3323270259457935425125197227598\
08304857546387408614381852207418710770787264221267*rr) + 
  Q6*Q9^2*(236483961364666106398534440800897004304815693156381214295977483339\
378845984096134 + 37511753348424016441297876805771517413316006593041136627921\
9948889656880491976505*rr) + Q4*Q7*Q9*(28417724838830819899720989023557168351\
1973943668990131142839733631139611344333734 + 6652807037089568780792883531914\
46482877632450521133417312793360733390060380692587*rr), 
 4418126822806435360421097995696093912641392920116087601279325479419816322308\
59475032*Q0*Q2*Q7 + Q5*Q7*Q8*(51229617885952624949752436636344459087423659067\
10438544761143961876199227441209182170 - 856094051237921035313910795277074980\
9563174933184453571932229137315354768975773232684*rr) + 
  Q4*Q7^2*(-48203543327805973273810286550645986822793894402225649046085684466\
91520897126145905669 - 810122140538823002545550271136609606987788192383844906\
8226665735607642696122464597548*rr) + 
  Q0^2*Q9*(-41478378191149157225939270347763250723581511095106031567005987013\
78547758248472452906 - 688987596288540069475899232518331846677035374230186093\
1778978960589623314092750557550*rr) + 
  Q4*Q9^2*(279566150696740502798665148837696881731394484947397394817674008345\
7060931682156508090 - 3145883840493854978106486176660845328965293439990366054\
480065630587892519646234786272*rr) + 
  Q6*Q8*Q9*(-2663057266635217342181983410007592264659678406224004465708792764\
675191355850532957191 - 30821788319831976361879867324843728556163813781242319\
24954233398028835953960735910640*rr) + 
  Q5*Q8^2*(-56697437191384068106823770531226260487228163172036532915087491032\
82143425608143196181 - 196068891554729618951196794200452814284797259449187725\
6084410914418290848828743299580*rr) + 
  Q4*Q7*Q8*(-6878397846504723667425320751722576010316404676249804234262058589\
265992173618739948710 - 18810239567022883476579559459265326457074697228239303\
66639827804935800337623617347454*rr) + 
  Q5*Q7*Q9*(-3437286887699227257403373608622651415205799297345746720481003191\
694584088039919413485 - 73755898561968913875924369816741270221117157849128435\
4262401909760757293251731548832*rr) + 
  Q5*Q9^2*(260319168804829294799734227243396870010632833267910579346428070339\
8867827669254890940 - 4071812191042400208234119245290617702699358035399781804\
79682837577977113957920796780*rr) + 
  Q6*Q7*Q9*(-1898823652211241382713051798675809308623898154870064795959539285\
871603063837698828373 - 30324182029853485466720035371930381139173730172117011\
4664500844388917074895261994420*rr) + 
  Q0*Q1*Q7*(70733377892871457646788673735883382939110480305517832572337454753\
6357851557707093238 - 2604537014044032279630672664573474401514964834575331991\
40585109710763696395149686556*rr) + Q6*Q8^2*(14432603976086030742330815188022\
24697093447571235976791698451242729985923229893007534 - 
    2236884090200461518117536914730079972442315099559150071955328628091199165\
51368902328*rr) + Q4*Q8*Q9*(6294241882952117774556701980977709307088742149862\
879467039237322474141118375110208307 - 21837364290354831919703384497962229196\
7036034326712047222910045496457711952273734132*rr) + 
  Q3*Q6^2*(738319208383361565441622532426407353600583913021293555692421389553\
6772480198658594 - 3608776343910369915329713424358888602976889276897881767560\
5722875425120011115262584*rr) + 
  Q2*Q4*Q6*(-1299143920904395825101415445919107696260233670595859456180220705\
00776320761448878374 - 188987700287782768979868395289373212583720192963029810\
80460913673126512313928907254*rr) + 
  Q2*Q5^2*(-38811808893357989475926248900716410254862015800687695647929410053\
627584498580985822 - 14346361989923002638349512528126222924500131511304241178\
220560524445822772434019222*rr) + Q2^2*Q9*(4751862110487991253691436093421885\
417482861312722934184493577502831015936200907196 - 
    4121146295758389621111606258623611477118448627117679155073459894160338823\
671863165*rr) + Q2*Q3*Q8*(-49857613118987900563471436445352410256271094639959\
2401703807498015298626385634396 - 3333356560474184565416491309728758420414636\
107980934429466228107205631912105483780*rr) + 
  Q3^2*Q7*(-11918070330994953844139497911319096532645976738224637268216512957\
54549220912959882 - 228158819282410145465342113196535756328436512485011367045\
0247443296401719598015179*rr) + 
  Q2*Q6^2*(-51182783304379775354074854147777571362205195349336477543575068600\
502713537691875258 - 21802638848887149717179538919362017575319732402955302119\
80225782018689868892743640*rr) + 
  Q2*Q3*Q7*(-1679577790288294587811792169153973783745695154116332683268601675\
346782636021015912 + 46009440321405487862339269262385738693497213863700864402\
371859013307102667194140*rr) + 
  Q2^2*Q7*(-35187689455169231889643951911798895401343028723605082241981450490\
82718496262704644 + 101130126992062788426948325137016648206888575142760768042\
7375454669546356795164641*rr) + 
  Q2^2*Q8*(-56432484347021051948232806350126396541141155675654857242994740922\
78103238599642644 + 113395259485791398157252143700071238905406362798588236694\
9451766584973464856147161*rr) + 
  Q3^2*Q9*(-12553585593777219596747320029927512019499142421118542167452137290\
11540658386428030 + 195049020276099203237834607196496700090543099922314818074\
7401494703732232815508019*rr) + 
  Q3^2*Q8*(-64391591224807252362373570736603921510586730130322313723352685682\
190507018672214 + 19566217151467958802827004817505934040031375964706780537532\
89336500349546631576259*rr) + Q2*Q4^2*(57678873281649408381271208473908322406\
942588838531289473650945997485154814311458262 + 22942594564104261714809735279\
76784657553584588414985564922854568776483434707747048*rr) + 
  Q2*Q3*Q9*(31636822851451421130109744437710096285919783317516065838390706352\
73831677157382024 + 240176570476865267937558595833344591781468612517307388805\
1898179959694814235023114*rr) + Q3*Q5^2*(527182920207319948156892883742285730\
2809522881671730703496665795760954050021900474 + 7225908568292323832297595872\
684528624386777572762566633547427874204625044195312958*rr) + 
  Q2*Q5*Q6*(-1525191700651720436182944073710796477468294836161606691692742379\
9239929224438374750 + 1256879486850261278751294231685143059208406784944390589\
3998767200518207214599970610*rr) + 
  Q3*Q4*Q6*(-2128012238999595047031583289439161987387424493469359768410068840\
6904242805487801470 + 1272573055494259460885240902139188656327883781058089261\
6960472588235016114981288190*rr) + 
  Q3*Q4*Q5*(-2875817854140766058192340036250014763363916757946701411920204813\
4534753611730082086 + 1725300259951260181163783244405706310212175508508118280\
0741833727530258869252999938*rr) + 
  Q0*Q1*Q8*(-6350593586695749438297270271341236798779621862555500789164977047\
09665813632267131770 + 217386766524514567959162515585007797961471326552363603\
36968543570361796763704264534*rr) + 
  Q3*Q4^2*(-20083985931864912435153900578957691631458382745621335052610288729\
963136369246912578 + 22178933236185974030318254731736719412827623976114081484\
428831043265473332490852416*rr) + 
  Q3*Q5*Q6*(-6483215350786606602932888615427965639870367740017277042716324212\
4572093330300074658 + 2915816447567226582304401023497795443270485238099268255\
3218866328208284337113203622*rr) + 
  Q2*Q4*Q5*(-5989934673494340631154150612679905087052605272379086696064042382\
6661765689772809342 + 6442974948066696406034369719327029977125650472001056143\
1167197062666900335031985574*rr) + 
  Q0*Q1*Q9*(-9760890722637294300386069055272846819144090167533770860125661851\
9705752053028247258 + 8069822549471669402796691615806179655155035832233256662\
9327073838553827156853016340*rr) + Q5*Q8*Q9*(63049727904537556800572409210940\
2178793317170736984564081412190272920344750183436937 + 
    1600786820200738293329493376789163967355515342093287826797771132519096814\
197453939368*rr) + Q4*Q8^2*(-348159488120692439113315975475670328141467253159\
5205206862758668256705490663099148793 + 1858170381471821720135065466026073762\
340428688003299743275559078792751321253120899646*rr) + 
  Q6*Q7^2*(-76205468312530053047202965157404809977046301473044868709229862389\
04580916205246767394 + 222315430473761673888750305504959756554271539376570948\
0136539225591799672758464478438*rr) + 
  Q6*Q9^2*(168815684709866397462763095558710063069602947196089055506789422949\
6830172703308879575 + 5204018979291366700297150210872205813929770203794996900\
301354167834305531521643047978*rr) + 
  Q5*Q7^2*(811999080742799409899006750582350829777946073960865028627322190145\
1110624126848020405 + 5703932389026074558625279921080597311256151466064387250\
085369901060981300215786416494*rr) + 
  Q6*Q7*Q8*(10630734011598998051707261122095887372117663000292070263306890720\
827590245923562276186 + 65455092302434749005339244453652465868443815545849632\
38354144649181856465685323305048*rr) + 
  Q4*Q7*Q9*(12019373121038302057109130045734268638649699213192913029361291903\
90719103713313648689 + 109231726833031161750487991103706153974025452474179556\
02550119019504760782243308292906*rr), 
 2209063411403217680210548997848046956320696460058043800639662739709908161154\
29737516*Q0*Q2*Q8 + Q4*Q7*Q8*(-1518316505909931171377338836013264998669369545\
891731079092024274564418499763687596660 - 20329010775589597165821118685882770\
20598861756477871668233113508036445865668478484662*rr) + 
  Q5*Q8^2*(-32054535857519179717908839020112544263091169975694233263733200021\
2012402974838841551 - 1292760791609005290548435103044040599888294287745189402\
322713488378008258807542869489*rr) + 
  Q6*Q7*Q9*(44744216324340638135056274036379683980498155268144507844408400959\
3175686684406799653 - 6466481783470996342568068883204644594990194693810834366\
41669680368374736841775410725*rr) + 
  Q4*Q7^2*(-13959226268348731647583269001653313458034927802342323335569979477\
46100290905846204843 - 574383390115444519340516949484887855258815467795519284\
042394982010618794090274230787*rr) + 
  Q0^2*Q9*(-50271496104545602244760076498846154300587281805175122756384579126\
30565178373964139366 - 519520053749231291350166012840672111287094530552181102\
606100317128218142463037121356*rr) + 
  Q5*Q7^2*(204154463008711063141146983207403751744342578172499785826346035910\
0406409391823210529 - 4830640050013308930550955743391267937613741495741521505\
42112550746775813823873601507*rr) + Q4*Q9^2*(23247049670618278011750587011628\
94260981319847245432880225770486700132866088201940644 - 
    4425646802957112640551789987258369195282630531952894138703607552907922290\
56462824932*rr) + Q5*Q9^2*(38250952843164707233635802003137420675247987847498\
1459694313090742611898909248514462 - 4274519385371003535573999309881895342544\
65087817685854887597154088858648518880050008*rr) + 
  Q5*Q8*Q9*(91402783027619379993389426949067470666360763447941089988850481542\
8044686256088215761 - 1986188819361756751354255288664703667304420252103624526\
10472289028143664441935945099*rr) + Q0*Q1*Q7*(4547074030004325186255960399269\
2519803019253183961946114761879691812091537624106670 - 
    6463051029760312630622841268593796222880040588882843832749375288972675047\
6857651878*rr) + Q0*Q1*Q8*(31252069226903230787995437220608901490437782561909\
194612955593150634740052741983142 - 25713002203454795748623547391973938797251\
908342721306161012679870377429201570947624*rr) + 
  Q3*Q6^2*(-15959945161064814254288745415584404768976590256097624222700916346\
856982846254453874 - 21762028825055880092860230367626499992014331810713416722\
258413776679739663769126572*rr) + Q0*Q1*Q9*(203176013564797410733866548972035\
5263262071237021976604225521773219495652725248662 - 
    2095056016686256316455161435325540848380802370301721943685135332998004408\
1810981214*rr) + Q3*Q4*Q6*(26468130509659364738159269848726651607327189143370\
897373565853824630154260666927726 - 61229774597598711733155235674108606311781\
64563838343404720192749598032570031266522*rr) + 
  Q2*Q6^2*(-12633648356352280118712851022142078906650100777876295578248805706\
182836060655065990 - 20849265583870011654170754165250698802148050412447657574\
82131960321202556129019372*rr) + Q2^2*Q9*(90409602574833972288458021201366642\
241662421365652133532378624955804680756874480 - 15372947113850270841472293507\
11947151176853084816990353309868081906104980542742177*rr) + 
  Q2*Q3*Q7*(-5786123057862764250568070116630270981487793906690002069338745334\
45920505042329544 - 121285700327641905051152079792472044986933699382164395513\
1589293612672084162270250*rr) + 
  Q3^2*Q7*(-20632557376216208165862833537137282774844372771963126573214209689\
4369380120064790 - 1175192089540174065383732115334801897660780388254720890572\
351475178776078451143855*rr) + 
  Q2*Q5^2*(-41037257885841069653651505786407759680569015077475042815685108474\
35197742486450814 - 752598925584725449715697965021378585885861439941428478541\
408447096431882988304650*rr) + 
  Q2*Q3*Q8*(-7234554996660913313316765273705502780283875994225708151245559486\
73792944081905268 - 222710189553696076314168510257215968861407861498813205274\
768964712678538290207330*rr) + Q2*Q3*Q9*(797060705206947438031495505135388150\
977053534643776852094745404597840715886618800 - 40259266225859250280086836961\
099190181481475568374549214071810377029950293657528*rr) + 
  Q2^2*Q7*(-11284936873938488411257074844145881891341272011734021656098762727\
25176840957995896 + 389759290904449359596177833112645703342888145889806359138\
927232468746945837284493*rr) + 
  Q3^2*Q8*(-22199515914417267636298659349061157882015520766579463296878670748\
2736357046691790 + 3988429681804466992613987232194356095920184893769956965527\
92009889871292826267495*rr) + Q2*Q4*Q5*(9116621045449859928493980181612567820\
567881856861094377061619276056568289356207806 + 63877223608753506542020380510\
4881852044824931633446594791169102970475312480016062*rr) + 
  Q2^2*Q8*(-84142160438619037943090981217690089312580174789016566656065383085\
8719708595340440 + 7179594624625406855183444066529776651591119804618839089779\
20405883660160535410469*rr) + 
  Q3^2*Q9*(-48166215644690099353966934766260089327488053395282320474324905425\
5562307625564558 + 8436879855613273618553716229232234751709648390335348717781\
41232177397212902560051*rr) + Q3*Q4*Q5*(4218552796603372904247982053577641688\
872920494536432698524395850777423237976675718 + 14432362885502527623620268573\
68881205709129793107166935811670000806378172838812250*rr) + 
  Q2*Q4^2*(-16224426791881044921318628629480344246684014120180407086867778208\
012216080052838634 + 29282029436931319467590383321053186382377206447715452197\
19760355713220415585805756*rr) + Q3*Q5^2*(48382083704048008268864135286645013\
26327821555906478972253994991656601251443568490 + 405056504582608517417741608\
7435017320258802247517312341135821322184347026336556334*rr) + 
  Q2*Q4*Q6*(-4568137833954449826375653162373108543342482126500814772671912899\
552045090499949618 + 55042941444178884441305745684761630071933757548589659363\
83136862006274740182017666*rr) + 
  Q2*Q5*Q6*(-1712057169110410071792249877458205547191783219108451342053680798\
7874076972025562730 + 5664096550631167251258138306548126637156376236903869788\
432125740562307576117367166*rr) + 
  Q3*Q4^2*(-11418434767896050950181586920659749797931290830620602018749149442\
361340564652711002 + 10347172158144901892857748529112295314525646218207724216\
296782331867092515040233592*rr) + 
  Q3*Q5*Q6*(-6479057914425964340115201749831910164829417202043767775206011467\
553337997826047094 + 16742609823329665002409040861837066689686058767104345364\
966426000332210718738649842*rr) + 
  Q6*Q8*Q9*(-3610896786967800529385945277294944427894502690742842062110657195\
770719459368505520753 + 45257691100853771304331879104217761398014566980915059\
5824511118653642601237522750075*rr) + 
  Q4*Q8^2*(-19719069447238398372676114368151290458603378676093070851926243895\
25458549719147296681 + 464442435443951726419813055234079645018152279888772712\
980867535536675961239030387565*rr) + 
  Q5*Q7*Q9*(-2605830945253709701241049706525382179541955205980420025954848883\
81442332782944062963 + 562647401996675134157411825489767063353187788820910723\
388080762188466188347582230881*rr) + 
  Q6*Q7*Q8*(13408278696343000405074556329000406441742318210739690845628615710\
19905293761171023254 + 589394538346455350842424465853713019698966218542385049\
647283219441561122438115849756*rr) + 
  Q6*Q7^2*(-10570335331390046138593487323683943145658060801003685589483335837\
10426881508737073330 + 614613637486378729630800902480664657801714713713950210\
688165437375524294291627954246*rr) + 
  Q5*Q7*Q8*(63522135607116301147012193511386295385448987023600887767033456698\
6238628032907553548 + 7058462027469543874503443144917757826751401246488821786\
09699996924119928847353848468*rr) + Q4*Q7*Q9*(4005352860544189684239197130489\
01095005779636629482699436699798841433607837627912253 + 
    1125999406197161471047470965412089561912657801268107867820246184150668617\
679558234527*rr) + Q6*Q9^2*(2451583713697514472454928432004952426528973359162\
759230313948879922726481181872606989 + 17243984069104696709481024666380448354\
96007668734842604245793838959125456707429534847*rr) + 
  Q6*Q8^2*(305781767166388443604579223346338561556849665207912462899770310309\
4001361317258102354 + 1746654983224021929860203542889168521656286506115912821\
966697925769449402204399349982*rr) + 
  Q4*Q8*Q9*(13667582002274237918463830864188137485123687777703499892806130070\
86330571829267135737 + 202463518877912571599697704993067901392980160298373510\
8034509089194888036391295695873*rr), 
 2209063411403217680210548997848046956320696460058043800639662739709908161154\
29737516*Q0*Q2*Q9 + Q4*Q7^2*(-49627861578489754780567895386634385449126699338\
78654067611033092572486048690498828577 - 233373187145070095237533302300295043\
3007527208994291634794684142387659978014008800938*rr) + 
  Q6*Q7*Q8*(62100909844820910982144058890994481133922381950117023273174975746\
08277350791687861474 - 173620947069008274145558415400305686994188476995998000\
4385933745964937083972219156760*rr) + 
  Q5*Q7*Q8*(-1048755766024390080748690575156248018819170545896742815315763469\
413920740911404300854 - 14691678281621527367272913177402275361973431149304024\
51391919105711434526494384213632*rr) + 
  Q4*Q7*Q8*(33124557498795114176213738670311545285348671127498379667196285365\
817850814729532294 - 10524180895030658271568464626744278609182912721250828584\
26491128744382684418625858108*rr) + Q6*Q8^2*(71945671375577346834385654543750\
5926487856384836964476739476458371086261572956227926 - 
    8433978003083848011232883690205154251830421097929963966613734301355464758\
10633295438*rr) + Q5*Q8*Q9*(2709839378781217394585324558594879342029288103326\
484475149139089860506476561148395725 - 82982636568134369479725312378139433274\
4447855834239378860736629453991499079185380478*rr) + 
  Q4*Q9^2*(130060383446889029954360104136978799804588845409128601195487687216\
0573097712061876142 - 7858014723027931410969936999746365294350871829903384035\
09397427423749823430022701040*rr) + Q5*Q9^2*(10771635284339411064361366299433\
11615230483780288672411238732499467193866864677103604 - 
    5801553019405006973809825965326960288771527737138274189984243726349118999\
97996595212*rr) + Q5*Q7^2*(44457880948028147854760593194900364842513373551428\
26848342336250656637625409666044669 - 275757062088979997566658057411824896840\
208731611532585494356502572662871363659048368*rr) + 
  Q0*Q1*Q7*(19582950005842356741689734314899360244976849699548969466296730201\
9703622142307529114 - 2056987054213581707475148020431487677486276678084960481\
38502484015589534987168708376*rr) + 
  Q6*Q7*Q9*(-4146864512580031387155237084495321106662702724042020347387071961\
537153649742095642311 - 17466361058565924500664155064792354479878080713076603\
1312768232332365997403701301494*rr) + 
  Q0*Q1*Q9*(84538792812927388365641961238227085696915626344994258849906934359\
473269572066755262 - 48726334618202318685840462563616793853587873633565466735\
128284883489635526218710276*rr) + 
  Q2*Q4^2*(-21629575126341040134572844966963929448684212685317461736499531204\
669848154913015506 - 16568946912295927727652591897673544901595529495959426112\
467264263916801514891578218*rr) + 
  Q3*Q6^2*(-33055860127176772534503212329636699096837772190132344271459013366\
879688349100934382 - 13771654518942752382628663030984374950111681459980668289\
458625813684366128907157274*rr) + Q3*Q4*Q6*(238588482212570453145262776756095\
83595361613592499657381247489364866708412090120202 - 
    1112994545743185477395003261636059996094085720913229391182541570727750279\
2165438840*rr) + Q2^2*Q9*(-25489608203354400645282392285750939373968477670221\
23590052028175723740784312049422 - 256778776087187287526242761883008210387937\
7113704971728581729902193946146633911979*rr) + 
  Q2*Q3*Q9*(13392452030289649297872290309116194217560656907084717353393104954\
29564635034452112 - 150573164807560797648426817185921467020478707016842691471\
2412429554613853583328292*rr) + Q2*Q3*Q7*(59057241692759923991776155121403562\
5982627659532250819427512511999368584343362888 - 1256652627895763009880723700\
651160155628335867873097522486954561894291853848075310*rr) + 
  Q3^2*Q7*(-12767119742485444182602764923786680259748546329776005552634982886\
92220073450807292 - 718099642057205993112641842744833043275532696201225581106\
253556787944898759061535*rr) + Q3^2*Q8*(3453274157632645273853214646027480037\
22216358190632833316534605698120946960499248 - 259655345241577194340669592109\
429856066842408312633020541513926439564489695187897*rr) + 
  Q2*Q3*Q8*(-3435209543954881558132636911681120118974067624062028426711226784\
075845881174207884 + 30880583451060078270587744477286069643949466406233005404\
1345396862002485775322090*rr) + Q3^2*Q9*(993653809101064058870375270002203689\
692788770587452754268527712868008022076199664 + 83011648810091463323335601071\
4864318295206677206762198805659275174370944923027539*rr) + 
  Q2^2*Q7*(-25984683399840452409294660180823636156418936405937874412927134180\
2732731003552274 + 1199383006376221143120278931810646303020564821503995643403\
085270013253407001592219*rr) + Q2^2*Q8*(2766881221348602913300982937098767399\
17515160453844385892083540687833545807450486 + 222637500897362424709985710231\
6147045627638242770230521638800609592844604994036875*rr) + 
  Q3*Q4^2*(952677515138719098933673817117033442946757564254280590133193016516\
5310007443667550 + 4266510281054401788388241306946386560586228257787114855379\
846917759414162953958238*rr) + Q3*Q5^2*(3841392669002902692942735344927218266\
578378013136589384010273101186911093383410274 + 55674537807568182200962369969\
75653409678299486666526925397935776443320448685942416*rr) + 
  Q2*Q5^2*(-49476507876200517910679700328909255999290136275047737933395907036\
06143576498648702 + 840662016732076955788597861993169334110450286377692062426\
9852165628804953891299292*rr) + Q2*Q4*Q5*(49276362432054294221778290107297170\
983722753591783989034241420433149132839035967866 + 
    1166749103412822551761032925354775483180885144458369648114976336068200616\
4455325328*rr) + Q2*Q6^2*(-79942299312193699745847246584672252743805963966820\
04192491356494322260216870371090 + 124367622293655654020120245941994135620817\
38537929236146519106595988296763311166822*rr) + 
  Q2*Q5*Q6*(-8763356522919806956427856127227601418671683805466477781395162601\
124589596225948062 + 14831803669991861974841672774144678298517580468429703772\
015281771594675906468056136*rr) + Q3*Q4*Q5*(304695216066568422352826618880144\
77904625624506442949710469705816311692655965624498 + 
    1761140139962580360917894919219458078470811702756803322480978613393942637\
6829598240*rr) + Q3*Q5*Q6*(20578196000264401935962187883284460722014870322074\
351047730945380196198881077505302 + 20722530802176605805832956087378206259348\
969582110934600936008697116506989575596476*rr) + 
  Q2*Q4*Q6*(-9355338579364514149258768882519198622317351769033687752236728589\
998067829355748126 + 37049407875852705681044833177278897663880172135842457339\
278826708461509386643880368*rr) + 
  Q0*Q1*Q8*(-7731021997901616672640668868218845913114451460363513496378877270\
8871713013030757214 + 1527997033172070075338389247816790616633167680201108922\
72985887766958642376648797694*rr) + 
  Q4*Q8*Q9*(-1400185051847355895688378763065823561955120838683475677776548018\
253440401319569432137 + 20773432958845707885663482045689079575959710846482841\
6167359702988752503036741765550*rr) + 
  Q4*Q8^2*(-12529764718462001719841029821573502830533556334886066791809281471\
0768669438607800093 + 4339948193038464359506189073037401774557902462034426193\
69736843289287365731658965724*rr) + 
  Q5*Q8^2*(-58729878661151617337089262605417507330730995492691224101070384791\
7735862696893220193 + 8266947781644662710047704952559098311942539027804142834\
88421486667612156614585994376*rr) + 
  Q5*Q7*Q9*(-7719575802681338404193945211186901277676022566487025717152777782\
15117564030264242721 + 102126131196749429415047945541842227475710355383160322\
8188502094484231773646527243654*rr) + 
  Q0^2*Q9*(-12107332688348025382533023618202732585854814577041658150202422705\
114998545693122777674 + 20668727431854337760880415399916371463756636614969772\
50841909430581950032526587615978*rr) + 
  Q6*Q8*Q9*(-4124806189629777124172841296631396843009874698878283508241294584\
411914910584884150737 + 25331389284396258077573126096809570414088664359408252\
37150175289074996096120265047030*rr) + 
  Q4*Q7*Q9*(32316931831474101187485898752265182749472519105279634697442212119\
32673906872613725893 + 266554408935486297595316215447506073552177657565887577\
4529004435182189245079218482218*rr) + 
  Q6*Q7^2*(-23500617476865767371602046650918202620743997409218983352485651689\
90221181628157920222 + 301914740405766786210556552835334841849486020137863599\
6926751215267630716559871139844*rr) + 
  Q6*Q9^2*(590467351438147623982198550745751832298467826674124797089746137763\
8662606105634090037 + 3187808323787019134685206634929374938426316959817503769\
965164679832632653351974991256*rr), 
 4418126822806435360421097995696093912641392920116087601279325479419816322308\
59475032*Q0*Q3*Q7 + Q6*Q7^2*(-31684992882956662084721264798161766639177834163\
2647892032244725901015426165421390260 - 3438718298645874969039079069129391633\
099749953167042421908473829322351480507313303384*rr) + 
  Q6*Q7*Q9*(-7263212400432537885417407779792029077693072508020609848210870468\
27455305988673403334 - 269329893787313445407292715835874531740969634112737337\
8713997434117212509653905822851*rr) + 
  Q5*Q8^2*(119010302362278902315019407644902932674849501549595653895473384219\
623348801357016390 - 24833873302616381264991940637363636484189247802405647180\
59948931370504681183352038401*rr) + 
  Q6*Q9^2*(-26702894241547394644933712066247627712680236037407880661042747812\
25676707199095534966 - 243047230361750150292444397670453196436046370276691825\
5064416296651491716237734494241*rr) + 
  Q5*Q8*Q9*(27464545395356025093664146805405980295658831158535335678936845739\
8225132881870013862 - 1389288445051007443246486664101469085611818702249673753\
439551927254079371040481840109*rr) + 
  Q4*Q7*Q8*(-1385433320332008707673406470654819300296393588120324012958125745\
380873172713330421772 - 10565158547348113696461719450054508505262112121802350\
66525140329232704505715831246490*rr) + 
  Q4*Q8*Q9*(24060255856113277509324963912861589276207232054596960003522370002\
24549150826655359934 - 376561587412931126794764389565957787426507177794660570\
210598602777756448057552871331*rr) + 
  Q0*Q1*Q8*(-1436517819984704143474855996732455655620838071370401587137502933\
09496545193076263408 - 232125366432586416729249028712818753292339578743634900\
839224194594809935441572940154*rr) + 
  Q2*Q4*Q6*(-2091070810411925413152649637628687332525602785626514742178204093\
1453878893394938848 - 4891211168870437896636131455629283143900175772747269285\
4949713854869243426267270534*rr) + 
  Q3*Q5*Q6*(-3328806832431105633702771025464929912888693127010797651491607641\
6602932417911386848 - 3985807238259360238020910338013958256585432689964087910\
7506441039510228391812192386*rr) + Q2*Q6^2*(269522448928389180058427656477376\
0704258979553447548040279269823275790541095760932 - 
    2062765975715066426375133960322182710266048969873873743538964381025362790\
2795386494*rr) + Q2*Q5^2*(-46282305335433954442453425333382972440733249327228\
02666539766786319084271776001880 - 203264690137117892878690733005694177468350\
24034810565816808998653752839112340331966*rr) + 
  Q3*Q4*Q5*(-1351520572276938231998553866138907923465923890989745721918332705\
8351395521736013952 - 1545655796853865607139308300706666149881937673187882233\
2574028029060726831357118734*rr) + Q2*Q5*Q6*(48290983674593754773137514480946\
71599791664238336950807674584950991199109258047984 - 
    1284991422340332048630291980525821808969553340328007079422358431710455471\
1495736150*rr) + Q3*Q4^2*(-92530603125070997852130820167251034136248055607579\
25366601135236247439700194120100 - 499615658384356832764416884475459896366170\
0190429931484483038039181484738826322878*rr) + 
  Q2*Q4*Q5*(-7388736354232468975517648562003861059740934431821397374309478587\
3498128438862208968 - 3835760688557972062350027179711890389132232806142457021\
919867136901877749883855990*rr) + 
  Q2^2*Q8*(-11644917028601595700940642994734009136506010734906433735292147630\
63095305390410470 - 238186297768813541012257124658848917527127481643969733723\
9273627715678525369081838*rr) + Q2*Q3*Q8*(32744260262427897508943747166978540\
39849867506597309048714808070789759750014721776 - 158478395479632683196760947\
2785867020088042412774525807524829860648792420899365868*rr) + 
  Q2^2*Q7*(-89610984426792557363474792621424371222617212361853961207182765597\
6967387115620150 - 1372911731320327871164497698364957306372191904833023229830\
280434622242010659793910*rr) + 
  Q3^2*Q9*(-16900955159766460735434672066795835026504274699535261514574835302\
86822257479031814 - 535376812448945588095190083379166198685051911956389074796\
658725448915961975122748*rr) + Q3^2*Q7*(2053591338334803688383704521688060509\
864088137527590587261393754153264032615656366 - 27895558074182570456272018692\
039839330507143830823413356804633349954806395318164*rr) + 
  Q3^2*Q8*(-74070871481385436957347360308897963678978872635772380660901188351\
2653967594111526 + 1269281399549038283665023604074343962699567679285462001022\
40152158389805996963172*rr) + Q2*Q3*Q7*(5073387976766293631394554416318400725\
84357918227590870325848588987784467139828288 + 156421312748130917712789809332\
1258829063912840368010532161877632003710051791143552*rr) + 
  Q2^2*Q9*(361994613457775439784901089075323672868048134234818504007272855394\
5988873027807750 + 1966600249105472807051816589577497520752105767275792168481\
404531235021932826545470*rr) + 
  Q3*Q4*Q6*(-5456284954819546481467134165927421056211940785810884091605661219\
7356194687895437192 + 2149932190120833842300502753674520551013388805189598385\
938390672954215071994893122*rr) + 
  Q2*Q3*Q9*(-1248442528859010209000882577681914956402346680922039866204480864\
739457877134072084 + 25932538449743503617133862071441419552221277617713759408\
02269100433061593732522140*rr) + 
  Q3*Q5^2*(-18869189872012163638567411516484877572421618245879079575579763928\
79398119317422944 + 534181198354173955605647949023495160636376593766298323333\
4380573903306711581304986*rr) + Q3*Q6^2*(399922627947282765199858319464973372\
64313972293265435978840078144088774706161392572 + 151606576526741711485329017\
99760169602374028180806130949576687235753019845705732934*rr) + 
  Q0*Q1*Q9*(72762069269979917772265286242101882929666730937006598444844492008\
999467069168440492 + 25591128270385384369162559666072979372790037015494859071\
028458467984043288292840874*rr) + Q2*Q4^2*(4011660684755875705472493696187151\
8861866554474809182560331326215897844550714914412 + 
    2893098002590634010127659675601133885980450316317045263688495220416177331\
6934915162*rr) + Q4*Q8^2*(-21373875031815213823397266122075485559719964621962\
08172911370844731574550874039805178 + 200238023803893360576166180276603448590\
304635026929659798033378021550381943760231543*rr) + 
  Q6*Q8^2*(-25296667224540811895255093423163624277500483664041655614401718369\
08355260908718885712 + 329856419268948986997515975021849810814248078328214884\
150296520046301053875582800376*rr) + 
  Q0*Q1*Q7*(19449669068861724619588397602409742217218339030265323581550987820\
8025580199121309908 + 3667310167334752810672865312483718508127955901911292969\
30811510393912078791861382442*rr) + 
  Q4*Q9^2*(-44547641610527319021636906863203640684397311754206923192694636818\
1085584106855477512 + 6988514805309638968958480414157875322386781875544228520\
17224685560856331929816252908*rr) + Q6*Q8*Q9*(6284244362194246208510320881807\
940078240405589065941905874128951672032218922716879686 + 
    8046019273159051431782506294005933742549312767848741279285033554904260958\
80474658419*rr) + Q5*Q9^2*(-1506709728289108460418591357460967826473789125440\
284520841913063573739529095900882084 + 10434037989233017085613400410016987100\
55394396695963790335646443920623307538341196114*rr) + 
  Q4*Q7^2*(938685875747703550484126434446876298658104210236028053688415488980\
5370680752446330798 + 1319548286635896061970580250543035187015108792346846842\
356616977959809693919800948419*rr) + 
  Q5*Q7*Q9*(-2601332103608974331649557649903802165294833150278239764690276991\
559834922019870363090 + 13238715728294385187476366019421562774716859651985285\
33142142440518145935778587014241*rr) + 
  Q4*Q7*Q9*(-3671329098760595130017356906039673749052157233628399101879594923\
359021049650309206222 + 19846700933968808654054573669454551623675547956282082\
26256174199310722507842366340107*rr) + 
  Q5*Q7*Q8*(19509654430552247487657181101552632540046445610094984728651263095\
62466713115155171304 + 235478940627318685376369572551415463903359330475932862\
7940401927348118084181287706442*rr) + 
  Q6*Q7*Q8*(-2125471651160349498266817297102918569045420107041118904195687198\
127509503484844606308 + 27067576278113519693818553325688092796088659869920325\
01949258100718181097943550176934*rr) + 
  Q5*Q7^2*(-40914840605554203346765427843063091075217260608823315672375953689\
81137926788420167358 + 314136723880566639669321167964275325524179740387559334\
6309139184481823251526249174205*rr) + 
  Q0^2*Q9*(-21897012540690961171675062377651962620639758751656782722345876529\
75055490842752615008 + 694091020519747308154175913505781260179389185113229767\
4657565826925378720081443925758*rr), 
 4418126822806435360421097995696093912641392920116087601279325479419816322308\
59475032*Q0*Q3*Q8 + Q6*Q8*Q9*(10987057503099472123163848361380425279174226667\
071819169903268818671059837997543752563 - 67242289578524751213258373531144855\
79665886341127946502926608428532463440826600029069*rr) + 
  Q6*Q7*Q8*(-5697406377456252444843939019443057980160102276396066815429963183\
000167520004687035906 - 25753928652836220152363402858990701245215541829279169\
22091385130238079507675385985366*rr) + 
  Q6*Q9^2*(-46114529541702395745196432506816392365264527050215678033805892161\
22157677742797403159 - 173135650369458997403702863832623077154921654765957394\
0531109541655455589316752438723*rr) + 
  Q4*Q7*Q9*(-3565679980350851659220264291547114857201056855109624848294859266\
733710883706720094997 - 14084360621761978961638366834323917350280369681279324\
94969820150228368440490571693723*rr) + 
  Q6*Q7^2*(884663241053263010081875539498745884128994530044964435600677788796\
993166470594710958 - 95213027206822655542762851064013038898668266008375214194\
2647564187597595621429458546*rr) + 
  Q5*Q8^2*(-49976208865991232845368827208547642605334632430788838854659435387\
89077566133024445939 - 517048303683959773804081764549160743492581264803748571\
395631305757733225082930886781*rr) + 
  Q0^2*Q9*(704404768321045319653384715642620022433284511025002327402848625207\
595730185835190894 - 22894092467412993253354333656471687767683727090782406962\
9347844886954791785869386944*rr) + Q4*Q7^2*(428630393759307148029323663964153\
5874717236130950268334850532140534286774430613480445 - 
    2098377061386501466066450844082228584256937545419637581752489623371965295\
06290958037*rr) + Q3*Q5*Q6*(-391483443367558295894170668233712536909164954560\
12623753385159370911101190222118338 - 507024541462487110508237680175281526900\
62096328221953636235647298560157076356828800*rr) + 
  Q3*Q4^2*(-18493087940847806762333017756945357541727019779449066172875141538\
749799939303995190 - 30073411633573061636203041043459377270382975654330934208\
929219597018014784575054146*rr) + 
  Q2*Q6^2*(-13401808661656473498737013445717538854553169487476459933655637271\
911577732373141878 - 29661702359219660797394821055012894200807212679431585499\
187170928467652378381828466*rr) + Q2*Q5^2*(1139349941580302775817861759474082\
5494428063783926409982062229541726613363539780026 - 
    2450248225407733225801911886068143508641107114498491448320768995910966666\
2463142632*rr) + Q2*Q4*Q6*(33028335633569334856520279502798293373901019922824\
365803357560035239831797323425114 - 21851553737524410457459677039177097250657\
914576613078459740143468313836664200120144*rr) + 
  Q2*Q5*Q6*(-7028705786373205452064636667984822228855480556923029997167607246\
248541051625992334 - 19145545244364248874035864147056978302479602365058769607\
367614263375916736242959976*rr) + 
  Q3*Q4*Q5*(-1078518109669420076956396936868477758843079625618635578790224169\
6684975739790904550 - 5165648087185959078837410509401227378142555121356054742\
106839022277770269211577312*rr) + 
  Q2^2*Q8*(-89715157543593254702800803714048996603051121249392033098520839690\
6203083360148566 - 2533022878934409861815117055992509118235082485055040249919\
655994186236562294872905*rr) + 
  Q3*Q5^2*(-16088110738951986985162802437322816154404999472936158705551238592\
948686638851206502 - 17054525855137391186882597359575521685269058994731826382\
99693108049390759061865388*rr) + Q2*Q3*Q7*(1399826808775051957168573234329461\
309064180245286630891328688814966708119609779896 - 
    1448350520323128009042625213850788945048296012869601290617833254264657268\
279621648*rr) + Q3^2*Q9*(-206935002253971765949256543032171124512306524838141\
7278344824519222447423962771248 - 1424906453536896649193879605138969348813507\
364100889592901879065677815867710057049*rr) + 
  Q2^2*Q7*(-16610193740047921818481186177651739035062093776627234138982939470\
40663179345225430 - 961834378781277867779184959818454267018155103833535103636\
110445089506091635011321*rr) + 
  Q3^2*Q8*(-16293235758921225111331583579778291176702506818982229700010604879\
86638757706992152 - 783927496855969044795963546242615649923819240244620039345\
532534740395909090319217*rr) + Q3^2*Q7*(3587357172167681065232439387984746530\
234460516849020844006696418482194518879583128 + 35486212476531715213589629592\
8750840973936745515012485414400310103057834393201785*rr) + 
  Q2*Q3*Q8*(12354575093293124770410065383998872352932186505851257245071321916\
57644827219462788 + 667666715107802646997616171722926563580116496616405008395\
615653923460700953263420*rr) + Q2^2*Q9*(2769090625474476440470622319900766828\
431320925681134053159315446692522335333930686 + 19440356872257203539228802028\
84166115255477783831449020340707384033779920009639173*rr) + 
  Q2*Q3*Q9*(-2564341317622367452329163627761914361151743674944881341806950899\
783866428898679148 + 25264442113528303865525882722306717103186127062989669084\
27808636173334267374519434*rr) + Q3*Q6^2*(70088122481723138156521272697458296\
990809496545908540524622734281046700961278447102 + 
    2660256468376399639075869626078852972735386467248833885688933526148262084\
702311218*rr) + Q2*Q4^2*(1160702475941458729548105703857258255348614970522365\
8724344358638432381598101238946 + 2777547633785818344981918656495860454584274\
818592300642654870239068094958133844158*rr) + 
  Q2*Q4*Q5*(-4670892810336511798156174137946497058990533090792224139295295836\
8156015352381549686 + 1244690351587727435555559056841722107790705745918833323\
4398600721218231895149897188*rr) + 
  Q3*Q4*Q6*(-2613505987378935242704750347369483063995046746277721056457342567\
9844442391222802646 + 4444885713849096390398067801889639401101553970319128345\
5915061361748024200246094324*rr) + Q0*Q1*Q9*(10718949045484205305257278841930\
5302101741065714659800628398302149603954986555341418 + 
    6082807851654212647677002836807520897064599854082119424044862049535395594\
0956754846*rr) + Q5*Q8*Q9*(34687822662841767427202391064765162878712921714765\
6612797586219771568970023766630103 + 1014112994468653969394945904778937210070\
59370654626464828896758755827100182393723131*rr) + 
  Q0*Q1*Q8*(-9186389316965194629524669247717146142297837008763955599399971781\
7547387082929516154 + 1079909111161947963112007782453604982057682958257090171\
00174564765744960765009508532*rr) + 
  Q5*Q9^2*(-11799605879208792987748672547246657181315956246395476060841367392\
97137515367781701092 + 115756041842758087445445229833209450258117145402960673\
983832163008555928437539973590*rr) + 
  Q0*Q1*Q7*(12958918206129895562341705376364565858962892746697533457246164934\
2786741700825977234 + 1361644598710054109269623624738867557041553761991017755\
34133289218774946044910210102*rr) + 
  Q4*Q8^2*(-10916833061047819988877229422826270587879585180578691631224862140\
31076335891765000123 + 992194473228220741336654338210042778490449324581060283\
491010076941160464321602909661*rr) + 
  Q4*Q7*Q8*(36980872608585903964351977119581814102387053426783852723294450439\
80778658911708780402 + 101513714733667506380894612712949084014320713657417308\
4724224500296671376851521432268*rr) + 
  Q5*Q7*Q9*(-1959060983982409935217155432836689989064294637660500858881851701\
447234862488596515899 + 14650601477538835899862938523681505479613609638664017\
69573162140379994506930486576765*rr) + 
  Q6*Q7*Q9*(-3627449668372451464041564574562376479953772673652967599027941865\
940015205381892789743 + 18567152100932926708643809652980522386790247431510899\
37928988774814138096658582150301*rr) + 
  Q5*Q7*Q8*(61041770566095750144540846927624540361268513501660228100385288742\
2058437425991531350 + 1969548078740330500281818846098024214527143309861977072\
923394050150512539422765018194*rr) + 
  Q4*Q8*Q9*(42403250172432657919223263060663051908479478431311761899496887310\
131594062182223581 + 22823293164278895766354545681947762583733901756347109861\
02810369784602653923311173837*rr) + 
  Q4*Q9^2*(-26587156165806448455096036386727721185650208982659538243533945594\
54396064701877427498 + 242497098713173066184278811489930270765201154996486803\
1409984976623196312061204285464*rr) + 
  Q5*Q7^2*(-14487921507387861302381015048879340776582342611550618498217393161\
26813412228641879609 + 254216509499830270364060299472374872856275628707499081\
1230911377699472367926248752519*rr) + 
  Q6*Q8^2*(-25505606716119512358690116516395499888887367121450123684368583749\
74419224289507529614 + 588875358075303966485912686630552032601217055362898055\
4190859674206924119079386294404*rr), 
 2209063411403217680210548997848046956320696460058043800639662739709908161154\
29737516*Q0*Q3*Q9 + Q0^2*Q9*(-40432100579691607228550588687325460460201946119\
81881510005925080447525436157546289894 - 290823595292858609793571550143957086\
9691524400684669157240128025339963887668402639696*rr) + 
  Q6*Q7*Q9*(-3135217633190823288629753306224931712627965295550398667875495291\
28986925408303154229 - 264175643248264571765344346266947001100235858901787678\
3801983496833974812310943291245*rr) + 
  Q4*Q7^2*(315071779808408168586072457948936059712465870224256777242290662323\
9036706060800695835 - 2371171255443139768270113148986373327107297669092404611\
328175077841241408649011751707*rr) + 
  Q6*Q7^2*(-30491173281895212212616057938381364992545721973085184071682245267\
16531111453077582810 - 148442133528858020429165143857638906187330405442690815\
4954255949100033670066393794278*rr) + 
  Q4*Q7*Q8*(70569905636809556749699746914948715165592668363498370754266493068\
9975498410382623802 - 7430317468569240859133210691172454419902867795510425281\
81292449573145148676672660402*rr) + 
  Q6*Q9^2*(-20290423875123182782394763259051707545011106671162403293326952627\
08163920698316272501 - 566658489059776040477877421426859620075101268985757244\
513411909307771304810034162795*rr) + 
  Q5*Q7*Q8*(21213798091737899620908331011999564243242748942830190206027055686\
47447204434172356774 - 433909307344869171026187767985819019032467836974877064\
518656026741556431248424486622*rr) + 
  Q4*Q8*Q9*(17354354716283734962237670302560760483537463430387519446052762528\
0746185324718698033 - 3923330483525638391281733934054457780969121854474651450\
38422966071355725021784510775*rr) + 
  Q6*Q8*Q9*(-1916921295151822607605346768681150629700267388372316217649426047\
15326314838576137491 - 233414929570373461182980374343776974007595878468638907\
172042198718489404851504333375*rr) + 
  Q0*Q1*Q8*(-1723838886160217608598154970751494407799567771268727026471280234\
81617870492781444426 - 905710093758773387318032087083315833945620688358122079\
10886439254773644740619711912*rr) + 
  Q5*Q8*Q9*(-7542871434948053900895839353462994819230658860081058217463155896\
55865038978261219385 - 277873184235830365228477670786962958468230500992571452\
68905173506127441616135458465*rr) + Q3*Q6^2*(21399083414334165700886309159244\
824772017540099876467601430981335244472015467606474 - 
    1676802866826039539078311801137286026865787325108496605118923967777680126\
1873955100*rr) + Q5*Q8^2*(-11572120514525517698877071186593924749133306709731\
89937113145536753720727611603979885 - 164097229306295259455471006548277549915\
58705334188765491773836192143707950844087745*rr) + 
  Q2*Q5^2*(-13681474954407021786481616756331182086319978497923378427906446633\
140161849629959898 - 11698485154090702053985344028313824869558531023776525480\
724841236809822914558679062*rr) + 
  Q2*Q6^2*(-16202341326738988712245598568225716192926921219752981375651074674\
564146615751465626 - 91103070924376040503839598880219729045378075083418627894\
19772871088884661215950572*rr) + 
  Q2*Q4*Q6*(-3583086604505556758136380469274671059960830082650492437202893416\
9878825040015849334 - 8932791794358924524789422313761283346151208022167631843\
914476440776354618165869350*rr) + 
  Q2*Q5*Q6*(-1324381093883659606348076880220943186428254264364730950597080728\
7071754693290252070 - 6878143939531304033987366135066805030103025019741621812\
480242027327635192206764842*rr) + 
  Q3*Q5*Q6*(-3157385234204712808323552245013873249511828647866079456111776157\
6493003975823693994 - 4915091799013637797903145872103522799452199704472062371\
335904692516639311142913134*rr) + Q2*Q3*Q8*(349718601477268110526739597749044\
979243498516292082051924581627930449765052098128 - 
    1730433447102413805849312411030421464405426861139165693259550014632633780\
057445322*rr) + Q2^2*Q9*(2608351585648920115309838866670285650920959282909346\
384015425980822253247433412724 - 10931175665959156586424431214800713481067307\
10120869724905414103336502139505626419*rr) + 
  Q3^2*Q7*(149440764464186834353816920260911269840610599629705344497192093034\
1991997928988054 - 8352125937982291232895897496317262588941887533663616240454\
13684153954369528264089*rr) + 
  Q2^2*Q8*(-22357610308473285672917070127254726056546134690127984636698617968\
49878492913943020 - 189923217849974561445174752837589169429851762041476527855\
739660568804309004223653*rr) + 
  Q2^2*Q7*(-16720757369567064710197848216418214395921973250480286527075060560\
60878011299953668 - 128248855363793569202622280595592559974750600879450237103\
264573390386930339447885*rr) + Q2*Q4^2*(2130662822253109886381674011641787658\
8141803784596333485347859096219340257150392234 - 5269779940828797623052215879\
6391309311640518042728305196327230566977197845666760*rr) + 
  Q3^2*Q8*(-92273463874544301853063516077643707141807723331734948610762552325\
154941148961578 + 20133703429194555593045581400065229593865879087926966913909\
2602780687325694608185*rr) + Q2*Q3*Q7*(93898900663104244508758640847292031161\
5825835101350047641220074280473268042548996 + 3857854425027988940730964833637\
31931034458428536566700479400816336938025003522074*rr) + 
  Q3^2*Q9*(-15066920243798403167982119230579332988070689033688806295579490338\
68430998784173290 + 404947755331561718908307912802721151168678181600978939569\
805337232805850306559973*rr) + Q2*Q3*Q9*(110180714749752876278196478076004062\
8358850817820532927140212095906436836806443740 + 1736195645044986945864605165\
760258954068664142547384650967280520895322849178940556*rr) + 
  Q3*Q4^2*(-12105012885717158378089723044492531192797699641938018633708292639\
738840237465949622 + 27397188607717856368640021559847521221123335159645752713\
55025155032448588139457628*rr) + 
  Q3*Q5^2*(-48292726343022441378995833721485189532346445922955213266226084991\
95359533996246314 + 748095390980186906891601854531608496332184348419025834782\
1293989738624587635880802*rr) + 
  Q3*Q4*Q5*(-5750432950828017556851656368344996718197945645066059737647397317\
005954915308887894 + 90359975535905457411634040686397725594403129483567158422\
73089012311620189563927450*rr) + 
  Q3*Q4*Q6*(-2417271488557165175571291461683920744917755111789652637638971457\
079384551634749862 + 15391064461333461108971801407195745005472359121588438911\
212379372114610012513957406*rr) + 
  Q2*Q4*Q5*(-2107359341849970347038843705529148993559941263158055906760086765\
9861915742847243950 + 2655080166029430587578173090677155545858914264028739090\
0881228474688258063613050206*rr) + Q0*Q1*Q9*(60814903646906477076034479083700\
601869196376651588746086378851756966464531931870622 + 
    1248005507015073977770914676614999147331250375316850754708153164893584798\
20099762002*rr) + Q0*Q1*Q7*(2013778342238223705997080068384190916074700427442\
68994201372797626363092450643060770 + 125468549774326078682781349149881648264\
839468672075450633017589630682879585924364402*rr) + 
  Q4*Q8^2*(-85239558993439602408274314171140830431924697011191209972758768666\
1399734655296253097 + 4266459839097348410835126677402748822583556836741542181\
68093595941558097263473024471*rr) + 
  Q5*Q9^2*(-19362728627133413952995011443358697631024667923864019042688604082\
66041784260873647046 + 682466741264975144462094451936012384466085271117396089\
307476401167912845370493562504*rr) + 
  Q6*Q8^2*(738911130668063543823154857398979060458705571441599760900590044220\
097120031513231830 + 73270611315847024571754001075847341292158723134501952352\
7644208364451924232248940204*rr) + 
  Q5*Q7*Q9*(-1206261686127904982734495803602941079293431349830228919611912632\
198944956998120532683 + 13228775491146327759316627956371504499802389272028074\
50111903632318808621040400078413*rr) + 
  Q4*Q9^2*(164880885365841595018182349510182613960577803018949282565104077601\
5404791969759861348 + 2085087469478465016321285145129448566468085348397177364\
106819543798952267074157468850*rr) + 
  Q5*Q7^2*(730136066013339983298798037727003531110148831501982321528566798844\
87389815335300637 + 221877924624005406796700306812802914503598859758712148240\
6347740960311498229207212209*rr) + 
  Q4*Q7*Q9*(-9827751800014137678827566784928907219155712037632818735442053061\
48445364187529608921 + 254056210520093436106838358030298883270468442420741656\
2764302343211435577448644729587*rr) + 
  Q6*Q7*Q8*(12312976168544133686808148843615082294440801830315407492702653959\
86676205417593504746 + 303450688095964279397370981371647627140443978960788192\
4774700896676651533753184608590*rr), 
 1408287033621621851162007566305867661291263686046786326245592554150407372571\
176280294296734744*Q0*Q4^2 + 
  Q0^2*Q9*(-46967626969686168962572610820769689692203392668433547822828161027\
70724552528303985849961066476 - 230894990306280782897079424010552509616019096\
3079028054407419037996292611065941800033374988824*rr) + 
  Q4*Q7^2*(-11384182096328505833464766782629405905557302275619056039616651852\
36722463961156863984757302168 - 223788509076842760633693148640753699511026296\
8343588660551167082499574623974521427622116619689*rr) + 
  Q6*Q8*Q9*(-2132325768372300857919892366836179949807498838847908060798850806\
114654189130509053861233369598 - 18125514262235132770050758830337315676855992\
52336032225279961816882065538563446092573633188616*rr) + 
  Q4*Q9^2*(-65656861456107115623648262569197664777855681093930651798361431087\
4969668457803194320862329432 - 1296412463834456025162795125298446515668071127\
656551850118486894200690519875039714054060887689*rr) + 
  Q4*Q8*Q9*(31167374506476111000256945834663090808601681866842687399074215026\
9715114339840562797035880790 - 7029335042935098054461117830852007392259101039\
90410596570073475385241331800749985905948193210*rr) + 
  Q5*Q7*Q8*(61870175648186840861776023831795512329362182297589292423779165536\
9259523663935631941885612226 - 6839604959925463414867461160535592559699468510\
87090063018166353241664982148931251119116378556*rr) + 
  Q5*Q7*Q9*(-9711149881782207487952652890747045605446918516725633373186273300\
69124436518551931159086392560 - 584631310066208612625139535411158653010601173\
006133307258807257572366445092674974058778377248*rr) + 
  Q5*Q8^2*(-11467657022200270975092541187051210870419068869667920823691948281\
64901150493870647187216360002 - 210510688526997922793270823217824005100882680\
976556839872586176218173101756657375986902384193*rr) + 
  Q5*Q9^2*(740630469907939339777803811742328413544610994115321840693830580189\
519869799876609987904764620 - 16444466444826582907254914563459707226763169183\
4235355055674441565149113750498111313589987601*rr) + 
  Q0*Q1*Q7*(16526253845812609181707311894631834756277107627627654842496567561\
6149989291347683752862041964 - 9619880411205235691086998985568348532931998652\
2299525836694377518998625471155213882930332428*rr) + 
  Q6*Q8^2*(508470473458157498860596500385407191966064520456152124411389630911\
747926049388037678189469660 - 77934386968584430638514293473680325493548249432\
015504565977251861556019252093491873228751319*rr) + 
  Q2*Q4^2*(-17790603665960050588646075570258450700636946015188668487121177773\
83766929354777793907177716 - 188314964555663938757223019546457942193163367127\
55849931700582722974014150172851500149062228*rr) + 
  Q6*Q7*Q8*(27228116300020912005701905353611143958187924666419115188216696749\
93545506125902720253658838814 - 131525295503292548236834972779547998251960290\
20035535033829998962463047860861348184307040648*rr) + 
  Q3*Q6^2*(220208357644911035808796134573313239296466433382042458394844384846\
3191598121521914326834356 - 7648528196406797596867955624082420398764889696427\
742169672387752566248275175184168476722584*rr) + 
  Q2^2*Q9*(270068546018585290140622771802175025042560996142356003600242650770\
873961354435331367799140 - 16528486894598773464562751892304810599624324588205\
20982610954793310886753004015665391820938*rr) + 
  Q3^2*Q7*(-97523118074235923154202581236013241146144166258410492554490773372\
392514823824958746579004 - 76231275097796791161457887304397351387475371893551\
4500370476076220515081238005129335944568*rr) + 
  Q2*Q3*Q8*(-1188495986330536479119863279455176758155822339117204905143243047\
252693361689547115600222976 - 49076611247661026968422518870266378299446520377\
6924758866994001762771070490602420391078236*rr) + 
  Q2*Q3*Q7*(74997199423917020008077045008248887510842443702569273512437523235\
8497053092046744506960160 - 2392889793342090633822530736432926094268879469890\
38420785285612929550405264239756788956832*rr) + 
  Q3^2*Q8*(553219652930840814741811804133586602225426059591317804778390294999\
777377674137678253034432 + 24896929480662945721777244922059814524043909788423\
9443670382506940371205544742090480714628*rr) + 
  Q2*Q3*Q9*(15271724119256017958891468390603680028289654158193719248250919498\
13037121668673091250756544 + 253899293302276441662326547746318670028538787043\
864288185523606447009611950725119602325792*rr) + 
  Q2^2*Q7*(-25673007445501978801625891625006615396768180600052310146671288677\
3736163704932013177586644 + 6213551400324697677312536296680006106468914354558\
67973073835172294504611043327198407159362*rr) + 
  Q3^2*Q9*(-29460457534542760082224033445022428057171681180714566433489659461\
4155859745443597728098688 + 8174572778969876016453213132604457220759136883349\
74109382675063855316932992650627988667056*rr) + 
  Q2^2*Q8*(-11430631649851747874679839178582817449413007736199381627781661791\
40113753661332415847378868 + 113798350216497499090827503420940490635999527447\
0677052243360632515267729109393973846361378*rr) + 
  Q3*Q5^2*(267465905670644286675920515851961736151249500800247321247417423943\
9999536672318811185183036 + 3079008041976149997672528812752391405670146007655\
861563065756467619752640621195187373970964*rr) + 
  Q2*Q5*Q6*(-1733321339726207934223353127371681118675228335080875217681130663\
655718722946992943242230132 + 70390291921670355428863675574287112762114789040\
22122465490598849491107875471980661572280976*rr) + 
  Q3*Q4^2*(-33967062605270212389060381384704148159918786013194080016459165025\
00971448446627950601797268 + 790604306353511710299763975324729408563558792852\
5057005060283779521459461858011692317897112*rr) + 
  Q2*Q6^2*(-10920234050385057612466618211750089696679388650440653996196437279\
816728437154945944287408756 + 86971054231412432885822590374946135615848958122\
01272064897726348425559014829806554099036424*rr) + 
  Q2*Q5^2*(-12472753376674868024329611556176171338531397249784915987792027490\
742697716686911243820745468 + 96044971243387068756988572106617452490094211612\
10627758715152883629766154340937475486455756*rr) + 
  Q3*Q4*Q5*(-7219106112609319747068837534734321597450996085076768171611666562\
603742926409033926685573100 + 11175728949257627590193490818082771422012178020\
392680730812294341616621887849132811167838792*rr) + 
  Q2*Q4*Q6*(-3343631016291325941356799059637437214234637733885796389342541659\
8768728772201001643249658068 + 1566585298745216117533058307457516928045083349\
5680976955175667218341933111970860060455278876*rr) + 
  Q3*Q5*Q6*(-1864556796126769378825728930688424819956932402730438315587201888\
6487438067023218893817627804 + 1629377802819607842077314116946542451512638583\
9846961684552570371280871319769184023577172876*rr) + 
  Q3*Q4*Q6*(20322625463370543258560813616746692440481321980779864386327735822\
986271771539763514833135284 + 18246210375758430284087294389268062446622304361\
807113873599398040187563537755591944486067048*rr) + 
  Q2*Q4*Q5*(23454239636989237245530978288428234471436708594256766147776781910\
959249712400634054482524988 + 19869585446705864393840864408972151518468740585\
220664834701713123965868052010111608047338996*rr) + 
  Q4*Q8^2*(-76394045052633819453681920629670864230869158773245183078036327358\
9984424028831062901663075890 + 3612571845640366357750231872354160743848065498\
5378773121807742784990096727216167108669972567*rr) + 
  Q0*Q1*Q9*(-1703247924958642530307806177912602499521635716442413948710485113\
1641168464632058028185772204 + 3851196651121035143903814406754943807317821537\
5173583431151555549969886519515817124899841628*rr) + 
  Q0*Q1*Q8*(-1016024211755669889241517746606702260998460601257914412383663113\
99084394750834825669728853076 + 763019238067518381660891808937195114116616243\
73657975175230167609584305779818216472043507612*rr) + 
  Q4*Q7*Q8*(-3777143008851476957374224957822431437911676879893367288887923026\
71847148622167577969369312458 + 372684066583489342975689990667699336468608120\
886850162418080328005540924924823233795466581894*rr) + 
  Q5*Q7^2*(244166253086665845994212875009371242107603098392242627329224214459\
7905445110964407876761196008 + 5043469530956265455958158450356657068998521820\
57110480751058309357319302972752470702786302681*rr) + 
  Q6*Q7*Q9*(-1208938618805988370088394252940865321537630582066533656668105862\
359045558589204286158307295584 + 71110518650638972476872662550745051318563975\
3040086154536675594060024370012085341039543418282*rr) + 
  Q5*Q8*Q9*(-6114105532060071354558775963431644421141384288357920889561733463\
03960560241451290835487038390 + 762997314903338252626983844421140678635869759\
855970591606406506328153976637354166810184987394*rr) + 
  Q6*Q7^2*(-14945963823655075744797418651640387445622356022916111936588606501\
51572070351462936379469153938 + 102658668035887626579029674798184975622689367\
7962933613943486616229149567660512652411290379771*rr) + 
  Q6*Q9^2*(109273679363839961650307385121979860466908129491912183449496638213\
2071052681879543010361816254 + 1676762107649652120118545448225036182298512990\
707562173432790275941232031255070933893770624095*rr) + 
  Q4*Q7*Q9*(15527282249775041723543440069701205806703167741135306749135979610\
12711214334303467523968293568 + 370140680556535379046269119444614665578759352\
2114775649386273724139652020872773769994507876786*rr), 
 2816574067243243702324015132611735322582527372093572652491185108300814745142\
352560588593469488*Q0*Q4*Q5 + 
  Q4*Q7*Q9*(-1314954625283160218060378744938709118900210928090979469288102302\
051688359789320182093017050460 - 42342673978570204256566320083123865760775869\
08714549015645550298149938403675527068737620609223*rr) + 
  Q6*Q9^2*(-18179484168416658717247801382366059830844860981860296214664949036\
68715202238196346695862218364 - 167697121152945895064570764564726015072979071\
9700559653131092490182217296930640854666000477211*rr) + 
  Q5*Q8*Q9*(-1249196558843746908356389895940324970206294142849294831550994995\
793216044342874693269310455292 - 15660509759877101113580706407492598729267113\
64122993640273346574291506656902734278885366671463*rr) + 
  Q6*Q7^2*(162716512037795987479316012531711272032302839015343308722194469848\
8266359303398372990253585940 - 1417047512821584537589413092361376476000202239\
738555516526186593140175919617281107121150276808*rr) + 
  Q4*Q8*Q9*(-2160653772786524545497865103105377843441991202466779417990111251\
279952671871771643948130230932 - 93225322701202464809656248288163731230725546\
6456178535199407180559542787482160779932893275033*rr) + 
  Q5*Q8^2*(904796672013689790365112733988797985971626317759126574944612362565\
578909105972231088846427104 - 77474312344532247849785382313752881416140774457\
7669794126598014762767121263846708323141876207*rr) + 
  Q4*Q8^2*(105404102870658329521527058697675237976632129448632995930975388268\
1576783729539714666586833884 - 6180344470011793860152160884100779749345828855\
33627411879877523838064257851076913699773778423*rr) + 
  Q5*Q7^2*(-27236872754285637452859204210201667631084819313940358617704568907\
37880818310589502283569986136 - 616645603726479171377351588771791655385333004\
290713868240061518510624871168532171875616857437*rr) + 
  Q6*Q8^2*(-17276008249113021766530078452632847505720739735906884541169432662\
92761941398337639692775864804 - 175463203719472353738022605322049778558573144\
813846666498754710277505674847303806903654315388*rr) + 
  Q6*Q7*Q9*(11215464352772003107529376456720543800812570964695624379335962905\
91455675820056094406309524448 - 125152429495030718414814757571047655450780179\
314089165635515948542975601236477373412964834197*rr) + 
  Q0*Q1*Q8*(95340217115287336409507503462249827274047639446292507755872427209\
815378512843262391040984028 - 79114964810564604513040036168970670531731836035\
028178226807916527042338434622238617971215162*rr) + 
  Q0*Q1*Q9*(41529637064326046407046053174144816739219794578745171100304197619\
925233191324302938145222608 - 73469442052572834383035097731374125901114205061\
863172053049949650031479469447115104744904410*rr) + 
  Q3*Q5*Q6*(19003033838329904818920556474700897594138597498252743271476742170\
816936383200580575425112988 - 28477646167973088783984049577040218963318645468\
965500829615184050537275563462920309375788426*rr) + 
  Q2*Q4*Q6*(12280523380697377265588456370179545887687193907110674971698241715\
124922128436179422666911460 - 19011056194800807631110437983294989174612239014\
809327930879276844830232898640891316040946558*rr) + 
  Q3*Q4^2*(228306391126282367184271237979634474199849881928091484303642726672\
5087329943448665009741016 - 1865228957084421883506745579043612655987951730328\
9440335714931442379382627809966587492515362*rr) + 
  Q2*Q4*Q5*(-4312599836370319074958338778109568388756238468757104611050885515\
9735974562069078760860933796 - 1685876872679777217808704039645366313990468495\
5605963327084098082729319860329999627700822886*rr) + 
  Q3*Q4*Q5*(66007388495636856222775682048172238179264638735628116002258661453\
34446859909243795866158548 - 101748100039871461119932404953119989631109642621\
02513906696886275412391432366762765763597094*rr) + 
  Q2*Q5^2*(286689333638481596713244837065910220014042386763533484212392876493\
8333553553778701186134452 - 8233287395137978785459519098325689369529615233775\
336904728853397846858338003183198419654654*rr) + 
  Q2*Q6^2*(117267997188320827334721020861181725307611750568195361406703490595\
98782184503389968391497224 - 773380731401491441910744463406387700546987792996\
6626208018465068162049538498548183746913826*rr) + 
  Q2*Q5*Q6*(89629109263777568874304838255538437811859562376300549546662585517\
90051967164560600743836516 - 688898957941498134323358013445682406720911633077\
4048662007829152626520321553020153205736574*rr) + 
  Q3*Q4*Q6*(-4633109875277644009967038462428374167035298122103137151075900335\
1139015720959704995779537668 - 6116024381929895552106447401977487446185272569\
565956908885598148506633318245649196526231390*rr) + 
  Q3^2*Q9*(239125734121660524538226801052489015002784734522380667799466198748\
686885855546160028295410 - 16230989060557441303919736370587004664234681282044\
03769711166721121926580097831488972960694*rr) + 
  Q2^2*Q8*(571028718186700811803425572628566350105344888389775925205893519679\
372592506768950928842566 - 10839832909152066970404487788153449062253887677821\
48904879309180527767872684321322768166280*rr) + 
  Q2^2*Q7*(174152541865671446186471128685768255946944644429616356843675048659\
124076956876854018591366 - 80666300203217232721057394232893455621828318665783\
7042756949073648935888137033600390156680*rr) + 
  Q2*Q3*Q9*(-1800593819026825622646067883937620329632903776046829009337438930\
392681941857253962450392068 - 70428002466532777528175349492577412077275446929\
5415868225527980888375212121174954900778560*rr) + 
  Q3^2*Q8*(-63703466398909067091737555340948400610720544667533960747855349103\
0355937700375866469577678 - 2522653515468882518342831095577226543999369412855\
07838404420587632777752938964483902295670*rr) + 
  Q2*Q3*Q8*(94465475377935087445270733135519951395218543446573206398338405882\
3568225186079231679838648 + 6174086991703543417356426237473300699269553774610\
23831674460507603744845174576293847432764*rr) + 
  Q2*Q3*Q7*(-1622037543027490492347276660886293192930352916282139493511995550\
6304154814566040476116216 + 1082299385790508060450002316253765832315094135165\
755548176127385244139469052742261011861416*rr) + 
  Q2^2*Q9*(582924714896703451972251023037504663474832937282396036025027891756\
349691103534850095603762 + 13747446117154017612456433122926105745174390210018\
08765984375766636504725353831725883811448*rr) + 
  Q3^2*Q7*(504355664348271194796727736755889589889068869785989084237501553823\
792477172203964171625494 + 17191100399603383724438857965800092402384620731353\
11513559514134021643933768486322726376686*rr) + 
  Q3*Q5^2*(-98543319720167002390318487077846219122167363651395939060714813787\
77259736250840535436870132 + 374515170518487530588587246678450031211556141966\
0125337324650950390805354922389296289790410*rr) + 
  Q2*Q4^2*(966532071775081918818426504987855633157613399607479834190744961792\
4462108510707209383934216 + 5642724917853086965046400511171651851380840294994\
353390549006900997014573777605805141358798*rr) + 
  Q3*Q6^2*(139638319331175127038521739054502812231632736658212373147842786420\
86830514352100747909224744 + 205949032430281510693320278803672491932178848833\
79103592138606107828269064132959549448808842*rr) + 
  Q0*Q1*Q7*(-1824159855894767757359186404545651241780536699671027633912342724\
97165749608820264068145611328 + 123636600686103757381345029652041954664889943\
089092323819247736285764662832441947955780602606*rr) + 
  Q6*Q7*Q8*(-2724865556414364328355328759350983589660453174020279131415122995\
948667425415781051847758562476 + 18467979360513643330340667118560966081525110\
6650606985488676342630489460856175878637098339162*rr) + 
  Q5*Q7*Q9*(24576648184784185714531257342042755922292359235743000786967266313\
10787832105046277960406610080 + 429668584780944940128609007259930047875243807\
790804646750200503039011237763812827473059345363*rr) + 
  Q5*Q9^2*(-97171805089583715952782291831664189665225742245985577696395888450\
4467219426382781370350878900 + 8900986091451822244793892339277685530029354196\
58911194895844061504646793538378811702317061382*rr) + 
  Q6*Q8*Q9*(32265630040044261743641756637586858974024583511095435260159572598\
33406078732376048441318974012 + 136893347843045394494343636608637986981974886\
1907379738650260111346146532441414500121631751861*rr) + 
  Q4*Q7*Q8*(70450741243154137785251733153808089846197154336898120002846422878\
148881901436398047947210272 + 15215907311053354259253150984411832107343759092\
61123049617404130216649988723832724399551865122*rr) + 
  Q5*Q7*Q8*(-5063393647999461767031020861766132944400264667876201967540002254\
86914770013122272580696830524 + 159192642694834001887668222039705904292724042\
2575689608601936046248228083997138583480377902782*rr) + 
  Q4*Q9^2*(-15038793782709816461638090655466734467812017187710625634222793019\
6422613165051082834859259572 + 1632468926839950749736041349506981457698618256\
932407134399473922434261347059063566766851556404*rr) + 
  Q4*Q7^2*(216072711803445479392537154900608291756544656327030328823929055851\
4689430667882088216903873100 + 1995801256620097256927059179156611353859928310\
183753038349585398312136103388710185210805484489*rr) + 
  Q0^2*Q9*(484953459457526640318883560303455719807422336244370246039393816974\
4441949043040766548674387908 + 3488845871382945410998201997270747681560144879\
171060169300287954023808520800696507288783522998*rr), 
 2816574067243243702324015132611735322582527372093572652491185108300814745142\
352560588593469488*Q0*Q4*Q6 + 
  Q4*Q7^2*(-48088420521292464905557148768744480074235355463088767256590865669\
19132891033658383704188059240 - 316423431411633003986444445394274667339287109\
3810203288962508511637459487554699103727399404385*rr) + 
  Q5*Q7*Q8*(-7677845591690171090806519684850640421515411679241838456951986601\
82572044789886081173466315340 - 268521604968177855622703462006005575410158209\
3413807119259143193676572895583351902377186681366*rr) + 
  Q0^2*Q9*(-90855167156336233640587461473894127938824863232692298464228584347\
92634583052651696105798583932 - 239853238449377876882343878153803529970009046\
6147459640557049104811308942495334225841661565862*rr) + 
  Q4*Q9^2*(-12697547225124092052498724516977503005678980690702129682721066699\
05117873456947264901594088972 - 218368991705796910748860047130367832359192011\
5987422079938628372703871718719966240775674379976*rr) + 
  Q6*Q8*Q9*(-4641868860501000600395165425165361312820424156970652903998915464\
716910134034662397402493058192 - 17375396211833352139239158575691470452970819\
87337910547031553810588084436735745628333095466345*rr) + 
  Q4*Q7*Q8*(-1686302652133217327757257309048678044660393906902340060894079570\
926837035423961391660774235880 - 95837183219860501749425656201075513294002651\
5093669369209060026581922566385471676141745781002*rr) + 
  Q6*Q7*Q8*(32327743047573426538865015566237727770611314905615225104946829157\
90024566114725742256856939316 - 949706522006030013041858661722933037462976895\
969392511025910745868666658797221715088640488778*rr) + 
  Q5*Q9^2*(602533197012496927550702028815549276913929741235929937167069791652\
373998042740575327583059964 - 82600430094219487745154163288301833349252655052\
8908483421043957128093259891266762114902970586*rr) + 
  Q6*Q8^2*(156549687388030665977780660367541666723025109494564575431638045281\
0021495738322898407216271476 - 6630017030719593672488717445084418879190005122\
13624450888051470943215485655958406098115379776*rr) + 
  Q0*Q1*Q7*(21120985236120338012768404998026124619702503508835834167596360105\
4178255635046659892796324600 - 2328784205679007162482679674174301459993055815\
09655432864025347664210251327406304307205525990*rr) + 
  Q4*Q8*Q9*(12116224162188765230016226087077865524265925100298800307874761979\
16196334309521822743593601744 - 230214165881452456282973400283415283900280077\
898178089127243307286648234419644753127719511315*rr) + 
  Q2*Q4^2*(-82447171920356341133580678332003834074890329481201187843396229329\
38021517886111575637326608 - 149197482101879392564491203098534528728785149772\
70263701198795058714574575988154291850693118*rr) + 
  Q3*Q6^2*(390798259781152413915251303188813317630950138491709680684785839712\
724171676327096966244048 - 11543808224771013088672414307466899708912166705941\
046288025614331586057535991261474494894378*rr) + 
  Q2^2*Q9*(-10483016105910195922938300817118040266783682593891630915055040565\
89378721960659477820630562 - 224601006418250393269911806107445265904048895170\
7866482749588751155235675142315017988432188*rr) + 
  Q2*Q3*Q7*(31794475824459675008292784251200623865097389955375293839685291567\
4025253278823610840388056 - 1286448479567026046619703837232646918496014980383\
692431392839467267213972360411459300922552*rr) + 
  Q3^2*Q7*(-10523312432619446095389579082600277444747728776758714132037989958\
38416170724323959295374094 - 111295544218505301542089609041520666225688229609\
9475332243851007584727106783567985427756618*rr) + 
  Q3^2*Q8*(919796621443289448893961006480569118507049021940870614619136971760\
171386832629884038722022 - 16555069167971048028220626905604669601976743307853\
4962981754823845063330983030776682571902*rr) + 
  Q2*Q3*Q9*(24260041075044760774528742019837293034496596978002302014623199468\
29266540923378270922211988 - 951499605952147320876219433022854111021397216322\
74162137137209285669820819427096495668504*rr) + 
  Q2*Q3*Q8*(-2640553157536734872406836492453762438582796306736133804495603105\
584044129099049653450978072 - 28647829533788357217839977975730524909364571963\
456289875113163164561058651025603430737068*rr) + 
  Q2^2*Q7*(163344437913759314072784160379239725767282604176223527427981374797\
943132150881688344490154 + 11772585478622816420570827474621021987961798126845\
61297732852639421413067240566363618200860*rr) + 
  Q3^2*Q9*(677543377913833603804010320234092380224503622306267172956448190740\
502299510454307636055334 + 13292221970390258483398850439623032196645476600483\
62753723933754663236081691979993758428354*rr) + 
  Q2^2*Q8*(-72568386034866570102902108311751972049394493880611778247631463566\
3950954707587823031011606 + 1953026521305184083561565955241394927738824928996\
698155174698280966285155652302270375997532*rr) + 
  Q3*Q5^2*(435125086417654717828168745901776566476817623682579614580077462450\
6758686575216024590770524 + 2287070230202799848389893137548362865872506995204\
290404311642799155745529752309748822196014*rr) + 
  Q3*Q4*Q6*(40064482647741950533254545673539775665644497334598525582302634982\
308647393554666437275909116 + 10856886025244412638069338683395738229479336186\
409638869452261377140416221239256688137724966*rr) + 
  Q3*Q4^2*(855280881069389015472544768317552264415216618237099809276819989617\
8086485305978506577620448 + 1144106693168031628375725812601096107050439336463\
4840338223224026914186400285273683520446818*rr) + 
  Q2*Q4*Q5*(54328820329838226326904892361269791918746749391227827721937689717\
293843596614749058376854908 + 12332193906788076543177738028594583618515088362\
718829940345292642422179979403530685549450046*rr) + 
  Q2*Q5*Q6*(17696916788179996753047768545067749798802758571081645009190075734\
02738786116496381160608100 + 133657205652076507095872073599339794944152605422\
77708012624233574195021777864995656927929142*rr) + 
  Q2*Q5^2*(-78047137448491010594493395628838912686904070830709719971845498365\
09059250771107447651351132 + 137458949223829961563338590924703015150987228569\
95533960611576305787814699524087502702212070*rr) + 
  Q3*Q4*Q5*(90199763679334965671135513319683120030661410332726681016766786306\
16923146641803478677293844 + 148266096277728034297466999170178975191625027475\
97164423453253712590168089227549678653470174*rr) + 
  Q2*Q6^2*(-14744761711469060023925264253069923113215144068553038388169619498\
298153438337039946027060688 + 17907644080258153646967026545494873836752738047\
764015284976480976007701121754584665318133458*rr) + 
  Q2*Q4*Q6*(-2094593277590371209227373264739633581912693401450281638993314056\
4874482755388462736344942172 + 2768801496677337183897665390184751676031237158\
7482103174628973398009053012619572790026382038*rr) + 
  Q3*Q5*Q6*(-9437994926877436025226203255156964998500855116203411162862534742\
029767446173286565323760580 + 33821409307206058236907366387301465643617711131\
502642790311543884966912656279812728872494946*rr) + 
  Q5*Q7*Q9*(-2743939166471152897724718014912248680823998242626067243074140858\
528513603055283985717293413220 + 93987834722038817890388517410076502925715517\
277576761508113843189062221677803374055614210753*rr) + 
  Q0*Q1*Q9*(-1856016376446162541544525975198673113143088109415755942188070418\
0122764348309257757598592488 + 1047853860081678359174458014089842319458570143\
69910115118119576550892020576084499080896306610*rr) + 
  Q0*Q1*Q8*(-1616594175603195622077367523480629757619115958433265670669989851\
43717614886884718005028395540 + 141812653650527540481790520211575671457662097\
620775543813188070619199755025707347145036644442*rr) + 
  Q5*Q7^2*(503471445570302711229501268031504537330658343939492617320622541236\
5089088479167722940091887300 + 3273478558042640112506503123699029869382058965\
29394814014051994221068626790475669802857174501*rr) + 
  Q5*Q8^2*(-12925087515947321894664623591814330220079976668435780525765912261\
07564358616634852198762373180 + 710855594601114279052166147004503338554353764\
564620055060431929078928959614241960721088533703*rr) + 
  Q4*Q8^2*(-15196586264651069217987796637759778050178733870334112721453888939\
6134576996438229230977437672 + 9639560657054203754387057315994541740926026178\
76103497093941264554915971689198545633162406911*rr) + 
  Q5*Q8*Q9*(43494932503609896297064491586047766342126887541364129143141298147\
4315441707980268814777796752 + 1076552128366597679898578879410518659930831741\
015759570997126273391518799565905649501329591707*rr) + 
  Q6*Q7*Q9*(-1710655053915806346715761679368451769364503935427198921555712420\
423247885064169134194573499036 + 16364549422306007679908237103202472993959741\
26208467716126510234049306607273696428029586391289*rr) + 
  Q6*Q9^2*(312964769273083128597370460701929116398690972394647845847606086389\
6612190131448159311175465496 + 1839568895145479598949162343883086711189441047\
318554550121718196624604576333426496710508301331*rr) + 
  Q6*Q7^2*(-10306197182068392561439638330595969725357503331358622398812714606\
51295312599938733033329046132 + 237727630358438748693467002843427406519870638\
2846672524309146831778933788026613336588585000868*rr) + 
  Q4*Q7*Q9*(49259062994503607372885518626209198183173694333889814522926499212\
57185721242011233346297634320 + 577512106174823447578054391864107661870056746\
3775447906741671135497712414018197793821560730843*rr), 
 1408287033621621851162007566305867661291263686046786326245592554150407372571\
176280294296734744*Q0*Q5^2 + 
  Q4*Q7^2*(-51989366254593244040809252098220642685912238677393130965469366440\
1452107152092955857439862713 - 8358785755341440209201326805806210061892192474\
08393812029126473166707396730786451433404352695*rr) + 
  Q4*Q8*Q9*(60404797342349155450006866248759842827480382501786779714459481041\
5923174844212978516368945885 - 7842389966130420490237653545721388679601605011\
85353167473179022885540236259566401697360963998*rr) + 
  Q0^2*Q9*(-33107382594917588495255707341681991990229675640283914688060588372\
82092263551398898217920329686 - 643159368783340446563438788172112697189742554\
139668885491454190499545782745315993950990341462*rr) + 
  Q5*Q9^2*(-94711525217480668250921334201637532490291584585140948166351711542\
1322134655471220106392603216 - 4847112730184949866776807622012152253202471080\
03649451555088920778009841401092066801073011619*rr) + 
  Q6*Q8^2*(601666103894191394868232910007920214455910454050034896305695924980\
228095295008413969307834086 - 21714226262396274944389082310545476237028870595\
0643428380620750052572635541556084627939812729*rr) + 
  Q6*Q8*Q9*(-9869906675292789965287168789528268972316984223538188145602043808\
26503578126932560872122254845 - 209737985483451421377066757529974279018646709\
103683774679330538029837292606766544550830466640*rr) + 
  Q5*Q7*Q8*(18854407887677239897827685070487572091778072129626826308779553286\
3384839607927465416092239324 - 2012627094199869375837376294071918787929534504\
06996788616284032728027782034611848173944006824*rr) + 
  Q6*Q7*Q9*(-5016221171414520624299425051447387816800053939893520196099103315\
62429628443563064504743850145 - 145786802478661246553640821641689090095708880\
234989483545890955212473367611059561839419909258*rr) + 
  Q4*Q7*Q8*(31796596426402404950013333476627578511624822023535082598136649250\
572963468681727791176017792 - 66209647085946588840959419385080713019626519827\
407717155908792691581418718559237158911697168*rr) + 
  Q0*Q1*Q7*(64888477973679735748761893876038302934412765920493791111731858085\
093748518961615717893291314 - 21176885964396144064137317785028534468640074277\
787607106418584732752505873001705056164050224*rr) + 
  Q2*Q4^2*(387902955975164811252853889505604041628987265014864168192612611246\
1551636590524357323182130 - 5596538572449486520573998914833850971322310112103\
949356693030967084212919688790537871285468*rr) + 
  Q2*Q5^2*(-76648554706540525851882843449311098313034300286452062637764061373\
91704763592319382446327930 - 459961228766612171918834585166484735759620129220\
7484305140867154009514876340486357109730618*rr) + 
  Q3*Q4*Q6*(85644127388366449884039583677021426537964943614346581645744526400\
59252851549401612747346662 - 329261133216341307719221861867783625083043721748\
0960252720132818231480783993298864450178970*rr) + 
  Q3*Q6^2*(-91893147258190719006938675758949910083725183158286531540861777409\
80227378616708486248000234 - 236094182799995658562744377660383828514181650122\
2421324566648753120109113463428430937537792*rr) + 
  Q3*Q5^2*(-96575463752518057699785465671170346234238976144906955419230960767\
05540985136023355568752642 - 226885304133687967160214385837285459802884650054\
9922566403313338126313357023928409874833390*rr) + 
  Q2^2*Q9*(345169642308252791308365486972497872350659959097829901146255722061\
006791964915395694756072 - 73562581597582822473594064545825635120469987063556\
9626306270798124007506807046593383058599*rr) + 
  Q2*Q3*Q8*(-6177085242947827884454679759036464395563891448190511277815753246\
47650770286189778177481436 - 401319355938276543759177340794159776613766307718\
724278322319520328229444311136930767841136*rr) + 
  Q2*Q3*Q9*(11398841300332967637666511235718867597431096029539047610435601501\
82518395920555612712693840 - 277928822205088696533227935222203012310096615640\
710222060493884266436494897594358896046902*rr) + 
  Q3^2*Q7*(-55926164901809851678864947751300358542095964913173794172655039353\
3169159229326962337286390 - 2639567438900398352667851266657176720282526233055\
37182320602843054238432207174879554505591*rr) + 
  Q3^2*Q8*(133252696263881009442957846991008174882737809566997158748651929778\
462007183780490997475682 - 23030024395817503448444437181475610746524273199693\
737698476097063133174324930868880740261*rr) + 
  Q2^2*Q7*(-24516767993765034305954461876105174323477115934467700122914976998\
7583636828044692991186800 + 2276413072530023152035427265095495701300888712477\
10760522971215113259469181049313469508323*rr) + 
  Q3^2*Q9*(375947675071951937285688574816360666975361914494517021629095151370\
584543911167292017809546 + 32336361566622031127475679120315633534637468334312\
0923160718379024923139138579217793209663*rr) + 
  Q2*Q3*Q7*(-5254106949256524010036453409467624813859057065813984032180113001\
31383212019041847327196248 + 346741512969788299382419212601739503391614870728\
021072012074969878246517974276233038892804*rr) + 
  Q2^2*Q8*(-64612026942666430650662435292404446265225515419662026739172677372\
8306855329833987242151232 + 4224988664526247264557309615818238517144901212636\
20957982479758110739279234889668356639371*rr) + 
  Q3*Q4^2*(564980845597893417430452254106211645833248457697221499774697142000\
9426216949827357525179538 + 1555394193329642515919510491182286911150663235812\
478143428626045586642512630887302927891376*rr) + 
  Q2*Q5*Q6*(66836859463510835608018202309899768461442102387468129332316556938\
5709593606504036078033486 + 1675036934009899022012108265870078494733757414770\
733099143623153775772517191813604255228778*rr) + 
  Q2*Q4*Q6*(-9989793748441745673656622237263279231183385982828695467541138879\
029124010185959225621838282 + 22078398989233856191902435034834351995865064745\
05757664185002533101035854123694450488981086*rr) + 
  Q2*Q6^2*(-68375078352078586254638387464372361096383166367387073232179216724\
60743136661317900519635614 + 357038020862708570988059684042679017459975755279\
4812453827132045606583521237753240886455696*rr) + 
  Q3*Q5*Q6*(28237691420079311517948999529682741120274608409582274672835534948\
97529918492685427529071138 + 415351288642159172496279837395056997275198257919\
5268431973549835523318073689541277585156418*rr) + 
  Q2*Q4*Q5*(69280971545808853664548430377510651604539804189478175044222276419\
64065476384569322474172590 + 488075526211958461682832681055526092839760158533\
0573511426870944405574943669078358357376186*rr) + 
  Q3*Q4*Q5*(-3463623059677519472977981650628219587393693887173870124832466501\
242012371344016661368266578 + 12095736786372772475444829136435074225903577629\
925185398006283327759266636888149703887878450*rr) + 
  Q0*Q1*Q8*(-4791369759783551553816223059227353090871911577468506666235175755\
0485561208089734570694080534 + 1283564812836023143341304378912548018953997357\
5671293153872727368447740758681530101943327034*rr) + 
  Q4*Q9^2*(-55587174840071670454118628099777155108131485205532945590214974658\
0707044024012941441182548670 + 3218161192344471810985047677443870769741697939\
1169086494732575098653100827245074925757349393*rr) + 
  Q0*Q1*Q9*(27336934331646110119758863371958158985589430444662304794744280621\
088986383944133043514366658 + 37391788457707273823136292728524539211353143133\
831557019425229066330395111106121287509581832*rr) + 
  Q5*Q8*Q9*(71648197529840763556041001835343226140156321567540255174900071407\
1691267488222264634462054771 + 5171727500083579438176461112416063423345022273\
3695504699533720301579923825874553808084850010*rr) + 
  Q5*Q7^2*(566232322484616602377112145418815047245640801735716826766622037073\
070172791806952483964521509 + 80920534830046579229355093461323158597088510974\
446702802507399314990987919807515534089196889*rr) + 
  Q5*Q8^2*(194451586187666928463977570094036099121723061600884914143043733566\
250897550906093312459432889 + 12333786069486998368889544358877599086341679512\
4676654734817361899817041479692224176842757773*rr) + 
  Q5*Q7*Q9*(-6035740076539406197189283653470615415853917339650141479862137366\
72271449080579581430356220813 + 154176809904476320325172441335997265747430526\
697011238628375135027643421248953575322129593036*rr) + 
  Q4*Q8^2*(-12175912157598845776776014307314091058969723391980461258035670046\
2474216874116295201105510655 + 1663601644745756292276361967136863718301565091\
19750245761842503265630894802771141146737873971*rr) + 
  Q6*Q7^2*(-64050273762480614161177803177608793456595130228390202879004330404\
6301970263560424449635995668 + 2591006347422017308881857640043542981529285811\
37298604828261806943297827661010210335015535975*rr) + 
  Q6*Q9^2*(212802143280730467897781496791928019341165432101482789762845737650\
764086123342607223617747177 + 28691073133957754847325622154391862402186481110\
7690745562749977865262350624758200619006111799*rr) + 
  Q6*Q7*Q8*(92402822439586723379202415613543746606491603484664729231670288230\
0992559159666041588835839204 + 3958668265890811971396215351895883266556466546\
73517446222331164133248122663465621524434907364*rr) + 
  Q4*Q7*Q9*(10453931876786123085789672470374259698719510283618200504502229699\
98416358896534128080462122173 + 151705137679855131126987181604022002169415489\
3055061955890223186003508061474542167178605088848*rr), 
 1408287033621621851162007566305867661291263686046786326245592554150407372571\
176280294296734744*Q0*Q5*Q6 + 
  Q6*Q7*Q9*(-4597338658057420917817458079998663169313914032905533108103224111\
58634527628587785376170461622 - 966050867154418981390575624147011386796765302\
408666271595864230623800018456411556358729810669*rr) + 
  Q5*Q8^2*(-48394232874183023737608281137647881448703650156755145765220994816\
3753688006382321430701803656 - 5688435381974665975942606158549079737965456347\
80492701591148413155251314816681500855003050748*rr) + 
  Q6*Q7^2*(-77221829706117833025754697181421123257760815832429220377710860836\
9792907843026132916913971574 - 4713089510559512331141086004875112057325970600\
58568045759688889127483741930961109840269042247*rr) + 
  Q4*Q7*Q9*(-2114832646643255885525885538053502375205831203649807588871091831\
809030582798980550682061828882 - 42950381145941466755089502165102767123486788\
4485040802558818613589494087116894348931129688455*rr) + 
  Q4*Q7*Q8*(53791544279558677415945036273629225346961455612817241620602567653\
3905004080764821171787500606 - 3588423588660968172862176927392820535832902324\
21210837427749808723951385207445371524710821052*rr) + 
  Q5*Q7*Q9*(-3123264245122174646681873836904085054986570344632571661974375573\
26010939833466859196008260978 - 169212724350846830118599961254566382866355619\
782500469409188223387652684122060777097925887247*rr) + 
  Q6*Q9^2*(-87757139092965047432092767281600443317642809850761467480046121438\
1925534980399187338233632824 - 1582996183701540208084959844563737335165994756\
21603931532084709401476411950694547073902107476*rr) + 
  Q0^2*Q9*(427647612907768160856299708159633840822424624782753960746183537174\
004276460319575445018761780 - 92953872262595274497192786710709811468728347362\
980354290802508003421712676760792683387015402*rr) + 
  Q4*Q7^2*(133847174203264441776861379637552539265472699558215949691997491071\
7011996161820077189907256554 - 9024062997149468653451813044461803278483059958\
4564231383971100440053756280251787039830489772*rr) + 
  Q0*Q1*Q8*(-3752115646294252683471714697982526276932911556714041372721696367\
4998999191338628097508025340 - 5295585015772248685722786580149976526494399709\
2646902621103188902761179431772023010069155150*rr) + 
  Q4*Q8^2*(-77660029798558564232314948192560043261832003970775799353851093779\
0947238582599647687202706804 - 1631733547517015819282792784110129512026849664\
8971361178475529446676452332805829846470296660*rr) + 
  Q0*Q1*Q9*(-7303510134829458441062574176294065126837600739677917847000089687\
037212994181223210760890000 - 13578914051036084088504119096115464624188645143\
685158129999978008587150756095686677665384666*rr) + 
  Q3*Q5*Q6*(-1451958540730471584692126719025256586553118346761807115066832060\
4676950989760178013614803780 - 1085571483434936352155198298448855632008230909\
9867898026749799440135448681943280605375682234*rr) + 
  Q2*Q6^2*(-29301656162395990219821267006614492133009620165521964578670680616\
68144129162967497548833568 - 879108965778153938051836399774554523905621962249\
8249599025801995568661511785879186397796530*rr) + 
  Q2*Q4*Q6*(55159546661173806299643017677336944583679228730403678874208150544\
3266144935134620684125196 - 6143831260994686974653564216802525789483359622891\
466497871346546584121821553668654835578302*rr) + 
  Q2*Q5^2*(509811359917182952316981909426641522167569788779708697878185790405\
4376371868189575732141308 - 5307605055055046242689136129736132265051892182490\
890839948456415396714553088038760334680526*rr) + 
  Q3*Q6^2*(232081528308260808109136684995184447312921142381029549341937552231\
5627430931834219357548952 - 3160500948315702319372061615880477016320253231124\
900072832507944255335708644937842657036654*rr) + 
  Q3*Q4*Q5*(-1332731911083600332749113671230493814030160436375626715560074717\
248355429598574916263288772 - 27003122257679465400258104581651040560311809541\
35503132088332691236548853546862475742071810*rr) + 
  Q2^2*Q8*(-41670051617927530829188838695562911794984817274513510557060964011\
3238434724580488532305166 - 6195654796559556095499470690384632819574943550465\
16796385527970387922977430185459143170064*rr) + 
  Q2*Q3*Q8*(98061515663623960032108448854877501515206391605034067376882728950\
5884001298142822478093256 - 5483500625514428605993454791896363248569727791911\
67159501062355596496275396088800161757288*rr) + 
  Q2^2*Q7*(-45526388057092306035968787601794201720485419135302599142383899554\
5451549759604238314699038 - 2843249258946746227769489431670030926163121013946\
14023616746000505761572570380290905684784*rr) + 
  Q3*Q4^2*(-10260233062679142651948806384208068642672524287474539146863847994\
301676349368989680838629928 - 20837265835819757239698729488424762231722366094\
6028276596419315886122735679630719188139010*rr) + 
  Q3^2*Q9*(-85569280270153377585456288890924930535251394341868671538676121395\
1342503432186429638193386 - 1322328014719584203106798146179186719669565871391\
90634989706329261931401104316990758219700*rr) + 
  Q3^2*Q7*(845382233403882008823104797601595831338374262284030702155130389566\
777288633535375404523582 - 68747117992229163239383767498482065985629087931589\
625311044258656407646670927856563110644*rr) + 
  Q2*Q3*Q7*(36136444040739413026811181656824395607168681646068613846992647899\
8442564648376281341042776 + 1405087051382880084216696186284417385427714843534\
07395153144139339065478038919814971017008*rr) + 
  Q2*Q5*Q6*(-6044238853554541094168129180070529929522377658313351712408537132\
873734186062012714475216740 + 22108622095115410539894616220292500283607263736\
3523030703981334479327011039437745188654734*rr) + 
  Q3^2*Q8*(-21638046713461381975859460241357585215172566527585101301465939769\
5081659405680889730268810 + 2415779697503423941923209217548332323102640058194\
43503780483490892898762841612198901802968*rr) + 
  Q2^2*Q9*(960345323488746115569240444929582940419670255349293891874724638194\
834435482836344732788598 + 39660812392330237725771753771101231167261443685174\
7718268185091256615115495774748786437768*rr) + 
  Q2*Q3*Q9*(-7624790364492519359113629202139970481687136553706566500097338666\
31167530009075339640163708 + 660858762991268895436642776762688258039892743917\
638364911877170755514574326455423849210356*rr) + 
  Q3*Q5^2*(237722418154028155176604659276649511240120157047082444767613090367\
1309505808643845531595796 + 2515462912639418792011391380734461832897595725787\
490618647689073684286800452368260461680874*rr) + 
  Q2*Q4*Q5*(-1300350838044220733557944135929020736556098028007658878740710755\
8180257858875692602400108372 + 5029481688251470075352850626163472730075296928\
266085742709113910087171190051624543241264114*rr) + 
  Q3*Q4*Q6*(-8371145101478629341742479319231805782283440021966717440653506666\
045407075910537007829291684 + 53862973004328003011085470397751593142826526012\
00094183662350554417273789896063490644481374*rr) + 
  Q2*Q4^2*(529498941214996143866166703549629919704632384742363774708105314893\
6799799313461179110942800 + 6809224154405295031585044740707344017791908582800\
939612454158861838920577230911941201281250*rr) + 
  Q0*Q1*Q7*(40957020430927857538625247949204617995296296622395499757908979239\
050159061518898470223939728 + 67613971413612926543295532187845479113831227269\
850770080330772500892356488545112937271045438*rr) + 
  Q5*Q8*Q9*(40090392922709039922721696216367526940888952336484154734326862684\
0217889097248162771409138348 + 9318074745721547205373736018258704831141618200\
8375799351196574070530990171106902860449777369*rr) + 
  Q5*Q9^2*(254246613128907040564383349859166427203571814255297246128079034868\
919822111668693203409871384 + 10975856322840178506569308644367895365515626099\
6392705115312183175923676393237772974100389319*rr) + 
  Q4*Q9^2*(115068852518301718174272197673893079496802865586712269899442467509\
3915550195377842026765110576 + 1782830926940863503015714642555695003322217056\
15412163866071280555448305751734173986115764773*rr) + 
  Q6*Q8*Q9*(12740369520444822228116023360933617107287467310201504418309323201\
76147520902031217376196075192 + 189016643037803840165334029578969921551611225\
855688708689001539417120127569624550005457593187*rr) + 
  Q5*Q7*Q8*(11505682005742170409982612296397349574555378861008396861450944749\
59772656910044976183536186646 + 346343654425602427152944356324490928059132864\
382611673192728650176476407276801596146424615878*rr) + 
  Q4*Q8*Q9*(24081469155178856043445694536446409713262002452645522583271131767\
3071361193597823179660657444 + 4490729328314623880583537724153081966791074163\
83196092168815012369725398006030172022798477635*rr) + 
  Q6*Q8^2*(-65386513436514975419241494187848631317063947597458657071673454472\
244274162596938214973505348 + 47049272884057256868224900278666252889994083646\
3050551769276622001249511620304202834584330603*rr) + 
  Q5*Q7^2*(-87609303412199813497244848328122619708054480751782082749908168070\
7345154087332635476641614958 + 4802060708850413662548114713762641874270736260\
73928346039320102776672663364212766123502128920*rr) + 
  Q6*Q7*Q8*(90586898399669225785106427360715630546523968626027904167855094506\
829499092555995602778433978 + 53883232501672482186811717938495822952705278465\
8702507342616850024054666532487620694750102038*rr), 
 1408287033621621851162007566305867661291263686046786326245592554150407372571\
176280294296734744*Q0*Q6^2 + Q6*Q7*Q8*(42198268366701091726337332061534750247\
55091888686958697313279654571193131993142927893001514330 - 
    1748323148680407830703527534880942998472937461809206783400787039944270585\
708834555749883133064*rr) + Q5*Q7^2*(2984084662594933281951051134252786489833\
868308575157686378117809971798867449147305489376982632 - 
    1273515187512881774094975466827580133988627664930836550382047951241216968\
311780433015744805199*rr) + 
  Q6*Q8^2*(-42194641770636141369133819667245758850426550950669103058484651168\
9923572427513493423103834888 - 1177422572814075328127884726588566355452239202\
362188070941021798572550481670321324571463823001*rr) + 
  Q4*Q7^2*(-40520203221404025498324834038806304958539870995241603674234239237\
94153700905684295645313614784 - 110456428376810581712946414573590492340063908\
5812425145725204656696571840646094507785771135321*rr) + 
  Q4*Q9^2*(-19436907635614626905787433750730756854949998661756810027135818781\
32851809798439118776028405372 - 826828781545032992741636489082833708634986488\
917482463193536538360681277474063340011504758439*rr) + 
  Q4*Q8*Q9*(84311244601800900615996450457581156708745413965605719358328704146\
6701671564097153722764026286 - 6872834420498592511995742136134649854827126765\
87027454895656284294623561020536639944896019556*rr) + 
  Q5*Q9^2*(-21569746853947489262756244800214046744007100096541510698647648109\
7821826514715416071973129608 - 6510864696348321110507551889893804269196258942\
63325190280011652639597958237196423111011258759*rr) + 
  Q0*Q1*Q7*(35718218387823816829892773720193624225303437854339431652884864790\
013321659339395846556658092 - 16181451052945290995196788582160345467278116767\
7989737919528651891748337490463372358009215192*rr) + 
  Q5*Q7*Q8*(-6608221996696461203253033379484855316243334546827708945974471829\
20285450072806976627461426490 - 117250658053348870118517000609268272170919013\
819896282501726624742587903142172094817119196084*rr) + 
  Q3*Q6^2*(-15349924366714007146670814688841800730570396861683379078920004872\
325047837770592498071471660 - 13506016383235774741793593003655413881887978851\
697629897844177886867452242551683650903311564*rr) + 
  Q2*Q4^2*(-90834335547439822914815563100822768379133131343718151924965681782\
01143662640358029419243252 - 130356860786312938870273809090990439782221794980\
43572937013784900526883425649562839712378768*rr) + 
  Q2^2*Q9*(-19030811413464638836153960806499558357953209568765553856404880349\
05044809390133762696368696 - 128028567480735184659999302109567619564678225410\
3259085297154319263909742551090667525395042*rr) + 
  Q2*Q3*Q9*(80833636189594294076694015079753091264495867997038326685431776705\
4377595908930696211039200 - 6797457275855975800399911411488306944643247283912\
31019476123884629395503264502339263129296*rr) + 
  Q3^2*Q7*(-78843599969220195606501233534513016357724963233688773682234217381\
6922482854740157031232552 - 3318463044210247826863825249874502767216956528560\
41533773913357293897413555764682274320232*rr) + 
  Q2*Q3*Q7*(25498677344290852329154425707928840993651924028216566991074369133\
1384795033951056937782968 - 1748277668211882245517502665688009757907576377990\
97600146295128691841563427685482099984512*rr) + 
  Q3^2*Q8*(566451923001406105015163809814518373495564973120764407743699036363\
916201124009223581090292 - 93953820955329307759148436000458942862878179451192\
981668292757827530477467982894888880604*rr) + 
  Q2*Q3*Q8*(-9366416006538195755327849326976245018332495544485279398134582164\
35497459029467566018610760 - 220759340676136708942593415084988495479130592527\
33549587727949555266680662275568176224020*rr) + 
  Q3^2*Q9*(609516749568988185273639472360301371220304184883298244694114583619\
505451657541569616522788 + 57190837368357337301627257415295998494329743152070\
8094264752669881421881773476490616484008*rr) + 
  Q2^2*Q7*(476525159205076078638578585506123445885740563980007071024628657379\
981014357958319758315848 + 58532753860859342419496147482656471365552904812879\
0740184476563528823320630206236129234122*rr) + 
  Q2^2*Q8*(655403828411815319540546238046783211902929883143070812946217249144\
566769581296754503780456 + 14321186612536214598530929808554690373806533569725\
17880210141978320360140957699838485648538*rr) + 
  Q3*Q4*Q6*(26091037113159748167344882794993999441273954464184740610823892536\
096487859953825500929590660 + 18127851409796447628378449648505935977791978721\
18473662036849876208551008120292764625347932*rr) + 
  Q2*Q4*Q5*(37445880289885308295314180650913417792101806878849089605797632025\
612672060061302796160860716 + 40023432089311732737236437515087592372391293874\
92723464125085981618824998131925040293980744*rr) + 
  Q2*Q5*Q6*(-2357405932566712252529114728609232772197700124274276498329313496\
813439528461994309139216580 + 47805530729802454604093240617203852623284087769\
55674191852174326323767439015634587330041308*rr) + 
  Q3*Q4^2*(594579235829968339398049601626619309045987435266479627597166295463\
6850618416789114213448164 + 5051574004499711104820111403044902560820589743104\
421178682807610923099768107196756076620732*rr) + 
  Q3*Q5^2*(103108819283909856158617149701276454958239330286801628113085065947\
3672862267213399663107108 + 5170797882333857156527868877665478109236386495496\
504879721727079494755698789423322253117136*rr) + 
  Q2*Q6^2*(559840102422950975355330395460623370344398261240345214189558396804\
1561573299013044262439476 + 1046947717123594010085630507543571790721440173642\
8253952286615286818861359120920309921709892*rr) + 
  Q3*Q4*Q5*(90739175806837486808052325391081614814934466229130724538193289898\
58721711580895487769198484 + 137502713259583382654738994176272878188022029111\
25057205571777718373078273832356636351268508*rr) + 
  Q3*Q5*Q6*(10856114921872979239972411761641521983903577162387984207660728167\
476684759329924308517723204 + 14273969863036504261002144053574668916519387713\
456333232790150145919772680855115357363709856*rr) + 
  Q2*Q5^2*(125522006163829983679228442467533919720084925448704063120120296079\
0463390461321660975304012 + 1465312723338487179166754863187990988988941870622\
6739275867553317390542336159749204139450816*rr) + 
  Q2*Q4*Q6*(-1084549619816566606535991078415736213906160180370781260965597010\
1199284467954789798815950676 + 3272172363289240417197373718373061420556859313\
1350117601982200542805685857454261665280557904*rr) + 
  Q6*Q7*Q9*(-1657760876181133034324924310864810055521673669917724572216063318\
130211722503394890220870271164 + 39000089169928112968193755080774243606856311\
248074683193181186907805333543493216057668010320*rr) + 
  Q0*Q1*Q9*(62706977281966581473051215208533288588615159274127867002648580045\
616624957313238132095485524 + 90082699315312750078677445364555458588166000766\
028884186864119548735953177448766250278184600*rr) + 
  Q0*Q1*Q8*(-3659286259169272741005519809422667917778406961638842631510303846\
7881095762735570522860540476 + 1148796320516569057295897219575256637236378266\
84656749817861316714691864563923898119373589880*rr) + 
  Q4*Q7*Q8*(11672293681559961365191447863443897914155513870566264380411691257\
0764950865158883627500734234 + 2361310788813510020662970206861832260169197207\
51105730618325829480601557345573074486317715014*rr) + 
  Q5*Q8^2*(-88369755707979244017468008598818885228585313321848449363446097484\
9859708086178425367864223958 + 2522801634617768475130589012423336029003557007\
82631785168940282768267998566190938352923814195*rr) + 
  Q0^2*Q9*(-98393329857156733107581514838276921185657220237116510605049194182\
95418571990523755161749521940 + 305189939532478401532844757231421075484809660\
316558900856704267425787044179880806778055772756*rr) + 
  Q4*Q8^2*(-24568530375025792314444569786859200453127718499289660605168011387\
8048625908925345557513797750 + 3160135555977328678476422723905983635859367123\
58699689353632294001445635329818385505163715183*rr) + 
  Q5*Q7*Q9*(-2033114323418375145928194456542277379222980934770837216359876651\
901642845633252884909159111372 + 43518792056342028497443354128179006785832785\
2920405746633662897482892229421415637431571210702*rr) + 
  Q6*Q9^2*(405992202724486480142997632134209096627906591659093602785366365140\
7626705736735760332431192370 + 5321238387927446078779495402741296148935276448\
67386037271566783785514908846205984268875895379*rr) + 
  Q5*Q8*Q9*(13895698780937339603277631693177377535755061785417364414264166646\
63402051058755767870026568514 + 702130651138334942899480639017721249149296668\
597409631518543203112155705589448745058672933772*rr) + 
  Q6*Q8*Q9*(-3564680526905923189111920374422469446197878151321535971595471256\
505027607895969757141493960974 + 13131827718026795417250967493343114331078461\
12537577325088855584215737366072110015185256448210*rr) + 
  Q6*Q7^2*(-13667597521345193286334867354576560428162097690575472660500817318\
49632890556663697832472788346 + 154717831225591887635285051172312652562996091\
3599417309101935443600701696704300326305254235257*rr) + 
  Q4*Q7*Q9*(58490453414649968157408577551336563929293214748053973561256560861\
08208231039038116613841367092 + 231721618490873097659671632671797414610487108\
2761274684276741324666930724046551846024051904540*rr), 
 1127520534139447017073523304076938118767318991114049123220997266260769368295\
6390348*Q1^2*Q9 + Q4*Q7*Q9*(-152451663032880385008173160745160322640526138084\
268642561724415245332546793576265119051 - 79711742901029011393679255489310821\
895911606643939148935246204168977987023001654354882*rr) + 
  Q5*Q7*Q9*(-3804061020517564356538971344665328528506197671830033820500878490\
898673272539329747625 - 71389067019811390120368269910116530349021289324500033\
233679319894180382230398823328292*rr) + 
  Q6*Q7^2*(501741965638919557907721075335103075541023971302870177650033171502\
92966417249431730432 - 634487880777850945922156123178498461058806300214084374\
69137694670342036330535599656154*rr) + 
  Q0^2*Q9*(318854331774397067501200953622451814956426955529008983290059306015\
880859349117296642574 - 56253244581680268587270398966512978703714799511636478\
495385856033778851854228927191158*rr) + 
  Q5*Q8^2*(-76407707157309720067165026711533403926263493327196745197512891818\
19613305209692713987 - 333977982513964742661445316889375040127532707133947467\
03331037437007597196700459763472*rr) + 
  Q4*Q8^2*(166066799289214977203515585865585990550436845308848518504144365945\
965588620409426585 - 24005469290011703619065362857805430829193528685617107253\
490332935891691763479824198250*rr) + 
  Q6*Q9^2*(-79629945169729929725560432878746009532537696712739356815925764847\
695301219973979731071 - 23558781740939532218573016430859184913237040268667829\
120278629450565987076082172754150*rr) + 
  Q6*Q8*Q9*(70242443407820457608526062768954503844413950968174076924711753228\
483062920512920746233 - 10689103828401886190113757520376442447949635458701802\
548381574370116519862221547811684*rr) + 
  Q0*Q1*Q8*(28493718485033045631138232999317890244901505837850107704943274515\
66676643713568179702 - 319941730161835209889804960410708328062118015308550553\
2383619325904318822189388831314*rr) + 
  Q5*Q7*Q8*(66744756154306945660039463305098659501437943892272271346821711391\
303462841872217487514 - 27821361179381698608004055649584181511786463292093473\
31609706832862596633962953902464*rr) + 
  Q0*Q1*Q9*(-3967874310009037147426236346316681309197662157456188835225983035\
847181594959405512010 - 14436487442721671511181629952336147878272025603831133\
78491822172704058629154227401964*rr) + 
  Q2*Q4*Q5*(-1152576494555772183925916772645897303102895379430492371767357264\
730928932808321471870 - 73394996099884393788841808432243946272064588709881941\
8977770249604154158300908618706*rr) + 
  Q3*Q4*Q5*(-1126395990780140027393956449192754238040291521175090586864177690\
932754733426817879942 - 58833031908381639234498294086315659472523993075272293\
6351175375748517635282503093934*rr) + 
  Q2*Q4*Q6*(44174388877548803319394430075383986032055692018829291585296402581\
0995320837990132826 - 5119429996905873817399982344160909336904875055623449022\
34482157626207811919063605438*rr) + Q2*Q6^2*(34309280622699034935227623138023\
3010737559345974929996494114055230728825161513019750 - 
    4779068187843336129305216478027134587373142359676841535888398273997754149\
33854973640*rr) + Q2*Q5*Q6*(7644672008758387068709003383472616651004571551168\
2400267081133774694535917206374690 - 2854844500229167554112687438206970159173\
87195982593067515146975064968541042067549518*rr) + 
  Q3*Q5^2*(160169054303119754883067539665404330457109100412204046712012821035\
471466964916793378 - 23855457296166754706414634811662589680927373166620525735\
4500368817427738553801675882*rr) + Q2^2*Q8*(104210062637786187871899889520028\
65193768765373389117748513717572642121374924774144 - 
    4456110971216407685992960941871128718264012256270484353720846496098547287\
2497696735*rr) + Q2^2*Q7*(-88713607482619397200171265566526573548743736850043\
29512657712682950105780512161192 - 353230455836482186838444154015897979442427\
02290254130318265606570225848922681013855*rr) + 
  Q2*Q3*Q7*(-1662970516445930159420368959454559955710075567811113512476533825\
7128742024066982512 - 2958315265506392468344605222474509312711600271390317099\
6264636191472640911718207516*rr) + 
  Q1^2*Q7*(-30914072471420531375395703750863208640180730065440030796188858247\
42887101508481900 - 118710038290254840481519502403314721178294003451289718257\
36521567012686469792570496*rr) + Q3^2*Q7*(39168925074641635032054633519341367\
316323113596359346864513402060213659118641812226 - 
    9200996199325678326707633535316685053074754888055317400299183421681553932\
975021907*rr) + Q3^2*Q9*(-402167271266285998270046644720996574469164834639711\
82326910996883966986280320498786 - 384143558659486218656239646218502086135386\
8515422657422621733906513191850391912449*rr) + 
  Q2*Q3*Q8*(57979334879932663882699118448258121400089029294017908296022521296\
387148835541778732 + 44270403015770894559492533245963177238822236801859320835\
02435861233155916874998540*rr) + 
  Q3^2*Q8*(-15454717177891338399136366066411568470549918511623661734159259258\
393470993384679010 + 95404871342201223306594470195322899003829243746413922295\
66559798316028332635682199*rr) + Q1^2*Q8*(11814796424531992172923958051693539\
011210889926828171769743450915653724886128779916 + 
    1966135009182345795475166758554900069515494432161985958637611384536476196\
5593944884*rr) + Q2*Q3*Q9*(-4882020639389004114780281311272076881348613871899\
8390767642645947587396761968264920 + 3278164212583260778543658517503698877129\
9004089319258124862967553683604088357287482*rr) + 
  Q3*Q6^2*(806238842200372800391979372020270958212747778566102226496825415898\
760482150256053442 + 32971895955333124422686246490257448430835441005048970781\
920781644286389150430665016*rr) + 
  Q3*Q4^2*(-48985375681784573628870228123815143617260246154296259389345290132\
0320278278695001866 + 4355701107541996667046884167332005448718587478836033526\
3267055831304411771478825392*rr) + Q2^2*Q9*(385606717998681418659377053227517\
72036595507507249185227796664225031242380193850816 + 
    4536854305433667794195828614685170782027047031805596623344824015152425641\
7050763959*rr) + Q2*Q5^2*(750067643897544169246360202079928298554019463441894\
873734506673446532650835554845162 + 99049226139273699160676651761907984514790\
417121598688028989833773720450495325849258*rr) + 
  Q2*Q4^2*(-14296028178653592195709091236770533968901687306308906075576623294\
0357205283367461106 + 1867873208072201105157095918503738018897442553992396560\
27428982096383311413095096408*rr) + 
  Q3*Q5*Q6*(-4049218874747203533012202289296419207400428225338728264257623713\
00056668098180424034 + 205438814896233828546296522047832410337502815577003029\
006955418187271980863135345086*rr) + 
  Q3*Q4*Q6*(84324584556851180639471574195414211078184258175459750490573759142\
004814232346440226 + 48414576990359957970710596998632934708524138176122245689\
9548461393381885934895664094*rr) + Q5*Q9^2*(394282967834955234217150933546796\
17237821252940114232426613128715546626594368799225114 + 
    1427514005074798237391562841294183102070374970124572736201089962854992360\
348612643676*rr) + Q0*Q1*Q7*(-54221465951221670909113316438548143031289884707\
76771745254710706052211907496961397794 + 502925207516224629026895275686807685\
7901117437652960076157162098118035465333399999892*rr) + 
  Q6*Q7*Q8*(-1252113081168887930026785018645536344825429763431785023603706178\
67037729206491788652286 + 567937747717492105801562628290184982890577402362188\
8479299422605161633051994303911912*rr) + 
  Q6*Q7*Q9*(99672749777759501595161312205502286763784481205560413394934898677\
195454485185264867543 + 78973437794335891041473216456803766789797100632468253\
02661389525494885314476299037432*rr) + 
  Q5*Q7^2*(-12170886823676112355836028093181058775828856744762742100302963561\
4165104121178135574597 + 1174230646401535841146538416343936183280037628330178\
3282272934726775349287184178136782*rr) + 
  Q4*Q9^2*(-13653537149421893639195211802065199024060364895425707797696306195\
84482283167092965040 + 127436238653976572227783507744909617252122793283262846\
68812924879443481031461935726632*rr) + 
  Q4*Q7*Q8*(35631244019714844221100466813150563018279500494648813165656004501\
638020572439160626362 + 18278769860079237140841260801461556004605300149580801\
185829838229644076217052791792666*rr) + 
  Q6*Q8^2*(-49286277677517205005455489043581796148906603529008090733358190683\
623844752923979325092 + 31266469925766564357924585355029048558016843917219874\
911991610441450717641154829154964*rr) + 
  Q4*Q8*Q9*(-5921455590072356077980925386129931776914619399906762798337660573\
277122899623714262957 + 44650588960060288685345931690119093947254718146541098\
004746656258978747048194440518304*rr) + 
  Q4*Q7^2*(113852934688883661650922071561362642349402659173017079459110071814\
486602513732638779097 + 48815197154405303357231061405499466389664349543669969\
148532195634306766973715527696664*rr) + 
  Q5*Q8*Q9*(-6868383481438197366441024204276702995237555152941174692082320227\
7769181016144514997863 + 8141002705882306800943502706858114258530025465437499\
7769649958589062237242917120717640*rr), 
 1789341363236606320970544688256918034619764132647015478518126819165025610534\
9808738796*Q1*Q2*Q7 + Q5*Q8*Q9*(-60669463161805893933456672289368347790941329\
59425211063830226805195381302017639579572302 - 150306738094869309945123273296\
28316387331720859972146637536399143301838532576240719347205*rr) + 
  Q5*Q7^2*(127411388442895812816473091186480398041022675300199965534049959401\
14093382720234174084752 - 774692033761220131487095566678283250097467766674241\
5199385050036264972305312915410352625*rr) + 
  Q4*Q7*Q8*(67942299592420804325888930800346437954602990542401283571666343076\
19819734104281852410704 - 773004549127891320936686237584132425600177329307458\
1613146065371543888830716302574622328*rr) + 
  Q4*Q7*Q9*(37150399544949239039058507501490134491238837955601396289551487512\
01170271215719867807460 - 732159257078758007226712244582433650997271826104392\
5073034153231015918641099922928256989*rr) + 
  Q4*Q8^2*(-34702504776488300729025895564568082677148974710145727775699066484\
25074316123102429627734 - 595487723423138145872967799442301234824409256596040\
0153779765069208401628283386764110707*rr) + 
  Q5*Q8^2*(122635250563063940452557949557434920362071060945179207134686254284\
87147836004397935970504 - 465508876547149914182187221303272796976255526839355\
8449498830099291659991776202512604615*rr) + 
  Q6*Q7^2*(-82785985543085953521902829428713264551662157697410372394746585420\
3136402600848127613424 - 3304874140647848910136747906685069008752857485367262\
907192658800661856948748259217513810*rr) + 
  Q6*Q8^2*(712015182254911676267335288569067315853928108188564059122189655581\
6660927116552095506178 - 1120396296875426409676526908724801633592493132874831\
249798993946124758673944376400391910*rr) + 
  Q0*Q1*Q9*(-4230013653326613143510154335653583161210360220695778196020536544\
6015733607008005704956 - 9411863653124181306389636905858598799872071437079395\
19422068924756553732987989923585062*rr) + 
  Q0*Q1*Q7*(-4191315413166164298066772949334552613625840300694575949974157399\
01074734832406603642020 - 377117818606507414015217614822064388950822124531935\
983187851843187202014224470391427238*rr) + 
  Q0*Q1*Q8*(60586960491682003776985042425029740549371775210714595959269118662\
1263765336359842067136 - 3044318327067135897105687879014767970411179842879853\
60620201160740458858643938233886010*rr) + 
  Q2*Q4*Q5*(13821172130825062826310062088582221458947480117416611511290486719\
1420467747223413868908 - 2047312448550799809790619998160468341079957804492088\
77480549723875633266389074136190174*rr) + 
  Q3*Q5*Q6*(-1398314037134907032371047230452546278665188332957643790017282275\
8552040238797277352220 - 1552425279092484417794833705779378415903152856573252\
78161525167175910883415568878414846*rr) + 
  Q3*Q4*Q6*(-1661078021877660505693086892992101195351108339398108875557841639\
85370796520265723159076 - 149484886511174336609866650322725707911366558663049\
077701329954401421702015761698237450*rr) + 
  Q3*Q4*Q5*(43313088873721218417030968691031180133756566195316278785041597301\
1930752629348667551484 - 1221675251767525619382530568951308745882655798953352\
06192613392796885420823756376457910*rr) + 
  Q3*Q4^2*(-15001033498308861825059819733349781522084804610042680603796659557\
9529185124295363915204 - 1079813964776365473008844990172027389868947649942102\
94184973046516501980205090713916154*rr) + 
  Q2*Q5^2*(118652297882640125449360663087390622553216260374754205308642832448\
93096450560502357044 - 432941627007534979189652719460630985763637483904616254\
97488357642075390315498071306430*rr) + 
  Q2*Q3*Q9*(-2168289184667757052668802603388698544500331120630152524572780232\
5127861512165546295516 - 1588083743189092837260878430534785235138741586757162\
4020494015390876024258086483070968*rr) + 
  Q2*Q6^2*(563551067349286766933230316940335995316145845098898433437680412440\
85678755515787184964 - 104672934445629479470353457845855170590065468643006652\
31975523339556352599122886281782*rr) + 
  Q3^2*Q9*(-35730776892723818926590384117653204104857979810046366117912671063\
53400357552393879938 - 811539500708714178287392438400676851259642106909820338\
9429759101186017067874519806048*rr) + 
  Q2*Q3*Q7*(21340477884875548656407686363091605198854621740730686655333948559\
354923959427348851412 - 37984319526060524997523405158524897863018308312803405\
93854164114549824396800834951356*rr) + 
  Q2^2*Q7*(345769756382044696638790666587370124327810533295887438487613932049\
9591096588559746102 - 1320408787398770148163041869156101888019011471213145381\
513513650556741118916386331866*rr) + 
  Q2^2*Q8*(672052443827973587940928670989415738104593407173444485246479674990\
6756383257914448382 - 6533071035550089146224800111586081350859865469217691900\
05254480629999932095469697646*rr) + 
  Q3^2*Q8*(-11102200188145215420685645794943980114202785811522307905490999154\
088854341377931958306 - 30359308620893461159355925475788977632885285858512917\
5371919865249135932419946250328*rr) + 
  Q2^2*Q9*(-60298841048131084709492249296052844974653102025865196897651124752\
33646134383350135730 + 365119372121299018740821074520720798091888326866962949\
0604245715355851676776070334194*rr) + 
  Q3^2*Q7*(566715820523758569340149475637720144089971405850871378889831132632\
7653395724719508226 + 3948214063138886506261348565625999541480071476673071826\
357039999567202339749852182736*rr) + 
  Q2*Q4*Q6*(13177405977797904358766836880638459931395863078851043353020734743\
2912376733450104159244 + 1250313678404464886260640049373255674297401597113283\
3302935951631349703001809195040446*rr) + 
  Q2*Q3*Q8*(54997167947053434844963355989637033679823480426751594434097544239\
92001173573593095100 + 130296641828295897370488777179375710378622630387159230\
63702049727440885998788878267076*rr) + 
  Q3*Q6^2*(-56926102018278090765404626484477222975918224794239663977683183555\
951956201369199085860 + 21129106337145042402843408142831773657165223649192708\
223070764075303129710040890214534*rr) + 
  Q2*Q5*Q6*(54879236052420523812290628086108260843129347928289548237603235720\
733645792110604577668 + 88984735065136167119605349078076291461381762086223579\
302719835883596927451637088778190*rr) + 
  Q3*Q5^2*(401918284703159709584176156981280655436263755372950717649139747871\
32041469401199814740 + 944670373946635283347340178775576763656447672615041406\
00502836680172389419941408018230*rr) + 
  Q2*Q4^2*(-30808372400187203180546434140369725157528951202191582228843410604\
9120494737447022296332 + 1237697260498932801427055111234712365683985096788528\
46840475380663204001073964554203066*rr) + 
  Q4*Q9^2*(429663052452953712502661086060968305843079760006141059995842585395\
37350155547130190135222 + 229277480606877526395703820572259850055123321848868\
5975718945477399144278655315236422188*rr) + 
  Q6*Q7*Q9*(21629580876325937235465308951263813265244829293421160616231520694\
436695269877586037955408 + 23412255357565542371597717789068546855180120952341\
98828209545535644054377882969130289455*rr) + 
  Q5*Q9^2*(307699962760341276231910759894516767075687717780989149232271403596\
2679068967566752660646 + 3858227412009276526162962354608775267971281294911335\
174806249501170336057761335160787334*rr) + 
  Q4*Q7^2*(-90411466423631969675268759041631327384117035528989592114416489603\
94366359943915980250130 + 427421724358198801681627890003788881647375722503562\
0936484911544555080184630901542785589*rr) + 
  Q5*Q7*Q9*(24567002448363526554672001038580399580745105243435650733602325292\
056192376970020508078006 + 57108735823333021211033318645339500767010581911934\
63250618774076131875557174694457852387*rr) + 
  Q6*Q8*Q9*(-2275060157648082863667552458812332101165317723388803451185947557\
0760756830046759935717142 + 6659787113314103475735379765900090454349299317228\
998689079487847330670179857404115703205*rr) + 
  Q5*Q7*Q8*(-1345714254758186503160389040758423269228944711745159548320284424\
4549871314301848090370584 + 6948883803353325549738455223580774436158728621430\
257043991289294732802048989958574568476*rr) + 
  Q6*Q9^2*(617288277779101276936974599910754469130203864599075058453052492795\
2510278696437877192700 + 8566616005305539539298736006721008284245323743375597\
213403645616683884086908795362221225*rr) + 
  Q6*Q7*Q8*(12139295680417807344225608025709702886052360055967078845546147022\
807976469118481035398198 + 10118013492538771257359024800858839936418612566594\
744793344482405817883305058089301984334*rr) + 
  Q0^2*Q9*(116045168121205445757661474630624511532650012948613533283327437897\
15117002366726133129772 + 186411138187370729303598024655950818100133039897215\
96734285057211144398284131974041609758*rr) + 
  Q4*Q8*Q9*(-2398675958291974131549115278324197698113266845281878607777277283\
3134023835447145245414716 + 2004531205437386331734602258188274691505613178951\
0192247085404165621577019076925393899387*rr), 
 3578682726473212641941089376513836069239528265294030957036253638330051221069\
9617477592*Q1*Q2*Q8 + Q6*Q8*Q9*(-62091034175147971023251321530801758556897821\
474889542414938327980201664469832254283993251 - 29156027097181372857314431178\
110590585572075269325282436583104620358567626560343728970679*rr) + 
  Q5*Q8*Q9*(29812637099757665294548880941255194684412921398058419998397893971\
72213719249005450414721 - 203037574877843053215995600282697422001872868177752\
91158027177552143540390472973709952535*rr) + 
  Q5*Q7*Q8*(-5270899723346489359039656549433567483101271012486176504296865013\
3940155482290129594713078 - 2003176852526380867464869485233062441090890168770\
1351454436384855411089781727956253322510*rr) + 
  Q5*Q7^2*(455982293163315543016478518202597049328347394324230954531819409192\
70485278066154371172953 - 106052756966680212906194675827562907186319064935496\
13075074553291202788425401763120494635*rr) + 
  Q4*Q7*Q9*(52006939961871431940437396439230836384031365406347938529014755352\
819316471528981777144741 - 93093910846298592541043092309572420894672249133492\
83255741000305632341767904111724422793*rr) + 
  Q4*Q8*Q9*(-6692358536717031646226463518607935145789505360375410014576183925\
7134704394662724076772829 - 5895699544826818733712296602312182740898434109244\
564293918231596971158151377445639660113*rr) + 
  Q6*Q8^2*(107766468457922157950895181230353613558858578736264614454290978539\
03833651183594529874162 - 294079837242256613824564401496253455333390837443647\
0906407445960797347567662941257813896*rr) + 
  Q0*Q1*Q7*(-4997697172264231995825631362141787930620172202263637162489539909\
73630912688333478065786 - 211787251487366339606707840421325091390964566682682\
4419454389366054564568846727135147598*rr) + 
  Q0*Q1*Q9*(14823238325423083792618282187324490911542028524183043867842805916\
62597809665911966311566 - 118153393648459028497317690110613571961332348152127\
9533857784237708134647531541670419310*rr) + 
  Q2*Q4^2*(-26020275039344948951351087692630475771060117821134598218448850318\
9309798473281841970826 - 4086545450071029588093126527006649367770922131570133\
78343479435519908086501178921524814*rr) + 
  Q2*Q5*Q6*(37590188900018886401754380933938708488216909128466164779267666797\
6973794425132733817230 - 1410983413241609073763445596775106870979803904696141\
33605713471516714792967383955513288*rr) + 
  Q3*Q6^2*(-24126063132269673665913443487768277372058391340283493234897505993\
960360907873950649046 - 10266544748024188973710707390991135747090399913348944\
5571839692879675072949268191464682*rr) + 
  Q3*Q4*Q6*(28006124385546796911180079093972239522212561561254658552564360860\
2026235582881194912182 - 8731583981976113191343358203383008291990103359148003\
9649775752580031639011313480144260*rr) + 
  Q3*Q4^2*(-18502775760316159545593600417236484063039918628964050558578836309\
402845976415509688274 - 76297610895626986083397387935733496410453827420674874\
756373362506738626548418219551894*rr) + 
  Q2*Q3*Q9*(34463924422921195343882747865564608654684030072095588706773581569\
633834572599024401796 - 35243898825235961315133964955416717296925015319424768\
708165156300496719106717723102890*rr) + 
  Q2^2*Q9*(-21338906408486711265560354346287764819888307446514158502810465877\
616561680154596070374 - 26328010782990264245812375621434871551204142985801786\
043751617801665727205528594941993*rr) + 
  Q3^2*Q8*(-48895077905386694599399328332693776133538333016306592524379455414\
4366748688182193984 - 3919190090152193532039101554259617012836323766572188581\
356833343726565025828735070283*rr) + 
  Q3^2*Q9*(102879793787297436191952794899064810086714833655403851433345011605\
99536168550054417816 - 242243157044813287047570455424598736307347826932720968\
2151296373525505621183535882243*rr) + 
  Q2^2*Q7*(192235101399020773439401627307825675697225218223489497521663524766\
36112951425938240342 + 442314090383259593046178517138266884773314930860505285\
200071022197077247501099017053*rr) + 
  Q3^2*Q7*(-81629534191375831624231427691917721037460317170488659377798671997\
54956002487898284160 + 411871500106197813217532932040433448325870318439542175\
8580517177269003522609995234067*rr) + 
  Q2*Q3*Q8*(-2050363161007267030950534884850491052771437466675629764926553648\
6358006462805124476852 + 8597697427298195654850862217944751009305851008574486\
330676117392044312454741309175380*rr) + 
  Q2*Q5^2*(-30877860514950765191667196831890447521492869764576862227040648678\
5585732701410520142426 + 1281402178273165708600757840962294245408328889881976\
0186953348773920457449768689747848*rr) + 
  Q2*Q3*Q7*(21606334652761196818615594100030198593012295796140296749645131053\
902525091146162213936 + 16510294131643137328896660221632700612148807266194084\
791965770945652335001740077113184*rr) + 
  Q2^2*Q8*(977698894401128810893798612699044744600705535012839294703240368541\
4985161052541209030 + 3020797029237037082150193442893975013610952708643457472\
3786863668311522701480930739621*rr) + 
  Q3*Q5^2*(-50422031631319394114591133904707411297959794069516332288274004601\
80820640465300715706 + 764664034688246756836850477136789676776310329507716441\
39642473410212208201196194807684*rr) + 
  Q3*Q5*Q6*(95360633396027250155148832704670726947035445426192696558267104560\
905413268041704587234 + 13118223833218981765326942934609691296590133535770202\
4125255133506320558580848875698640*rr) + 
  Q3*Q4*Q5*(60243860413486195582195361819003294633857465653707952266753004273\
5340847666252266976806 + 1711875037659335471869437896529853895770949913267844\
89758674086981392141149275624833928*rr) + 
  Q4*Q8^2*(186081021358584363740932235628558137648945745142014300550479476310\
22031824619045616960035 + 191461735627403409386130352479670063819938491822469\
455029996249385807997235943579840587*rr) + 
  Q2*Q4*Q5*(91053875785204194314895317318354363989342203812661146427887542206\
7095114728791543182774 + 2400135208222171648961245686974859817505893340824896\
16733342235876416819063900485357380*rr) + 
  Q2*Q4*Q6*(-4108555862474194203780005333462267954279896229448054302654482486\
09267886264296385252058 + 314411028386261190783574822417740460151364807499496\
646209869350597853066112674152839664*rr) + 
  Q2*Q6^2*(311849178169560273647722247230732686989432991029473698317032175371\
299438265036191199710 + 37012072469176547791859679426006164239369090909909801\
4723415574743105586834478652241482*rr) + 
  Q4*Q7^2*(-41684325587807715060329011763809762628780115831533952533835954666\
609677980804071852330237 + 15760993698690676101773260395020864861147363650559\
53526638135039931223412558752833940165*rr) + 
  Q0*Q1*Q8*(34027126648732956361355150232751861107722105289937376351524328777\
9435153266459590107418 + 1834945297395251635487114121888401029786244350010075\
733636700342162062629388154775114700*rr) + 
  Q5*Q9^2*(473824978278313987172661372366168742090919499640470846630301755738\
1311133246251412588396 + 5744301020683322936904512997544755491758792025046768\
711969699858959798037490326320756102*rr) + 
  Q6*Q7^2*(130056426773717311243549325646955140561447388832962608449716944137\
16387943025168859962526 + 580628504426631003637045266726730880877946543084987\
6252829282366641910803936303027977870*rr) + 
  Q5*Q8^2*(-11270753285616558337756780274265437342422117628553855628814835959\
33300094722838544606357 + 148239740381603179176513271556341899277096307833317\
31470126197452836999077001751844796469*rr) + 
  Q6*Q7*Q8*(14543635521270455566105818188983037802236633753359531762571314360\
300486027958000074218314 + 15177803663111957253280584699694649728893034203698\
923800414994146062083810041347133462526*rr) + 
  Q4*Q7*Q8*(11869538134529779958818011613737907683280074350204239504597493661\
013669476960119242295798 + 17665993381570170875024129424738560914769336282178\
858980096799910912809729136842636644236*rr) + 
  Q5*Q7*Q9*(25841970591966470497696846918865661111853623780567472825460280706\
668287501785347953707051 + 24003030272453331597733761274179799376903373075826\
342652816692623579204754793508834369635*rr) + 
  Q6*Q9^2*(-83895154542486207958507611231644097619691936828113085310472462897\
055572563690538775093 + 24786678802776751583093600669953347302340022552534153\
986221406197249558460165753018837491*rr) + 
  Q6*Q7*Q9*(37482513888938592166399240485998874156432992429843553677711800973\
919536461930441036656367 + 26742983416613594161346322351959717970603107699719\
778472858070970008056789975092035734695*rr) + 
  Q4*Q9^2*(334775246736770544918373762354618433859797910936885178616992484977\
16195738418955038495970 + 285886036368987844449619655017838755764469814538585\
44221977303655786897468802266522670756*rr) + 
  Q0^2*Q9*(-68079875832706399854318196888998179007815293878778315547719338432\
90338750983545468672246 + 290541108594153030646833288743483852751956370248000\
49372114595247553332268817072814424840*rr), 
 1789341363236606320970544688256918034619764132647015478518126819165025610534\
9808738796*Q1*Q2*Q9 + Q5*Q7^2*(2781029168471935597667463671544724574773333553\
8205834451091215733507095016227948888822384 - 1903979865269775180997346466058\
6184760545615674643044874336603975569977318785062469763612*rr) + 
  Q6*Q8^2*(344041520477100824155092135776593507544067364320752829076227147912\
2649276306171945086254 - 1799089677659055010078624405388475483449681494422834\
5997455056621687468082245694391914437*rr) + 
  Q5*Q8*Q9*(-2187977031340774107672558249237663115706777793768772305077402573\
3828568447414779323769160 - 1474888497531120557031917227545664551566399838580\
7445564276909604621265696463624719037015*rr) + 
  Q6*Q7*Q8*(17022693290416452943533221092479250852370898170812632408304805308\
960451971228858237865530 - 11875447354101032513819172184856178839086604893741\
149385830270642048254541649680786378226*rr) + 
  Q4*Q8*Q9*(-1395994865878679885931876539477892086504710679407608115844799094\
4628581863840778140841004 - 8518749524286596258283569935993350910319442522523\
898541476448332617887165424570316679747*rr) + 
  Q4*Q9^2*(247399229282583621004227266265319153259213434132875526442465309401\
310158266984587338922 - 56018229251595832415120743224830566628417472824828906\
96861197322235874686661234321585937*rr) + 
  Q5*Q7*Q8*(-2854396884895303466160276842047665324688028908342168465272497423\
7082686264740955907915874 - 3231233228232373213771111911407993064109989426507\
499358467275045789836110382067641047750*rr) + 
  Q6*Q8*Q9*(-3278198482871499926945962572034539966654212461635691785403147134\
8545434824982431713493598 - 2555275543855051324834050302451626933009401595080\
718253862377419391219657335400980499063*rr) + 
  Q0*Q1*Q7*(-5747007386926996013580794571691970848189388125730275764912249928\
81131743803067030440092 - 198607936052116148414673642701293294449647016109980\
3159120935960399124931344012925172358*rr) + 
  Q0*Q1*Q9*(35379596261174566888743206335880910884797722715081896411545682764\
7708597565142698750380 - 5733930742460390223662705355387822762114227987349632\
54028961860092015666635524657933390*rr) + 
  Q2*Q4^2*(-82077023850334862958034014195332974494513570574824979283803675505\
304287175188842635672 - 15650668012934320925603557116440174954186627716112990\
4102076505462977842479754697834164*rr) + 
  Q2*Q4*Q5*(47917094428828078265346971045216663294335653236655474091326935647\
8159708080443034175576 - 8338715189485631834735406784261050793266028745927627\
6600988768307900432639204606680600*rr) + 
  Q3*Q4*Q6*(-8042307581558732634196016386330621812306797886455680609688382846\
6560882128194085538328 - 7617281589944526944879764614808599599529370514194239\
3621547615801082561967770244491964*rr) + 
  Q3*Q4^2*(929347369533802971756913883321090850084857394723267535188662365603\
51253310173529030624 - 444374784059582180046544250083145035931093781126693473\
85920244945624801823911926909952*rr) + 
  Q2*Q3*Q9*(10721326665602553705284924679452937698088745075745657769349382910\
232379825842813455216 - 24412195737737622915840529677653442824622150321298137\
344428166685534899002803364182930*rr) + 
  Q2^2*Q9*(-16898366664418162530913592269597502332992433703775933262676384141\
151003380895068699232 - 66518499194514850432024645311543441568187403283424657\
12562338164442775093684294618222*rr) + 
  Q3^2*Q8*(-41086290653799492547796003486859457154884462388608406123462848343\
4711293875654568892 - 9102202563339041252077921783297056001374989178391438967\
26857562930029539705872891668*rr) + Q3^2*Q9*(12984481523212086271664062694127\
011342814365900078925710996181820651831774459865289588 + 
    1289160731079647013508959488066925659038982918319256030455088618232502923\
0587659756*rr) + Q3^2*Q7*(-15507603232495937580969237779036296911000035250942\
872565401075511952830536049940260036 + 24205856462949772984901011447887006305\
13000871181166834931141342889012037275229187548*rr) + 
  Q2^2*Q7*(184799476895829619882491889059682613789523151028572508371985680215\
23542217609866749252 + 400608753987694120115746463509679190565357029396720178\
3312647449146144396021341265206*rr) + 
  Q3*Q4*Q5*(21297492857367110807157569495211360732820888271405117011803782112\
3453302279080536829656 + 4574787269662355150020098636717812382831093699276777\
994830240382745892796972059488628*rr) + 
  Q2*Q3*Q7*(10953442375735477253876047484658432508935152436647290512344983582\
371079013601198960876 + 69934054119536393331661940001428249287589032772180954\
70618137887852645685318537406942*rr) + 
  Q2*Q3*Q8*(-1832262781421397257749566033144353977150283380721116881394630180\
0097560115340624603348 + 1203263715279472446074028717641744804861294894703339\
9708786844930244630886689923558974*rr) + 
  Q2^2*Q8*(876800884778226802298044844836903103056204824955972509407966955284\
1113355303121558908 + 1473943177233992858170128264120192900389370008356959246\
4665295516191604700947230178986*rr) + 
  Q3*Q5^2*(177101135669674224428549636993903780762796410879426862254983367557\
86058578187170369480 + 255242135141342261221722428362636807277192213918128150\
00070914151740450085979592274472*rr) + 
  Q3*Q6^2*(-22205271515066179405896610506662298605462655397953547532820885059\
6878076983176814100760 + 1308533907475692067410618833623783096619962103163332\
68534254517566021529627002475422012*rr) + 
  Q3*Q5*Q6*(99130566381192910290086763098317187298439178610549378084088253466\
055239996327529050960 + 13551485682258260507513524443541172673109742722038554\
4073646891442307129586772422515452*rr) + 
  Q2*Q5*Q6*(95074684510306401219306222187264339366650930082274258427974783900\
284353487613617315248 + 13796200486087873746990778592564103680804653442047103\
5593684259191844645732167849283416*rr) + 
  Q2*Q4*Q6*(-6500911161167664315244042790391524895188157916796531629995901993\
8792256680053264860464 + 2012960823708384051848415060396053551711833661600671\
15328514234073969152292781082355624*rr) + 
  Q2*Q6^2*(135718995401995114808544394068030355305444342281775214344876819268\
830786372571026789720 + 20894450651950583536508082294578895960385624226163861\
3211232980136520993545564144966940*rr) + 
  Q2*Q5^2*(-57901095787576884311666186024818049453126529441927295753168621723\
230010800955156718664 + 24485008146890243223876044166316052641871855864494074\
4450231811263609165346252084283264*rr) + 
  Q0*Q1*Q8*(32111866968844911850202800087408632356305486018856348417195434427\
8565394749743658963064 + 1746509053375727737345269933693263111617139671980510\
666605789133623830231402759230410898*rr) + 
  Q5*Q9^2*(265691965745569030287915724951508604767758482160734209131433600553\
7598516853184139721410 + 2181028421339417187101734235166787637015891298336062\
959641473655740494276154874594778039*rr) + 
  Q4*Q7^2*(-36261184851337462737355015542486654648864089030144607488839838596\
328800601772855540129600 + 37358782526766997137876561543808203101822978898048\
28317709272389455805577014921747046156*rr) + 
  Q5*Q7*Q9*(23652602256346947555200237518500705011379904669935858891045945321\
869626038870500733053690 + 41980179118936627927629309745231170120388734584525\
83862282738437275012150114802538200021*rr) + 
  Q4*Q8^2*(114909397294377817569998485513202459460247006308402152970752575991\
25003404268424992307402 + 425466828823298418444646995214897438794963311511844\
9331355377383156453515980155074531824*rr) + 
  Q5*Q8^2*(458632776322721983747229611545549545502585146809677344175684445085\
9206978196700449871550 + 5107754990856295302106014163539559944450534717844051\
315118693714508121226011508647089698*rr) + 
  Q6*Q9^2*(264914935857250818002382735530483251449860307648385065748587202592\
15420506378481769117416 + 736766383191023462343522670735622863147739645889496\
8179708820877901307310245734753843260*rr) + 
  Q4*Q7*Q9*(49960426716755677788904501588597088037770066395494348624265920220\
776407767553888137121822 + 86992878608502238380723690926211934582382275055170\
36190163512371606182610696327542772453*rr) + 
  Q4*Q7*Q8*(-2198095256737041837157675634027118437267894725197685119022666207\
0667430790724102747650250 + 8927777415610761884951940546185430803400085886858\
698863083609092448377761336382055478158*rr) + 
  Q6*Q7^2*(131665736107733233819885924327303756019839497309008479907840754706\
09109600523299476430724 + 177202831369525088841177818795659609809049875715109\
91720432090008475912544021999080521769*rr) + 
  Q6*Q7*Q9*(-5884386758619590145991703699713068415610258746914599189155140306\
07276780975367415186340 + 211386970566652462901476141873908475050868466993695\
84649076114417067330857821115696611305*rr) + 
  Q0^2*Q9*(-25801503589005283278870520000852609594731986910448560637110469959\
281727488597997345048924 + 30709198400658306930606751243206051089755629995321\
566510087679642364791608629175804988022*rr), 
 1192894242157737547313696458837945356413176088431343652345417879443350407023\
3205825864*Q1*Q3*Q7 + Q4*Q7*Q9*(101223781175414310479306329955028786995992836\
95879512823507470810142988348145749217309963 - 381885659266396313217983996149\
40582526442866448420029784387027482520008550200378757148188*rr) + 
  Q6*Q7*Q8*(-2473698580221499754167327199821537106397241189739403281100223998\
9007135212621078379780306 - 2146549735663000886874008292170914175567011028768\
8870479996901077356696529535071145747496*rr) + 
  Q6*Q9^2*(507047469135742540914334177325828780972119406456486729170341486644\
973384286175203186573 - 20094029763699599155634307099822563761607600015479132\
420542200412525056772187122391613506*rr) + 
  Q5*Q7^2*(-10152097264446275634187545887051596819184271164283107399793032652\
439874271642674628246369 - 95538015572419039099245912129745651251606246381755\
59716603127158648457238547740561233254*rr) + 
  Q4*Q8^2*(846663665652957426971328438858154121827553240261149322213298395973\
2805650694559507184405 - 2528699737892569666216010980362369016081320616279499\
973878368091020987962738485095682342*rr) + 
  Q2*Q4*Q5*(18295028618444569551392892362716664432349226092858473916160058418\
248886618518338326054 - 25394392446126473095192432303263310593405259082380043\
9125616869876854739989347323179066*rr) + 
  Q0*Q1*Q7*(-1631834591002329989641270707667555670207369809484786623129113592\
021168907902676464909398 - 19980715704485312871972386799226931598405718860305\
5603510338511543860156845831295521904*rr) + 
  Q3*Q4*Q5*(-1171536908595892506539185998534567854626943985988954762017967765\
92776936008712974346274 - 174079822317915315852183612318751028220969214858952\
422429303733970634857036806177872494*rr) + 
  Q0*Q1*Q9*(50007820815445794512185013324715431367385823951996432835231252090\
4629399146595643552194 - 1461852359241272975666319656491783646994834288176037\
99099228238648687310301724686509136*rr) + 
  Q3*Q5^2*(138984255343104138569940992164492059201725751122256936563503503527\
261978415860675315142 - 56362732074746776746220460924678262596816190745303275\
710296043748712620140747986115058*rr) + 
  Q2*Q5*Q6*(11251285276732064962026892864866374329637461230029630039880843026\
2573248574116677898678 - 2306107919670295885376667608937681538345797890402332\
0721922655676789030547726857942910*rr) + 
  Q2*Q6^2*(116285019515796827690216503762548658096916198932444972657077057480\
419191027737736291290 - 11003452667980176958693153906103223156660399643002179\
727701715532255060869287145466956*rr) + 
  Q2*Q3*Q7*(-5032192893878745420014854733436943504584589916024622519806399250\
23947053209688030624 - 933198394545604124972388759809489257681677628101084411\
7764403248004621576743212383836*rr) + 
  Q2*Q4^2*(-13806539212886195364711262834963382393073990339046045316178855389\
7006238926953643207918 - 7002084308045956513254196825735918962669004256038902\
666880942620389172548119978172700*rr) + 
  Q2^2*Q8*(154740522535047474369882033917705750089035816891483980824089806980\
87315343109151582368 - 430650508357789975218028246756512301150272283082623541\
1953496407842578588055972997925*rr) + 
  Q2^2*Q7*(796687839738510795367627326323466647472324237916405601602519401025\
6546293549900270816 - 3861328554974482351490724654448018644945230514439812640\
168237150701646681401291738861*rr) + 
  Q3^2*Q8*(215843393113646108653577665777691121655594214489715265053590776144\
9305613374984144306 - 3602422285324701109662569101237438269664038655703049400\
265050170892941618429242399751*rr) + 
  Q3^2*Q7*(103038488830688316208626087690045506868255322494576925931971670078\
79755477539392162318 - 110588043632061246193766867769119676412304829859814151\
3716726386858480992362456668089*rr) + 
  Q3^2*Q9*(-50691467711649292236109566896878751608101802376732761907035796636\
25567869248668091350 + 133210588458524395991317993988484979050668076939960557\
983147956883044252736130672169*rr) + 
  Q2*Q3*Q8*(39924470815206919422988427064723548195315624948715592612709231503\
00510800827773815036 + 546419026398249126599504111873953613644670740187749296\
3061293483100780808225657211636*rr) + 
  Q2*Q3*Q9*(-3916931475939041596926715913568620582360072959801777196521701223\
102080452007508066800 + 64063344683381465995933702053492129291345143840373649\
61238942417528390895255918948998*rr) + 
  Q2^2*Q9*(-11855922961180430129418015403452615358947094362585755641035520401\
262198070392803706872 + 11725883104992308448523535616020458515635161202354832\
857237765718278377238533817386161*rr) + 
  Q2*Q4*Q6*(41636303397515462621926532286398214811984317813365321763252102272\
2573192543880402288478 + 1940238114510818330842468097930925318223421671559473\
8778301241218426615612922013924050*rr) + 
  Q3*Q6^2*(181009718056773430546261666820135570249069746870768953688883246325\
09709262071053108126 + 321140175789667607097816965490872765001820104502155360\
53898968082286492603525429325844*rr) + 
  Q3*Q4^2*(-26870052378360094869270433202853969596637238535790063932837349884\
023238220207751550646 + 39345821821735476167655235043490332084720374190823240\
395832316104126593227880253384516*rr) + 
  Q2*Q5^2*(225126396022041402489010329896612157141377743260073599762705721827\
302284348315590442830 + 45542799727788436964442768180499577600781418239902667\
001974743341802613365390795812170*rr) + 
  Q5*Q9^2*(836285627774470749476679580444371021384962414652650963072169488090\
278264514731456682548 + 45689049284980893475010984230810910985229214632981407\
187261775723320652578542053297546*rr) + 
  Q3*Q4*Q6*(25477761404308190051347044265545871042677651256753662683341178866\
3830994907109858824886 + 6553173185822462864720081596642480713552042170422887\
5487740689724259877864684807269414*rr) + 
  Q3*Q5*Q6*(77964689156791228534791408862431313427656894058196415800609893430\
252133672292008404570 + 10028871420726087696681139026070813286206285970642769\
8731548871034535943213544707466622*rr) + 
  Q0*Q1*Q8*(13265347852123634911232427030899847346416219859599933896240511207\
15775636951801135771770 + 409765520690740359539568440484556974098311584197307\
443459879023994590538015378408568366*rr) + 
  Q5*Q7*Q9*(-6938231053351769088456570938735546065992265077366364273123779169\
953270772115899421476823 + 14404079410807313565010163615673239024087054649611\
86145675579068434521938746094743281330*rr) + 
  Q5*Q8^2*(371382929817024591265359366266075137724087515586889551672002024359\
2229845120385059657177 + 1871504473297011321727232574750734123583164992186079\
081344669792277525893715383318447972*rr) + 
  Q6*Q8^2*(-86656996935013265601541701004669266607808569912985918392923087473\
05768651139165863555678 + 370323313133301169575178826633538627633798609023972\
8315645801786813453017813147931570342*rr) + 
  Q5*Q7*Q8*(10989199076458434630485726140864988231462734113914605569706905774\
49705525872618640591334 + 559902111816871642928937842822823496506900866183323\
2453197684935284675692133881796062368*rr) + 
  Q6*Q7^2*(257270156584266605359112760366585053148409616015627584706949007307\
78845957651030321882554 + 571691707227877312653780757401328699517137463902443\
3483247815099027144232343459514763608*rr) + 
  Q4*Q8*Q9*(-1270943707926210784590324598400027642267714850289062504352423830\
4072303710245459908860351 + 6141215820382240010887580405571597258053564687454\
476842761042503028664375098485701917162*rr) + 
  Q6*Q8*Q9*(16590982964395181566462791515522212222727651947157999694060492964\
251127715909091448029315 + 67572036996550019834476116362636605787251841544838\
28739091793528064837736441297011939006*rr) + 
  Q5*Q8*Q9*(-5332162449513998693021394284186297426923882280316105980541942346\
304056243446406593139605 + 76142530345316981854846893670254210795125860414887\
79509068118661476115974760251810855810*rr) + 
  Q4*Q9^2*(-16563928675235330300385934097833677657793877196204052294851087247\
952485913233721132016938 + 78133406901590004131611818953234887777838499093882\
97197300887319499652462869247334111266*rr) + 
  Q4*Q7*Q8*(11903844312230403429731997008736757345359983483500936773981359870\
229431324237894648922998 + 85359604258423689348960258866231993874959114227611\
88496057991001102100676951673614031666*rr) + 
  Q6*Q7*Q9*(-4860588985934584261502108034755226770832722211204970197806574864\
955759169919342223787687 + 12470272794931960179209952632546425316118853826222\
629448157551090015796702955179066677558*rr) + 
  Q4*Q7^2*(-11736489899403071206190011226125825776457564884740056593431558973\
448671180431868155670015 + 23350787050130172604435046256304959053513447759967\
650941512749833550569026216611411668368*rr) + 
  Q0^2*Q9*(236583425940000066279897615935811167342017887213371666279768447115\
96786195044463248521386 + 399808347382319640785053893748359613046492024571106\
67805313499866710696757311815615182962*rr), 
 1192894242157737547313696458837945356413176088431343652345417879443350407023\
3205825864*Q1*Q3*Q8 + Q4*Q7*Q9*(763318476521321542051288292499206321275906027\
1923460888185527620235097059031078590590437 - 2389297441074937076059189885063\
1679383843574010745671569809356533740308092664567871078293*rr) + 
  Q6*Q9^2*(294340364235240666313028854725052416552543358961234717754836083128\
721319554856623855387 - 21052677092902593923617878502567855166563316948578270\
599697448025005230965803190558029971*rr) + 
  Q6*Q7*Q8*(-6676978665299947412927816962823654792607482151010047913338742869\
512089939167558544306894 - 17546740252918525203626108899394081555811509666024\
472056417184337839816675090216738723410*rr) + 
  Q5*Q7^2*(-10296471533623326941757107352465509385792174054453684992891903340\
023654055587569554078411 - 60968276851045096724867035898337933249185839332095\
88534691266986153245858885421520067965*rr) + 
  Q5*Q8^2*(573430370586093976137482342666572147464969815742327143122926192999\
0061470640111536665447 - 4155181046797474899922316579041739548309328804040926\
042164968784175402260041639613960697*rr) + 
  Q5*Q7*Q9*(20593198151799562311777776086773470467004602038842109201637788849\
06592176328735120162459 - 129165089999094058073676300120279636255032049029045\
8940553006551308808353579416784781749*rr) + 
  Q4*Q9^2*(-14309455594890602636978117550713607514399970764745678423303266707\
337216096205045530084442 - 10686726383485478462918523866436532305190454912204\
11515778451189367478049763063116172826*rr) + 
  Q4*Q8^2*(214126472957433471942495926826771484453706892461753774482286995707\
5092968765797276764847 - 1034636468427827363139358050398107323512751162195715\
791432239397609413854178909405869523*rr) + 
  Q6*Q8^2*(-13885331185829178470226424806497624934668717744098976253403187213\
252713077155382863356054 - 93247892070231022147299056449193219538026581515927\
5230859477700449802497115412434505358*rr) + 
  Q4*Q8*Q9*(-1860639413252483910326482670635767224212693078591930642928489105\
388596180987535142636533 - 81737500319492641556100879783962440330567675925814\
6554929674948379074817804905016042989*rr) + 
  Q5*Q8*Q9*(-1460811864998301622819821710247993772883442424590507598661399375\
6804770951361806287106887 - 1888419663357791635646407567182532625742898491177\
24522319395201853207211261709080391795*rr) + 
  Q3*Q4*Q5*(46058569485399798004813041879019226123272384907821079771602156385\
201417402436806684406 - 15123729852003762114373888198018670785151352134844213\
1963599785358154074735019875351312*rr) + 
  Q3*Q5*Q6*(-9944937735100886318580398968228018594597304729233569384618803928\
6774800912718798624558 - 1354371296856578182373829119504221187671301916189066\
46144492144859188168816586495868936*rr) + 
  Q0*Q1*Q8*(41459781819195529669257202537646419466950591464763173084603227379\
2184448403228326423746 - 1290441580742372501677048030127965998270569028642548\
47308777181497682648987832977621428*rr) + 
  Q2*Q4*Q5*(-2032307681905408573175924256447687516275994279288408093657179353\
0214977960351175605050 - 1170624865224134260314504120707767253645091546364938\
07349339545432534870851059577841668*rr) + 
  Q3*Q4^2*(-29882746768266943459625137926397617731921084775521363325691108683\
066163616359336171218 - 95480270510419522137604965355764316716244806527410169\
650039540935969911808052462274862*rr) + 
  Q0*Q1*Q9*(14318301082933172651753354314481240448022592947985168912349364789\
7205448500301056915222 - 6485368012453984440771915651109125250591532109434657\
0986916448957136868986453941019878*rr) + 
  Q2*Q6^2*(700318407138799226280210367607384292725174605405888754589819300511\
89539410991192413278 - 297866041181663127573448188223514908912324492742355482\
27699924082007698440165162140254*rr) + 
  Q3^2*Q9*(-44887108728439317709021409651673110890968673082280252871504964147\
22609730966293725904 - 830328032199435235529134768607168199332532950529379068\
9194969696392841756756602414239*rr) + 
  Q2^2*Q8*(904654299807368029625234881920817621473788194634654774072742511460\
1548217039935676846 - 4304636066099042189544838672809688921759593474825328250\
651592203174283358184865932595*rr) + 
  Q2*Q3*Q7*(11855062824486980519795807225192656936445201870148280187822269702\
947105660210123994512 - 31573090055648700380092533477177966667197656092362563\
98795167502872326082595610895480*rr) + 
  Q2^2*Q7*(547964975251983762516750146144665199665647945571687755089350500925\
5311576226782337054 - 2689942634556427010249001969394460407791925898458852264\
132934351121630728949367014939*rr) + 
  Q3^2*Q8*(-45896650449130330780684609018034451450326015687234868195677205680\
5066475177209542840 - 2385824573518818103678340425305209609754057035613134286\
824841201447940692072343182831*rr) + 
  Q2*Q3*Q9*(-2031600416884454180645100429485157808540219497901782956562204125\
7427187704189222297932 + 3391827193656605088663794533356222497481660744177278\
669693244832627185657378359969070*rr) + 
  Q2*Q3*Q8*(98529611842393875862563370130580470720012627129616127446403727391\
30929587288548332292 + 486516713516259839635966567277739348656088202438375304\
4323234988231935019581693847540*rr) + 
  Q3^2*Q7*(114779247769279603640925625565191973890062771493517868381642955482\
33556514548979900736 + 862888402506029049306110914698513810224976860684626056\
0136110507409667546364488893623*rr) + 
  Q2^2*Q9*(-55289450852940371731669458681062959262858565429207606030244066733\
71499762432164294158 + 938957254433265456531187053947205172866167818200047100\
2481474089085070660191508339359*rr) + 
  Q2*Q5*Q6*(91661126043640182249935911387234015212638661535759088601259925859\
138744225611481195006 + 11011873882807967895786239490711986080383103354147069\
770479440225582416927298029403632*rr) + 
  Q2*Q4^2*(648348470770603989206269579284038175309493676026933017013101205024\
31676590910726082950 + 177944836516262991106706770096292502856639863361306129\
68557631472939311453257283814362*rr) + 
  Q3*Q5^2*(331747347844085259511476527687286598806891833161483517067096279361\
58614022995908518694 + 199313012068937649840816958365007770356342896991479778\
30078402818918315692583799491572*rr) + 
  Q0*Q1*Q7*(-7836756092500285692155845858566281821735256045446811555207774321\
72092300353219988698114 + 395810563561425224941691954515261909330911798461294\
34735164578694988030660147696854946*rr) + 
  Q2*Q4*Q6*(19149012881552770338438621423081268831457027987481268228388991730\
0050209298791882151702 + 4078204166105957133628171715657414910486011795136075\
7240142925028186605251747254739688*rr) + 
  Q2*Q5^2*(832812617913768486104048276899280762330969464205507627588401387499\
86574089942840648518 + 679712130033877247106996581599666773680671706788939228\
85473832934840172794735902107536*rr) + 
  Q3*Q6^2*(145781541990690662142679427100193103400300472205755570386319458598\
010500867409520235626 + 15621902623770184705447526289709542421708827063980840\
7984868704131089535159232204026022*rr) + 
  Q3*Q4*Q6*(-2452381513344871958809882105193569968590283905531823646675147985\
28553775618556222217866 + 172633271232592280194553273227966260353045391988840\
052040101248524722579071233488141940*rr) + 
  Q5*Q9^2*(-16241566338665742992028501370924817298822238820642437202409479094\
46183892114336615232392 + 315677636108909834391735026181615406156301975018215\
8711963224470914568552246655184828776*rr) + 
  Q6*Q7^2*(118673292183412120556896788678563753802018258257652580646587928305\
36099090361953174477038 + 464707128495189736142057974085535932021367441232557\
7641292964415024419909271549556666212*rr) + 
  Q6*Q7*Q9*(-1514034381747464427360467267728976740571009761669613881393734993\
9397529057781213480236321 + 5297622367933172239016511050512431623506680398576\
360472469723420595718755559490792311263*rr) + 
  Q4*Q7*Q8*(-1860766852883193315148170826194115991473765988612588828631339110\
388851590371282770865946 + 73670301905867932171651846300392324128907953163351\
22322460606012328317704196898740556912*rr) + 
  Q5*Q7*Q8*(10398748289925631748940091251488987646188896122704757796504706132\
356780248565107873628130 + 90344902684999205415593154579658515786645624807790\
99324452254243590149464292290384998570*rr) + 
  Q4*Q7^2*(-20317155861402728437774463740321180923213250525292307624154706073\
85971802101553527615273 + 126677285341088662045726368196739131825336790841862\
63480119307013219641395109501934290887*rr) + 
  Q6*Q8*Q9*(29013905261210112158147002991698206861111292946438038066682444169\
286202212961601392536461 + 17083515799079028006242530561377667884769334472708\
736066667665995720692260199141044772301*rr) + 
  Q0^2*Q9*(265228862328524488816759758116021932287614765606587658933839833521\
00491766526390309228066 + 387674611699120192733206973608681296723910194166193\
16714460693516421869601481493934128608*rr), 
 1192894242157737547313696458837945356413176088431343652345417879443350407023\
3205825864*Q1*Q3*Q9 + Q6*Q7^2*(-470554707620723811223270241961941869416442989\
9443250267877707367713916972683318967674042 - 1180209047073753397522110132560\
2544367921612210009639438890708293916377461865120345095012*rr) + 
  Q4*Q7*Q9*(-2731556691211510301429471511269728775863515336525041192597052322\
5453163262525151385872857 - 1015918884363836827709206911575202134789885746488\
7741720612255075252683739725314229553606*rr) + 
  Q6*Q9^2*(-20225362967442187861630290758721142312990113261598029209243838919\
754520212919405750205367 - 96743508294957624167517902511120437278212757159239\
49215608940418092692492697661419391660*rr) + 
  Q6*Q7*Q9*(47322043088420601652989728543018478105482022063334264549466472533\
24095058664750648101161 - 851246586160407376120716235769079382784999912155761\
6853322923518487032645747540136447276*rr) + 
  Q4*Q7*Q8*(20251545843638907923339376633609914555281868073269045419996208024\
737000072372445792274242 - 47535193119602973475700213665471865448224324486956\
11015394920451214459918011922089137098*rr) + 
  Q5*Q9^2*(-89698393170745417119716547444548767651071902532599007653709251779\
84964525502091366483220 - 207374298807006205709181646396417615555617708973751\
2489693991341925665615511037102587710*rr) + 
  Q6*Q8*Q9*(21978251813127516549218421090673114262166856167900491559758254170\
300704217953603375766507 - 14845314349504372486315977767642051669690694401271\
59354146544300995168173338648959300704*rr) + 
  Q5*Q7*Q8*(17470473564135286448113330744628998342262003790567156214731267147\
326805375449416886550890 - 11036442955308958371268097655451523996875893753167\
54824764780537304368927870871682129216*rr) + 
  Q0*Q1*Q8*(-2221498773388029991591384682678738393281150227702602495637779115\
50871975803812884833238 - 655894904139240957828277618463578072084516971842603\
473683648099856320993805910155088934*rr) + 
  Q2*Q5^2*(750362180131593155332827647812654535348514120387654032523230082193\
77685912162485197022 - 211297185482040804862802587278195772088273509457714570\
771907574631795237811412899344406*rr) + 
  Q3*Q6^2*(147284531607882049891476097570729390779383022735869226760929531834\
447789351174490857702 - 13519337931263965732418409753732306194116881720928646\
0246325153667437056548575844474740*rr) + 
  Q2*Q6^2*(-11493912701866124636976281088093139552024693918690899469095830793\
7443235169266195783326 - 1253287813522960897380313094958801257588828580940823\
15897273147412628704263219753753868*rr) + 
  Q2*Q4*Q6*(72642078038306899840917488676256957779814005999262083392186090715\
080896629681425617182 - 12218237359361582131200743163418449459724344776962906\
5053652050160565327516183862656086*rr) + 
  Q2*Q5*Q6*(-5201697459918212176873812057326097721182355012926757557289934753\
9360884872264826147674 - 9615210563679005268730342987039523805419792849940585\
1140598713758947945650807559527510*rr) + 
  Q3*Q5*Q6*(-4672467199520325199122773422039469314054642741661898045203169540\
1887843108260366690838 - 5958967167301373293290851137671447109407310362805782\
9107644841985101629468361224817154*rr) + 
  Q2*Q3*Q8*(11856609263406331185722386255414217576465606300282986527518205305\
777886748966508904204 - 16060549093238595889974261929062182711400679254235798\
862054149885098070498250196585200*rr) + 
  Q2^2*Q8*(-10408492514896946326195426607123151823199767283396455704661952363\
283920405794459722408 - 85717731732097195241064430400735615305774381161268818\
47351996319228699787030493069085*rr) + 
  Q2^2*Q7*(-12216502413180856247620141878557616791296989147676514916476958751\
943291399564123964840 - 36256547815649194365590925385387120313852338365958227\
79731743479927173818864443296165*rr) + 
  Q3^2*Q7*(100620689905497293798379094118714054012279727325028957687742009182\
40125927823852371766 - 181549133607250006204567686967517813035213014903726564\
7899965154714903260207658788793*rr) + 
  Q3^2*Q8*(739310571174964143494022583795435031550762727277301210689929081821\
7172598110539211202 - 7040469496435785926329569217197129153235875452956807781\
05670766050314279930760785047*rr) + 
  Q2*Q3*Q7*(-5708139881195005880405951327367740505513884331312535700064125311\
674031441700051116632 - 51535895237614864058004978642409237990136629337499719\
2767225953223359312736039288096*rr) + 
  Q2^2*Q9*(173852028930554859337907786289416224407990286720705594705159740353\
57494749560189065200 + 167788392422487605435122266328937347679550224997242801\
4230812398056010277473526344105*rr) + 
  Q3^2*Q9*(-70839775025417928783152346090466570979274036415368530446283619349\
41679790283354445590 + 292198463032177516102734853924309765721283475741718154\
2045714082354386465309515838577*rr) + 
  Q2*Q3*Q9*(90112537967112545002721891250562642367055122443166841629774832813\
12661829355211485528 + 195525681884812948304310494494904450953536832449822601\
69346402727624122003221417272570*rr) + 
  Q3*Q5^2*(501788299821210755486328466558153853090822223908804758845647264960\
98621930670231142390 + 244613840820129262731118466094367822867164705992498557\
85095108923362827789274634998766*rr) + 
  Q3*Q4*Q5*(-1241208776268919174453708164709106077290500426044465259686047301\
94956146162004188497730 + 448658145647179568049231920868771913807209324622107\
68685219061852734887266420689262554*rr) + 
  Q3*Q4*Q6*(25201834403601335333278399753254877044805592737220061578027708624\
5926216876852023876022 + 6662570516666285912936753342487061952855489427189057\
4031549628842767994101813545531318*rr) + 
  Q2*Q4^2*(127714998147878945883235080026593547885287638818031589628313265794\
931469772107369859498 + 68791592945321573315494974098293857685071237269549218\
760722402969443211794255247307220*rr) + 
  Q3*Q4^2*(-16696207813774646110160232194534569975463047339285543784785159988\
995055340224215030974 + 94755864760669105209358257067733712007447284147320844\
077498533066137556451368388813220*rr) + 
  Q2*Q4*Q5*(-2981179216569372475110933961378756537781973957966908438746829038\
73830210719474057391386 + 102415698780531343756013957671810505767282630445311\
506721775060704710554702542879472838*rr) + 
  Q0*Q1*Q9*(53542911594864408688997869414000972982871539685228888914790843558\
5209990041059651376042 + 2585161991920291283106891091242506590896284909884188\
29911514522523497698150177707464460*rr) + 
  Q4*Q7^2*(204498677080244338687865938655625876532204996931231435104963623048\
13147754544935702367309 + 410407561174657186404040762350424565393182012714689\
063026281832022924651371821930264926*rr) + 
  Q4*Q8*Q9*(78191781382246760140704071307129592103602710948516503023236883903\
14591675549615221095113 + 737754280812822818819603437101863159615605594468557\
105283616205026154174565727433532572*rr) + 
  Q0*Q1*Q7*(43132565847252592839930824207177876743653707555506801066220898449\
718248964276950680482 + 11250193622190927110673009103761152176052170430585561\
28905713477747087227180877462369716*rr) + 
  Q0^2*Q9*(360162727193868702017039725006456388375576262878047265714490969571\
8067013400443610930042 + 1767262089437029378519289075692965724653120576520010\
419210050651151446725416252935277998*rr) + 
  Q4*Q8^2*(-50347451320930499171979664519457633370561456222529350449007533769\
79133384155523471423731 + 208093791958227707545973351699523048465010725312708\
5482614034227196130094493893441613192*rr) + 
  Q5*Q8^2*(-13584874919482290895774458819013081544314558770857262523474722291\
641252812277989236815971 + 38735336267770096445316670354147821441684657094823\
89709932491225082908716188509084091630*rr) + 
  Q5*Q8*Q9*(25972018310985222813863036422853557146466566637370381130723888331\
148054831505293721898815 + 45119630925052838684796742484235880938005815242051\
46559081609534817948360758281717606824*rr) + 
  Q5*Q7^2*(-17599508934903926071828976657910897539616816923936169905304833913\
066423490205243672083497 + 72408767756781388727990817926938954715518499892885\
89349270087324764188959458617477470252*rr) + 
  Q6*Q7*Q8*(-1977846050532003426316761744094376797396606719370002027514139695\
3004293096230507249862426 + 7336391443736976982248359353343426494488016979976\
830292078131555408759602979392315596700*rr) + 
  Q4*Q9^2*(330833416821418406858633862029413009506136369053512938484213235816\
258251543817998662462 + 97108988709983165504097234004463812369898879332306822\
47615094307136144305611269735285602*rr) + 
  Q5*Q7*Q9*(-7777931271984207538148214288307023176192001971183844147147652943\
386568249880923277004391 + 12404780366438683572918142062200623762894996131265\
015434419958175924964645608200808579112*rr) + 
  Q6*Q8^2*(430705018478424776510562191776444619707548640299543577508828667461\
5365996710499357196238 + 1354624720240175935264650380202358631767727351107852\
2494141875489365286305640351225237738*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q4^2 + 
  Q4*Q9^2*(-28290546379610335921016140966727669730521593953041612825462080130\
00572737422073205713189101733027520 - 265818583182514980718391149224875642082\
9162141552069722799003433848256972975429757237188737937041137*rr) + 
  Q6*Q8^2*(184486882853648429083809573308871856766598056669606699695194120918\
5040057552081069779336183422672024 - 2532444002974501485561699443359683124059\
235416065542048892816038118394518502272461020967679379156811*rr) + 
  Q4*Q7^2*(-83105095482101221806123985395192155394264536999742250037892234686\
18099240064512161285351801607170560 - 204293053843453445532361153567515751777\
4309010580635859116140665756350817996326838450870366997866221*rr) + 
  Q5*Q7^2*(654586237899663259702158946389690708174712889571162681772555807300\
4664719411917289930015341467203592 - 1850589392817252468555316365119105682544\
940107894820648511188611693621744500639038882745183254890941*rr) + 
  Q6*Q7*Q8*(64449193821146365062734493152003279050870857243127591065963842517\
48979588907386000193754102637947802 - 156124519436872487080591042748810215594\
4799472366791572175188217540154341974738062536469504120735750*rr) + 
  Q5*Q7*Q8*(-1739896682420788696039770814482335810343292490019135702151986470\
027098784176283909052279401597385662 - 13556328639477329030940866204352167494\
56507415101178151141095045357156123858094416223557241680420804*rr) + 
  Q5*Q9^2*(911733389138264139885507535826138840541756200897366891185346718635\
391709610779592533001590237971560 - 73149234596287778020686054767799895615505\
5778859574271612614243506124653298663555277169786658027481*rr) + 
  Q0*Q1*Q7*(10419860333122364965684997591358701549279349760171078199675917900\
3615594496319102446118743288349324 - 4005472656373098214609250679004963461953\
25709784866482710116486762223667796663474375139095846967940*rr) + 
  Q0^2*Q9*(-11475168785074045228312791774455926673253338410877915538803394228\
395503046690495716522070203804168980 - 28990886302579296150733645499348432631\
3073181309032553595383822779438766566292149426623819206832456*rr) + 
  Q6*Q8*Q9*(-1025834702094734262602466853649888578242970694540241288502410593\
8685210475229286264362898211129559590 - 2880703411824130591822914861159491105\
23849536166245341989295849804660919783712714608520809814392240*rr) + 
  Q4*Q8*Q9*(58036474964054151579413425986024177176023498677910617749944548482\
8054606978145424999933879468430266 - 2098917740513378594043112098429531656182\
56495976981872887261957216641915902492011748773043215083446*rr) + 
  Q4*Q8^2*(153119739212503292676673486729884257979959189729281266827150088332\
9800424323435022391035651829550522 - 2032421536188573327476984446068892674141\
75498577718331239660101473994321097264644120817596012561645*rr) + 
  Q3*Q4*Q6*(49677790829887102913631135257063856386804036097602684869646480819\
693243078669277829748695527286152 - 29791616286299018813186128688280524127702\
423020340630780391945833053727747144245829819192302454540*rr) + 
  Q2*Q4^2*(-13729263232516968094725144964478295545832997205125535290390716182\
566205573449267487646014901913176 - 26852218973399173557690638424371261990454\
927182168959727919874041839122838131043516317130410488228*rr) + 
  Q3*Q6^2*(-47067386833059795717100098346825515568487332438520409958072084737\
532265477398993057670019241717896 - 15774559405268896353776852992788974025882\
862121520691023466726640152731145164186555933824052781224*rr) + 
  Q2^2*Q9*(-37575681476583605166949224833808827993149833367130262684470491459\
63603079926160857097032185988320 - 320354603240522213558931568801682224183302\
0193993852920432365432081549130664976813978804106454200*rr) + 
  Q2*Q3*Q9*(45158018061804706415357792986797402762051816579677299565420571229\
66174181357358918182006051380164 - 277977840193658027999044092732187527441702\
7301064725187854440181497197407628772686735698076541212*rr) + 
  Q3^2*Q7*(-27684621741542393252690759511948401475462954897108404831667873136\
93150455848590279521961007214876 - 152859516343090643298811661737958415035577\
9494758117592268618878672142961567917248614430925620382*rr) + 
  Q3^2*Q8*(705898523131581987536632299816534456193065905600919554472255696734\
392624893443525100123150374328 - 70179262482355227404053373475378073178722411\
8820640980931395963683621336653429127940044628650378*rr) + 
  Q2*Q3*Q7*(-3661008771410177093085829211603826449431834828480389564755986935\
06385347321336673040757845213220 - 694176986086202657781523903554262862565072\
769546980676394728271752941234338151389561961541269780*rr) + 
  Q1^2*Q7*(193053313228285971069748431818393181945129266499482243709960146827\
010680540035800170910935195200 - 82661496685448586237459335098772373946619832\
078192483545454901875752197393044495797712967167600*rr) + 
  Q1^2*Q8*(-20575317114121999908728383065715669239765827450079699853321903835\
5610962084210997176252311018000 + 1461100158527915594417910852142309568428171\
36282798559007890707273575950921089730923960848486000*rr) + 
  Q3*Q5^2*(473862683055497234732580891098373007748004417698390950698163740129\
7488331685212003605636080039760 + 3477221794893384883042054307916444443270735\
18006486892187503059689422437624879167829378561154492*rr) + 
  Q2*Q3*Q8*(-4212963301074684941613359912044297390970524980049711569611934108\
601244959594783489998783461049204 + 65765386299348449786464167956102238509143\
5449929436038580442551194675180388636421817252427955924*rr) + 
  Q3^2*Q9*(226953329253827697057340887548098632278327534101992701675736968605\
4997198476579361578494193283264 + 1754196074981088382626616365666167541661067\
772983367001838428881074102664890499507119438019539058*rr) + 
  Q2^2*Q7*(174042909476880637766114532241701705489591408064787806879465366975\
0076771528783493518183887697760 + 1857285751590368467197189293690191902364985\
443599336424476007886085415302637221377696186592511500*rr) + 
  Q2^2*Q8*(604577742801574159597672918324505607103667104400839734776223160816\
608715669789167219538193519448 + 36888064825412064027377530553768046497384075\
14040857967006134816967178712698798393287739750423300*rr) + 
  Q3*Q4*Q5*(-6874382281160848968355219805359857614460946138650324971663630147\
147310191279303780704806385091712 + 11607085076971707948951650377471727156169\
017079363667883551260644436412439806621571983651865090652*rr) + 
  Q2*Q4*Q5*(95630488544538666953109999348842423070941336196253910101959572884\
309604201806911079993360384319880 + 13791411562888174209481650685715510158795\
621997097747231113697732946323786044209365524491572980772*rr) + 
  Q3*Q4^2*(366185704368154808918855531133175213230467630098367662413406109766\
98398962324509140245029894848776 + 144570965303371496622506325608600393203713\
97627556044124395382521637406150873215082384514790358252*rr) + 
  Q2*Q5*Q6*(72034257246286465207787119082930441284650160621209658148018972533\
67213970849203340707937058520592 + 238044167838418626750347817810748394641981\
66826739455519376512784276818272617782649907840013499096*rr) + 
  Q2*Q5^2*(-19118514248657738093369764146608238299551224748869890408865968706\
966102297080387650117803100003512 + 37297728864377721307281822184365145337978\
686651072629468026841729896453704046536580165851104075264*rr) + 
  Q2*Q6^2*(261018904149459412562351557552423797422984880994722256742132187805\
7281256801591141068703257816008 + 3893409513502953033157719807429380172152119\
8693259225770102383380782381163467229891596690429286020*rr) + 
  Q3*Q5*Q6*(-1780835053724574237424484616505366046385232349946196117549220959\
205823870310753786152106280865168 + 50853518269527333359426423344617027499949\
802544889571855707675539691395406626394176209721488615408*rr) + 
  Q2*Q4*Q6*(-4712425383518899127213396604104298811044492555493850759430168197\
9081893900022954972846752243677360 + 5196974057827884124375928849990967823080\
2827317727149874422769736813455474432250389113011143051068*rr) + 
  Q0*Q1*Q9*(47035955971673424442983749089414432351350385425392454383827389860\
064911934926702472425381305368708 + 69214553431111455152866278701091585612350\
582682024647706872568440965581362826420912529441653402660*rr) + 
  Q0*Q1*Q8*(34754726695811183060339261300899194642938193367986224643994984211\
769970396767990157540605939109788 + 25160384903173731757769334512156979238873\
6118119994490408538630325912182855191205447389049274598684*rr) + 
  Q5*Q7*Q9*(-1141755290796786500509259818501506592698148620436411671586263795\
769125286951436422753048526538547732 + 35088068215202730500312675610206717721\
6539723511777966653578597008376833827403128282821369977858982*rr) + 
  Q5*Q8*Q9*(-1077577874754802363677143702939885662875795461942414687644437585\
449835322297508943738438224344732290 + 72715784373383388761822655520570619168\
7539359251234637034924281198550112963603362224211383565098164*rr) + 
  Q4*Q7*Q8*(-9141692297920273910044482987457018313817414968574184133783782889\
28238144971245662659561854510431142 + 739962968780477439140936723187341588546\
049373022027941316870259355506103870117058076324515357543966*rr) + 
  Q5*Q8^2*(996337580802584069149432100662168783799435674370771474050529776400\
929897581920296338509278952264038 + 12410039316349120937123486465825018177794\
63549432475551116875155741060642046538417833956109994137729*rr) + 
  Q6*Q9^2*(549811844134483620683351715259122813688982122496924784877162065352\
2947820315057926792954609775316418 + 2257830149796624945241844411777742549438\
356502253710959507212993947064603220995516878119311416129079*rr) + 
  Q6*Q7*Q9*(-1702760410117756678767474208063441939223976017871662547682181752\
900738694414324985656763436749143620 + 26125064048460539985533325435754677636\
30719744087105803704578682770923842243681159950514072454545508*rr) + 
  Q6*Q7^2*(-65224177278885220747063310823164277334013604643014559218501512880\
8078239754103482743227555408797370 + 3799720544940709182374453958127243022039\
762884007406206524520980567013189169345188550300777645337953*rr) + 
  Q4*Q7*Q9*(91005287870291466838690244005832190028023100102696502982717766280\
89856554138009925765815138989524384 + 482235177108669534642577196531444856687\
0607010956590813978833020575194716119955176161798325491160898*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q4*Q5 + Q4*Q7*Q9*(258557921883719196516193056948570\
5059601193072194666816209020626214974920742486309605601987449965941 - 
    7651365423396735131915470180991265545593931210936612646313615945788253123\
424275253391820344649366157*rr) + 
  Q5*Q8*Q9*(-6327130493240050937839287198238473814887334820068701282016031334\
609057466673656654938872664016654377 - 57115004360306960528875118213927943518\
91523395403256933008674994838909163894590501638110849161432217*rr) + 
  Q6*Q9^2*(-56595573451809365615589064575281211833094819537281592156134132654\
8089217799551720117498941253234417 - 3767873082358208461739423219283121908376\
043377132013579392554040308138152734996246354693641398301938*rr) + 
  Q5*Q7^2*(-37520290744675388950690739203917221209288517987424886473685829685\
55152509453263060955827455652549341 - 338156926021222458790581091717863922103\
3001636904861688357462179415496603754991334224053948859089374*rr) + 
  Q6*Q7*Q8*(-3867367098533774585286849112940653952777100744305384822137672979\
478997964375466754389420020467760252 - 32594363945666246993738546299609887533\
39076591239583113337856172210332052362488507319943707451988640*rr) + 
  Q6*Q8^2*(-10214211138126126010119992165945684056844812910153564563409740307\
04898786413025316010598176803349740 - 140140625063449268759200521421524979884\
9284450204694684032366769853501845836979407765337925270506601*rr) + 
  Q4*Q8*Q9*(-4741261595975137229592797528940481352187552585673409631799889406\
117464312151217520401553153142677379 - 61357377915998614148778980198144988173\
4860840177113010300097423801748450653907293263979898966167393*rr) + 
  Q0*Q1*Q9*(11362074706625706035580223161814887884456424593261455466846515452\
6788551498601218526985002898862890 - 2024569525952221459771955758784502226732\
16928709797153523483538527314937063712059998884314925832690*rr) + 
  Q0*Q1*Q7*(-4068504920201370649085786329809236126763975460382694800788897434\
16866324013535525714818806673668798 - 749701821918776538456340112616646255572\
07740736754691918492131574654790727602192964458776472665354*rr) + 
  Q3*Q5*Q6*(-2759606484173135962080746687633843214282591185836008773932851397\
0205676252674502697954518475766214 - 6020588537460681763467115210629079051417\
3649656234806822600341565512340786175932120007503129060828*rr) + 
  Q3*Q4*Q5*(80735375111658037227261474431631985139860390076824529629138003801\
077399383496717974510618031689838 - 59141304695613804333256204272913056953001\
600291279989606342903979845297447108900859776523242129064*rr) + 
  Q2*Q4*Q5*(38974273092693135482430768002501088979245782245375997820820418252\
475945463376514778747744917219630 - 32984061836670356198277195535432941069484\
399041527619042723410776893553593172495416600244366650252*rr) + 
  Q3*Q4^2*(-29643037069823951286319829508138039751306450572380559045368266578\
12226470047879772255278962344090 - 240703667289463969647871885480330631209866\
93404616007395771757465242241331647160115325410202289934*rr) + 
  Q2*Q4*Q6*(34298006557408992932305912675296853112364070436034347779005118890\
499537060422904994757597007975422 - 17411842431610988502876403017176884109640\
582676329267919634389068963264094827424241617131861925776*rr) + 
  Q3*Q4*Q6*(-7710596352780174687631042711028987247273412342653223439136196456\
0296732515153264876253645345169866 - 3003440838478083637617860967726493578784\
880372060094540581037964828856672500682829177924565937388*rr) + 
  Q3^2*Q9*(396963793088735276489152855162526000288814408362270408264572628741\
966836517789911784264786014764 - 23438703625678692127871471425437936368467915\
93788021141083304551358994784667974023544512508937777*rr) + 
  Q2*Q3*Q9*(-2523750911867869557521575096193650221619228892356980699692678149\
612827298214526335922522654777672 - 14083207296944626093647746386871125625104\
56427819427619022557044156704150934080456645999040773050*rr) + 
  Q2^2*Q8*(221414663191482983090778429243999130816728993899632865577812139261\
9056995594062440819679694119414 - 6988839896410473342788247886144176390211487\
56901789036066699625173369013290222134141122173843367*rr) + 
  Q3^2*Q8*(-90118399044761908230425838367330120918688116177906135655472522733\
5704822533260859428640233893700 - 6543663720883208013408717414059920590458164\
20757474482616154639570113949226041986780782212768469*rr) + 
  Q2*Q5*Q6*(35531541313818617909614956168428805976848315712416216033485039927\
48393335569714088105568373107910 - 558404341255805105917195622601553115357013\
745555522771288096215141865191551202640313448513558900*rr) + 
  Q2^2*Q7*(219944671820128627435799612797570216942563514356497874513816316384\
5382950457297688616983059417830 - 1481216097037714275345648181946505158431753\
62177791194375371523468230413004551132004435416947791*rr) + 
  Q1^2*Q7*(101970280988339566646455332275784918323129589239339696721649205005\
8256517031756699337685717808720 - 7023023600281410755851796152860897782267176\
4304764512781587260485312203054596314934745824688080*rr) + 
  Q1^2*Q8*(-12478973939567668634151566920371652232507759947567251568496259254\
29679516758488034947290928415200 + 312275506606555827024061122067326632996225\
087927976002306268106403184081679684555228569799534200*rr) + 
  Q2*Q3*Q7*(20081957978691451833486309033777274759496828156137305964805053772\
60615331025731883608504771326820 + 564494107040814397348669866142199537906653\
318711137686309911280698683518560143268517764519533072*rr) + 
  Q3*Q5^2*(-54826557016678163376175737058677766518787087854419490083566820534\
56624090527316945574713659320826 + 770975052376957557607657460240363243901990\
137708658720428465413742245186644559999527603867690492*rr) + 
  Q2*Q3*Q8*(54905705130626918063111455643568017141110118912409979342951809763\
8742850327828505070806462708912 + 2264167400470767581016549920706785870372993\
741610729590073485531669167815882536465221024970554788*rr) + 
  Q2^2*Q9*(-17959151122369797931322415037538668033668777235870768753611168409\
29346434896880574734694213474614 + 239147254788555753546653945216364116713923\
8385367048073029127969993236921498067294433075504078723*rr) + 
  Q3^2*Q7*(948699139493832990832784370721807761954076836922567191584149555365\
761400402281901034984319136864 + 24330169755899417103083471946687375025142262\
81799992406231136042754902785580470597599818340452637*rr) + 
  Q2*Q6^2*(219662581049324737168716923392514770134545838230646364691220793126\
89441998020642432119878914339326 + 820098574941837080611938830521481867017424\
4086045479365411203534417714197575753433684449560544762*rr) + 
  Q2*Q4^2*(115710565878057290003026394484102273015989289741726301416140096533\
43821135145338397424494252145102 + 102904473217638168687738914023509018863316\
34643853597856368643738562648966382809523228617043554826*rr) + 
  Q2*Q5^2*(-41735352412830150114812208144044893582520333398432970368260767699\
582692946805995945036095293790218 + 21857597400417256071578641396176153429563\
730473432590615568801368797549688871768624167851237304500*rr) + 
  Q3*Q6^2*(101190068494515956556257397828524927270271893539396109950626716991\
38268733529835084597464577902970 + 396532223704630940852658880082002148184780\
19829445172753963222278635773555955184348509672281324746*rr) + 
  Q0*Q1*Q8*(22290008292244420329401187453373142573554077519831178118103640595\
2464697968427448203076487873908094 + 4664613482938011402069878514469649239546\
6145050603603391654331635452814958391832957824072275151056*rr) + 
  Q4*Q9^2*(133598585498456686594663620771200495150088923683889409125771687932\
4633499307029418462890246858029828 + 3319746644358320079047799739893405740091\
35294453853954355863872157501959284648987039266482277330607*rr) + 
  Q6*Q7^2*(482607125210686613839580923681552673060086130392736010534475682988\
7377769174893581907803236792655058 + 4190453966090564166840361630650579017506\
65685399789905241178073311517193622849753031233191102202361*rr) + 
  Q5*Q8^2*(328613108584421307347220834975399510408261793803698301657900128993\
6393750159376234785797173252299263 + 4196624722280947702863134922136158652758\
74588416750546526323148910398527649175736414776628032775100*rr) + 
  Q4*Q8^2*(311174866633141368295432801816485214862174190147052822839546811089\
3207943396430845808540556499699003 + 5380645583714435678961848063434064214353\
03179448748422319544190807523642870229236160272689977533680*rr) + 
  Q5*Q7*Q9*(76877980424921709247044508444664264586688875041499778267180322744\
11147708172198960680263221573999747 + 633900337142028154404874300329074231794\
074831430673658403415872022160027196734170106136652885071111*rr) + 
  Q6*Q8*Q9*(41947490430099748122217056761441489396233163778294903806228278951\
83871408958077415378095504910852139 + 107460663750908349443170487438660699440\
2855531749138338316500562376980856488622783145902429278333487*rr) + 
  Q4*Q7*Q8*(-3147249168225968286253375654664933770998752897815411555870564781\
590188304093099564989514273577770676 + 15670484824085073957602418614882139939\
47853553966182126827636958174573448680160491367247786139221654*rr) + 
  Q5*Q9^2*(-95469287679134255011866780803230551467125225803924359748703421791\
2286726921672543811327730211323898 + 2153176736465878785541275545748647583503\
886883266696855804765129155778844062677330832202723622335201*rr) + 
  Q5*Q7*Q8*(-1829330730096679562581911122677718241719430694087207229056111959\
56488928117024094051381740491921916 + 373875434400022167087458834547585276904\
4806205280453664572144339925611938113431815028602883914936246*rr) + 
  Q6*Q7*Q9*(21964385330464419198777020933177431461909001110928637691780153079\
468289724597797032212103854651563 + 37563637233657475776942716357251927966646\
77589287518967388794046998799513241880154187605804508749617*rr) + 
  Q4*Q7^2*(-90074871672961535802339271240663529308870754965177322433679835980\
6002315663986335863305785054685055 + 4674818913197363020645944986650485322577\
445265790875108134450640192844234710387046370149129166684246*rr) + 
  Q0^2*Q9*(925317106942889259529919405754381368194825123399811858041587844614\
6443392515333342875256852727849950 + 1371901569627808867853800381355329295239\
2371916191189907929740107842638385553202516675139974936806288*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q4*Q6 + Q6*Q7*Q8*(316868608591499904926497020557636\
0833811161324479062207524239144768881355549237844202780085796084096 - 
    3550884275791619973258026443847452793202321229883183069893221218634955523\
462110331135350168312000894*rr) + Q5*Q7^2*(4962117837505778049251486859655432\
021946412119420945172682158358256092370771463972397296950920301463 - 
    2402009038992347880665538890775286036170358836700066637991617092201211608\
903411725153085962990445443*rr) + Q6*Q8^2*(2348741778618414852843647674518442\
732020477882896798331946150973783072273957132410480135510644295564 - 
    2359730105223148074733608257085158106938146601285194029478220068771318353\
957077250676037879109364039*rr) + 
  Q5*Q7*Q8*(-2893669003742507314230282326800698548581521704720557105667158342\
577198335780224587546360622392506760 - 21047675405588593325648714772752571062\
44727618895329276879853982471026222544499511200197677166301380*rr) + 
  Q4*Q9^2*(-43723984461542591704713585297924989432460647581722040624888522632\
03931391636747965258603085454222640 - 164646482914040808512380830299908838606\
4635342531875970293174019129191585473814944648885459165726611*rr) + 
  Q4*Q7*Q8*(-2938679454184664912586626650190325885115075010247494925646154902\
634267346529963552438109790220034108 - 15276859684292814394633524363266221895\
41191398462080960822103832821285487736463844304311273057536764*rr) + 
  Q4*Q8*Q9*(14799767421502831624419089103085881989139221557813106359509126836\
68449218835314057136180475477071237 - 148123658775258599834366958010582845935\
0543887171004370248700646191348783044011534041752767893073680*rr) + 
  Q6*Q9^2*(616714864824561296065035205992449992049594719085812583249553205665\
8923378931972347293320391082240571 - 1109992960241647887451849031740303578747\
944411651411282166133788120319927519764609452947526716450121*rr) + 
  Q5*Q8*Q9*(18976180152759084777835099298671708597003252254874869226757879342\
75132574533267812565457053190552351 - 108390395703999354563967522771657813502\
1218020938478019617394181958199390445510403709497883832202378*rr) + 
  Q5*Q9^2*(-12484405850042878080399485612845857709397164072869658436983303787\
41646398266174116754078786475387702 - 901813807214031750043628868262569370311\
502231826057902972274502159766293592482008041465754794482755*rr) + 
  Q0*Q1*Q7*(-4389267142019506929640078922745729124942577703939717639501311547\
6078111284942571666924082282462206 - 3420052476640305530607137972878087713958\
08813040185532502556731430143000146554340484512802277326592*rr) + 
  Q3*Q4*Q6*(33822541918803357898385456112591006107823677497212567031235557041\
120424332683773555963980627473922 - 34632121143022733141029376286224056736930\
941322758493829828058097219489238344929009789720854520038*rr) + 
  Q2*Q4*Q5*(65286096201581954171463701833349374133888656315110832899518705423\
768855585882534830764857646356586 - 16957269115535439044561728081299260535105\
237808689083139966560888203104248720154374860985766545838*rr) + 
  Q2*Q4^2*(-19384281812991821880959635374073966915837233265928993861386047177\
049521690846196946283345975617370 - 67465555915386221111606155697054793375125\
40054967588506838970910794713570969639040819181238996788*rr) + 
  Q2*Q3*Q9*(17353789853043958613478504426312739049374557621792629578859919117\
67137019899310255230039728437716 - 204989102762867109522461355700356691587296\
2031197038019547035994589918895185853558848265355469978*rr) + 
  Q2^2*Q9*(-45798891382951846473055895300135664015869755906200539659497288671\
05723271325898877188476760277448 - 156008628188705337701267295938762568713775\
2119625454312833679067545427975774564120960651741855077*rr) + 
  Q3*Q6^2*(-37851059269640840656118151000553280837189101174009584757412205188\
369143871019662410217149063075782 - 14946709133917477083695091838531730333168\
49005129281171634722305067530013284384743846541935125560*rr) + 
  Q3^2*Q8*(790060934709805277727595213680065489760907823386302902524318844341\
086386285287470281163662615298 - 12108245312760236019900659767944970809692066\
75720563854257469387111657981620011358584958063741715*rr) + 
  Q2*Q3*Q7*(-7249589995900148064208387204467457468589581933992858820362226907\
36470400006112956374470923627676 - 771534445690152165952710920149450524188047\
810276201650505122200738237793046775017360562649505896*rr) + 
  Q3*Q5^2*(101043152341350766308229194173903251247596087445418428681141304286\
3641821282416923337510324576002 - 2980972968226051029513257903033895140478700\
20062930022610790178691073897735626939203567579908766*rr) + 
  Q1^2*Q7*(184816706118751660912435904967478762794409164103071303767530584383\
865927698438422388114922349680 + 49136494725799008235868731198955019798859534\
51979591991954258272213238368958264992917596676320*rr) + 
  Q1^2*Q8*(-23393411900494357023606531362757399492876915926938012009580814284\
8655274735205727666019936990000 + 3447352643671816056843152258679168803376718\
7289723681066468811111103756832559157944379421948600*rr) + 
  Q3^2*Q7*(-29461354028044899346825531317445033683319346262159109851797398029\
97968697437960647380237028884494 + 330266259957556403504795451080142570701611\
896809977719839386993284296836198947648028237249664379*rr) + 
  Q3^2*Q9*(329943158252743013320861644994229495144090947506814519466577744048\
2340252837898121726523514853730 + 3871244766327585852230971788005144967652988\
44197352977815731906578357080719391023567110152693889*rr) + 
  Q3*Q4^2*(400141325469886659200104055829749746599303952382202079193106186122\
74107803263251532579574764860702 + 456320331881592754455587399071998456503792\
446424242411378539144131724317156517333409270056972036*rr) + 
  Q2*Q3*Q8*(-3467995685523775246553582903432942220635411099671013454062758548\
192214876293165378915263844779088 + 13030033000170129035810634905593759468544\
84234809257350579472195493745737871805272523017997383328*rr) + 
  Q2^2*Q7*(157292818704538009142708092062553955257755399404834469767310424509\
3803975407701204665990265544296 + 1692961565080233736698216640641115034878463\
217623558143545926818875824942497817401301856424562025*rr) + 
  Q2^2*Q8*(177610099800028716579006459589354994227803745939136170869855403865\
8421834815611018515001849582888 + 2487512461029924702665738978896495696607351\
884296763323646614120361378697417472845386804258304601*rr) + 
  Q3*Q4*Q5*(47834049726046986194632174188114360441180250652274335507583829422\
891000770766808849506205783127706 + 70412529915662322733451861598319267511124\
18489677998328059156103774239984696166022241313935300590*rr) + 
  Q3*Q5*Q6*(20841803926204630255187043335635747968374599058350333582896742178\
243047202692800703167722028840534 + 15833585178535556157374670337387335189525\
731720669779525145776897051351898133809492030588107645470*rr) + 
  Q2*Q5^2*(-15491372644360244509551146673759838742823889952409192543108454238\
632358445440039789861317646733654 + 18496672425122986116608503938972251287021\
448855865530907483365268776856793060382863824984402687858*rr) + 
  Q2*Q5*Q6*(57267437776939899567549903740657751266312054116200585652468303428\
79011971072930831351574752389386 + 195717513222796982895707728341230444771648\
22899283213827626620307568313272779191576595753701304674*rr) + 
  Q2*Q6^2*(-30884321882118272181457671069659898488663357761651656516618714262\
96044818043207789694271677953426 + 278538617802696008404595363414432175857738\
80965572897362282200591714179593646066134154308644530700*rr) + 
  Q2*Q4*Q6*(35361383785714184671074488259348328964697255950132624553002849565\
397631698334941778586635913545754 + 37958450953481016017061574293058528436660\
852094708181839933300402354652344978132453299328918476526*rr) + 
  Q0*Q1*Q9*(11907547462058094152453440459308043077591289528956136723858216909\
7756430275727646397426731918042890 + 1009069164696157319591315000451158714362\
93533381359236599356812752957375610625644300100518098952392*rr) + 
  Q0*Q1*Q8*(29486602535557577554375052360812832894521224578797491407395276678\
802536202077154423595820418122722 + 19116250858814055136065036348043098465388\
5124362270749724406129434624777508591036849273021009520634*rr) + 
  Q4*Q7^2*(-76634555270678137110512639802166613060132380922469192109949220947\
65468525432198256595788113784180775 + 244295501583272198200864548766858068910\
539633207209501871447341697827493125800032353934565614787287*rr) + 
  Q4*Q8^2*(117817640004244053289723819991504863269644719351969966459755690390\
8073158501603718946574415131332963 + 1040864721870806018339869537685067895301\
259461636893138727872296714370367984594092591479990804825965*rr) + 
  Q6*Q7*Q9*(-2731321365199238096338311692616263449049760841496781261841967306\
607360469963784757348379995896407921 + 14223142247058597659245547098260015567\
80222816446641347181795867444170777540597331364390077615428146*rr) + 
  Q5*Q8^2*(675325542183316631227690087896044589163647931247810422842935136530\
307860399393855053106705435928859 + 21515624571658670432669594825606068745656\
30185949107579877645455425095467770676191658974361172590089*rr) + 
  Q5*Q7*Q9*(-1689650111927631030986290750572842662122303409670976473198415518\
695438154987594640612194276552351665 + 21862523567260180656593034540896867047\
55159557647413539390928961531839770684056697947917147164424284*rr) + 
  Q4*Q7*Q9*(11880339144422651606968710181659780550511417289255489003647983015\
755578203797378890618042617774054661 + 24870322242995220898354014378163943507\
85545128695931014486619204808025424144837759902307574516999254*rr) + 
  Q6*Q8*Q9*(-5590851597040025378197180764640623626577102826162263470932427633\
477904575672676748250899923526522605 + 31557424725066812446745654294504058062\
32376877768654080554309675816860856659193318782321766897662222*rr) + 
  Q6*Q7^2*(106230511703291346744063359529376740080818630763191779953198218955\
0629674762559570554944720804542578 + 4170781352923778255134854794566644607092\
282651707474196966554876250885153270254554649700343233227607*rr) + 
  Q0^2*Q9*(-12151819350099771760342108479944628924990521179149524253444820933\
797270354263551607747214788972083110 + 57392831245572158965243472027828144882\
33911462758155177458187443276843095310458311593975402331496378*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q5^2 + Q5*Q7^2*(12955708414723365086798609765906012\
660612964959436623161208935195948836430080173702026318242969929541 - 
    1529835623784292776721835806108011317901225327412089343040719116785297873\
4919794336154093367032931448*rr) + Q6*Q7*Q8*(19234083672680147651967759487667\
693129657486396181154855667858084807375661509918227324633056388325536 - 
    1457999014841275219374498319901294231964973003465493706348220907010548700\
8151148703413045492987810828*rr) + Q5*Q8*Q9*(88550935599101345121963095328766\
3143906245548177732575128160986622733240636228725944799214131073719 - 
    1455204575214628335765005631915973008167113820588757463913886545075572580\
1798548790241437987883050957*rr) + 
  Q4*Q8*Q9*(-5057445894629928330765773419280558348648781091729785945801525668\
186259290270939135533075434778930695 - 10529437694139592569768442631627679917\
014812221159238125828675321468511513435836273533967001789009357*rr) + 
  Q6*Q8^2*(-89863256817199927272844786779555366085061649390700306186375432480\
0917768248091002728606766112292874 - 6437130651512722429480591247978212182065\
123878992546699568807714630810943221282111643740589641792105*rr) + 
  Q6*Q9^2*(187846087548759061866383516762288474310641742504468878408342018111\
08586199353440723718391763462698749 - 343591388855917553050535113244464853798\
1948436195913030158163460378836074458474641164703081792289638*rr) + 
  Q4*Q9^2*(-60371313693357773748944347767444312175883432678278687760019686334\
16733821679488155413581676967070666 - 183710656945516724796668787995570429492\
5581242719782181663010687545337999443202468524551577577325959*rr) + 
  Q0*Q1*Q7*(-1900214471773156270081247892887962309662018704226024817908033278\
27513732663228588543303937107966022 - 129074465152662561840340120803124637480\
2014346814210786273155870940089936128032720899048058217990270*rr) + 
  Q2*Q4^2*(-71527207837795312451684875793892966624780724613120419698518570652\
90725376428000924937074307368994 - 590159134100390313867542961045841002284946\
87077356781534530518966705682176808246706566214141339010*rr) + 
  Q3*Q5*Q6*(49636956058285981403072465260583867703054365012931720520840006985\
528554822595724592084054541207538 - 42168755993108367378693573686358072096401\
410243136250214903667476583426259852047761983762459186072*rr) + 
  Q3*Q4^2*(579942533051328505318192840532023091342993290844750704450527694555\
07930755614513537594817337465550 - 281370339999015111034035733176346146408539\
32890184024616347457292423222789402544109896521313966026*rr) + 
  Q3*Q4*Q6*(-4854936026933219451568833426151021333016784917416762883561376496\
2277999373361871532226705325155474 - 2341513212579007276053136599253769461814\
4579991653433165760381151331893645272637578227772261941968*rr) + 
  Q2*Q3*Q9*(27783966871699847875591444434960352569061516219161931557967744422\
46648151577501126211881626603400 - 710280280169646231056583123981407975571107\
4450032837529257964237482528047317809386783891290692610*rr) + 
  Q2^2*Q9*(-13804302543957335727825849888962922814681666112936124518812074299\
574511182321705864214791912519630 - 51199304490036798444175588099147514248331\
55825451813076511672181504673693513141145656689971053013*rr) + 
  Q3^2*Q8*(296415356847777303496321981623138121406962250559131037555983399829\
2892685310121250102624638046800 - 1713921513088900535727321932810633011389354\
193105413123686646043550828381405602762426127996891877*rr) + 
  Q3^2*Q9*(695650824763799554655480072407280479537035330253361460132025066788\
7254314970399518161045853042400 - 1376072578945805807535058429572264732588252\
455961869778596713152919653378175733704291815000541425*rr) + 
  Q1^2*Q8*(-59746627513468307688257657012751792635024856557341919823774239202\
12376904717801742810837139952040 - 454828895290451888386281865532757549199774\
913261076347546970865085708767840552266821215233427320*rr) + 
  Q1^2*Q7*(436847465054501237281126193784199365328095095447301191472481393657\
5989121283666565778162424134336 + 1128583142249239129608697957202314647274792\
435839165566080116873506991837438174127543218286470792*rr) + 
  Q2*Q3*Q8*(-9528951900924088181452869753106359878872073580121259289839607775\
136798893564343380553540718104136 + 24924535321859779520878707831442303378329\
11981842175232804148657481069669700268891663032115176780*rr) + 
  Q2*Q3*Q7*(66027010248672153422429252894262026769512326639543826376806797366\
61560720417855529939079318264588 + 268256971246135743345964945445258360183225\
1977741934650851531492271149226377853929143135064444368*rr) + 
  Q2^2*Q7*(576040526288069716841474368549271047169351187417211160388786951712\
2106781207979159738825047749206 + 4148737719521605237674887872481819651227516\
503973802194435554224036366461206671403427087075553997*rr) + 
  Q3^2*Q7*(-57462665268019082661500733235501429742488002578323274784083994810\
55927091920087203467274886175508 + 427589206045625599785557936137657821882899\
9267937615211617833959218858242354064641201712238660461*rr) + 
  Q2^2*Q8*(605197704806057858944323440177199301565735182336537825321773621818\
3776343929951632319783733544654 + 8162997068495067750964000043176000974592137\
197661011901680156338495230395486973132397426457946213*rr) + 
  Q2*Q5*Q6*(40185661738713280315846679659746121817314249974808153503271312218\
239416317554796251333428450461966 + 19447343019698567315666889929472080102965\
905995261640446733332492401301523935713773824961469324992*rr) + 
  Q2*Q5^2*(-10387951891450742844503162588773773993543697225277094373718657848\
4947640811015248896274463214690722 + 3739617701427630098289223684940619192101\
9458724706024989755493539670660607025129557827489027872080*rr) + 
  Q2*Q4*Q5*(32404479868024522694793007305833150534485782917188960103529772773\
0741039482242167526321272970024686 + 4109554781027116286445018231580412467663\
8824080256771588414522239456280215591841344401977179303896*rr) + 
  Q3*Q4*Q5*(26816441822877323879302675260399521043606867535436789257987659991\
8406794263665520847948333373915350 + 4553749642854485989292309661891157465140\
5386704655096378730584105582214062401188688058960802294796*rr) + 
  Q3*Q6^2*(-10294425855341409543760733722303218264663571455306463577493592643\
5768722956894161924977070961623278 + 4582280338649750570512293828959176563295\
0991891617430604476881427400259843172117522854618592954550*rr) + 
  Q3*Q5^2*(396902475429578872508338514062794133991522081784970851515890052225\
07806182534954552752877292220558 + 505122370758992789659935067386825125996342\
63135796739149013527181844472292698929930903227823947800*rr) + 
  Q0*Q1*Q9*(93812075590685116539063438677323954544986347266073323961556108835\
7124825859675516560219439716767786 + 8230641672650505463560239115463152904212\
5046287945785527035987086977547654319585492222429880962778*rr) + 
  Q2*Q6^2*(342627018926144879311576090599146795487445659571765948115960454429\
07086705030745926334126627184694 + 899121110858133357989112265093424190342506\
62704468039123170435353968483537933347199959200542470334*rr) + 
  Q2*Q4*Q6*(52576211183290794269790655514918337327716424504848358618676775795\
27222988302161204898545860073974 + 159970500121101303225496472745487516242379\
201006115294784786234343733251899142081080730460573570916*rr) + 
  Q0*Q1*Q8*(43482310215034153567217728903394114001272467790157159668436235758\
868783440310367083010131514206902 + 79442005061172347111286596380582000863712\
6903897654108764953600584244899695333456832810197739310004*rr) + 
  Q4*Q7^2*(-26938698425984907215777847249574805095411522552125263268408643281\
476536202774321337762576040425555741 + 90125945609719142302241403674138480002\
4323577645781156469763777448003822076178522298680949024220248*rr) + 
  Q4*Q7*Q8*(-7103424747674981970860758112085600140864549323953925469646000118\
559762327821817165991943987482241808 + 96901216683668164883653406067197911005\
6194813107003678603390907765973161590625705447779475154589178*rr) + 
  Q4*Q7*Q9*(42755464001077181443623008034066113430980154083947860225707165809\
162223916288226178017507290246936449 + 12594040020836939512806368440179126760\
98172849275900317752408405954715138774828665315336764317390215*rr) + 
  Q5*Q9^2*(-60330949642248395592995245534215662772111466767265521623343341601\
85777034667518051381814199087756048 + 147657857002905532983123695172526938076\
6613591939928433279215430056037768241717238332631365949420379*rr) + 
  Q5*Q8^2*(108226150782704896966255396947064690716950576003121715099144450584\
3569772095755057359393985641206605 + 4873190515908736629505665456812928825950\
201126324766015192918558255732645828795103706586870125245298*rr) + 
  Q5*Q7*Q8*(-7818397892002571761327239833222890387649837403555639006192794013\
872009070668364780095864528582596388 + 49193805901479681191426399869364487481\
40868939662699709496611657139289668910451247640390227169789462*rr) + 
  Q4*Q8^2*(247707997569290843647825982640745072627473235040226611988481280251\
3989764906750222780114533191292357 + 5739866704593068948152818453526219911552\
313935855003590710916656732253526419254303235433343598594150*rr) + 
  Q6*Q7*Q9*(-1473267922231743419898071601454043269356675272136131886503009092\
5365285350675848786253776835619881165 + 7179480063539797473872437147579985280\
035393764785982441736374204918522309860039259421863089485882461*rr) + 
  Q6*Q8*Q9*(-8771946475938046747628337704411500692433606078354089828695751572\
203675782556996461027215001550826541 + 80925268869943670588799063770581030862\
72579100594032255142413004218533129557736530694129268267440539*rr) + 
  Q5*Q7*Q9*(88591839968089020517742202904672605569952812984594322366127229676\
72734390075450849938278062695592159 + 108759892835531782168386453681970199962\
78636428704577950306736689317358595274072362397300540678716739*rr) + 
  Q6*Q7^2*(264735651240365102737954702057613006917831915484942223180170712141\
6419468596234915691789402855007372 + 1374977861017346142972429406410040925878\
6717422200376155191235936677455394305236343108987686032291869*rr) + 
  Q0^2*Q9*(-47908805757161290957007180991944083024099226360723865632050197336\
582167851862055967735666482967749690 + 35252121400874124843673268953471216127\
940306245439191530020559838548333776682882036814402449220359140*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q5*Q6 + 
  Q4*Q7^2*(-60090089790231367320900291651874317826468168297012084253331649715\
17509056860529434479986418306298725 - 491103831293336029281434492620159328094\
2843633022536562541946284349933962431673443754018803156940266*rr) + 
  Q5*Q8*Q9*(37715683073705740237440172683928510326705111428348713775669000521\
76295081687847346703112733399582763 - 375870582712603601708561066313178691012\
2393995618630103366788064111413041703256539156103026853803891*rr) + 
  Q4*Q7*Q8*(10689972530060455933847797207521831958987456405034870666088062310\
73026649068011081324103450268075372 - 273745446084640494426868962148495056733\
6913045484750632373465335124288419536417994333328580350198298*rr) + 
  Q6*Q8*Q9*(-7369771362834526008228203576787423331974331914433922813265529950\
872957100108271002527812969887785433 - 24617093273632348708309963031017282014\
61041935792225761876243387998706253140103448572468982393015411*rr) + 
  Q6*Q7*Q9*(-4671188571010639245013507460985212823974895905515831431889597498\
555491498171939213169759657289299021 - 20996035312481329195187626752015266378\
89751727840628853390990622212554202503247554974231155554071533*rr) + 
  Q4*Q9^2*(333285651767379464298969604144871931190151156950653183412643672957\
7519000446774359366233456211633550 - 1296326842164315889030946981441967056993\
967071955262755146282821865484165847007085653682057487628267*rr) + 
  Q5*Q7*Q8*(-4672613084900336178116535493389671441089623370611227459094975176\
17118475955952189153519137279680632 - 990186435477231508279696688155667265590\
347795952874090816043828686157500670842920572628633868684190*rr) + 
  Q4*Q8*Q9*(-3923466974650811899717015132992011967516103102364673856762524183\
2631797919638188548813943630547763 - 9632578302699999341162650000973251371521\
00777380965915041164440603167446418204807019923274506372607*rr) + 
  Q0*Q1*Q7*(48641778939816694369995843689541007699199625716326102351363427471\
0226947577697960271665372971148842 - 2888572188747420700482411264217899703145\
00403275951024577266032731454809092397292762591511787314826*rr) + 
  Q0^2*Q9*(-20832162053569365328795339588782053601761519175533838740888028853\
388556014534755388531425347425376882 - 24019425992248885020449297403517948251\
2642182093714505829916338305639177915644139323489115314406928*rr) + 
  Q3*Q6^2*(-52172170168074660841296134539977153538267596996673740666966430549\
941266359336848386459909934725286 - 36677677640505808234857274837264284052692\
560617395331774991749193374248958864170649244039338371366*rr) + 
  Q2*Q4^2*(-12797093006378288632874896822761566268717695617599071776695026036\
91668747097482247591352971965562 - 231642153667633218298424810598941881014858\
75012211237705232195095552835231813047488721411680709350*rr) + 
  Q2*Q5^2*(-55035267869863878855788905098222042387090557788157465984882584422\
093368918506335632569860194674578 - 86397115251547964763238439137315832407022\
53715889189719083491357670866524180768104827785793511380*rr) + 
  Q3*Q4*Q6*(46425750460214239927905474683340525660370991346354019028029545672\
737079241835628255823620164627358 - 71873242808282463839113934145329771054338\
81751255409779192105844589570446766640909319177145490820*rr) + 
  Q2^2*Q9*(-90951346381642374561129747705294659230028442094519194786981940177\
3025298460139003472709470896394 - 4210817877474444231234522388862956396976185\
647747786080820844799734075865431778990953251741272349*rr) + 
  Q2*Q3*Q8*(-3883462623038707620005814097015056433162773008939248994010857862\
622168504121801978825064351246912 - 19592361717135966371170033850417951934312\
02840386324779645043079014649707051202552280035965502508*rr) + 
  Q3^2*Q7*(-18061972931282973852556551178296047100008175196995072947035002320\
77125377505937283584076640232440 - 156537115216093706444497718379889491550777\
2327881856861124535661348028795843417315572305228476023*rr) + 
  Q2*Q3*Q9*(49155098178301408194726537786272040073780659930825668216910254732\
35503197983289352311289507167256 - 603613161185175152125841707510025166321844\
172926452106301878760076891219405940179665911535832282*rr) + 
  Q1^2*Q8*(-10531857037836543282562204298456552241548271802659326531684796950\
95335011964619701377584858329720 - 183762225098853496547739002872968216159790\
024737785575190899369387687361281507482605095412360400*rr) + 
  Q3^2*Q8*(146814157954768041599840984718887068410334318449893167344942650685\
4342040470123317186964883511516 + 1850554174506638175396339707121007780791318\
16207381699708445391497215730367455504122442160038847*rr) + 
  Q1^2*Q7*(742767991352900867014048975810198150474218167927381500134816132184\
129143089512341226697150806416 + 27675803252381514795741345389399900654042925\
6959995903487548559284282433953155532967704803309288*rr) + 
  Q2*Q3*Q7*(15792779261738673565599170898532091850878381208734313244556712327\
15680655087941553009552045220452 + 378883875403039366545251836002252365108320\
036875575121008394192003231736228560460435955908562976*rr) + 
  Q2^2*Q7*(-10486971711947065443095712115918165711393093795114156363697198879\
38155066315857732264811636301926 + 189048310019992494327978204193450486977398\
7677066071725269050982842904783261457302435203350807117*rr) + 
  Q3^2*Q9*(877048393527239716994653294069931957946456649424372028969705600877\
719840419577421718362458782556 + 20038515213783792830011529062759062347778549\
24138474721055460704757804380803261329231200457543627*rr) + 
  Q2^2*Q8*(-19761610881532699729817286422114421532116518585958540482245200453\
68119421406269156224849787027982 + 297011541409529657087133567847642563137400\
0360126738348638573038513174432093703764458055698480813*rr) + 
  Q2*Q5*Q6*(-1528621188099970423113027751306709327883576955992119294278920852\
2522291875004725445360915576242266 + 1147120515655130947587895168845457732239\
1303561824331587910828769234399978849340837459304133247228*rr) + 
  Q3*Q5*Q6*(14425909351961879290468975361303749132500844844667471084273556475\
284007104645174608546125903880210 + 11870570212018143850375309865103584353627\
847396255136728491797270626610932620339805279697903564972*rr) + 
  Q3*Q5^2*(767958358704347324541647882404899260835247914306637397302258072892\
713505109245349210801730636998 + 17213617453753486005462948752017255695797788\
584960472225860326322103542180676231707247309702881684*rr) + 
  Q2*Q6^2*(-30243669788551750803859132348819958532191218501805749616164735185\
190464544949861448342678372478434 + 18355074656911742572907078947985815339044\
208656432470871304330112497356199890394719297175816427730*rr) + 
  Q3*Q4^2*(601313705569576262087602358440369223054070055508618927026498947207\
9181928973994280915149174818246 + 2020761779277087467283235834178999281624798\
6665452126296211497501532168769744084026750591894538570*rr) + 
  Q6*Q8^2*(364095165323947187525930052409093489827678020482038710869087475680\
2459759325560058249009168238199418 + 4313057280699817011793428510513415685797\
0729218931154207586685612282475842399871236991600956022147*rr) + 
  Q2*Q4*Q6*(-4418599182809283580761304092333572751927421494344737356617258844\
6782398100642922174092201068892922 + 4472207223983969915727177710668112835215\
7688185535646216974443844817460228546471964344970577498208*rr) + 
  Q3*Q4*Q5*(63977914875551756538934133192585447452718434812123486485679465682\
886526892619712695018935741274046 + 45047572929609854904566929611216325094124\
939575749709392615226096254943026233695666981215388303184*rr) + 
  Q2*Q4*Q5*(91161279754750552372125623751963462227161062750213255793761175583\
065713067604616343472562648040902 + 58059500776902599263428783268876968028974\
114749416040741131296852597874722874847283423492417959628*rr) + 
  Q0*Q1*Q9*(15655085203769641814543764832801162410969050342160531658530437650\
3150647734881359780157926633676538 + 8534520953229011780456476907570377028277\
2480533838861265150570642367748387362760974177759666643862*rr) + 
  Q5*Q9^2*(-52531192143802475897818345703203155351396070955827587045100056518\
7036567007292155321754217275710624 + 1859558172393766830809649290133992761753\
50089607879788837629913508415171594494515860839055640373811*rr) + 
  Q0*Q1*Q8*(-2952834952984852982977687952875237523497082244839148527107150019\
14298454427455832226169203988701298 + 213916262478371896547848950081740496878\
274156209845445720819875364470116674206569526209263101786680*rr) + 
  Q5*Q7^2*(902820637048896624254547442773672167459465440900363672685782265251\
9221664419054843092825301086315373 + 5050190445933243566983533533293206363709\
15148345574131417294483057877159936886110430310753331031050*rr) + 
  Q6*Q7*Q8*(95780314791080364711408249499364091675683536972958803804855363080\
46565316128815748646888374254179580 + 647886642896114056061231734107599648726\
700146302632667318539110831997838876243698023065032507410720*rr) + 
  Q5*Q8^2*(-25837614579335584645514377517825633047452245972840937014155669808\
85576419207326833150369843744382607 + 164531944362067731426483809625528068968\
5497778778324540798629426306922161394019292532160290472660912*rr) + 
  Q4*Q8^2*(-14108501604631305336179694741292849105574522669459942719698612491\
62109952032498305752861453367240271 + 189143881534253582947575618877868735743\
1629843534158105584717277189741971321192323161098964227826476*rr) + 
  Q5*Q7*Q9*(-2168696047543759147925030105613363657725546486603381082606036383\
385399155510077834747100372274126601 + 28636817839290354844926549947364095659\
84292977643545011372636310190131561600245600808985776015819825*rr) + 
  Q6*Q7^2*(-56568604769259636942320242025600119146431428776801863320121864439\
52510245428186761535978211411658428 + 354931388140552687278110288692395018973\
4002953555967734650909400950101925733835912927277253854952345*rr) + 
  Q6*Q9^2*(478930049286522352527495757638070367658699328432440053174115368163\
6193734054631876754411537487911237 + 4876673830126038622618917499668494124987\
835110883766974414934585556270725912818101370148640527801296*rr) + 
  Q4*Q7*Q9*(57888771053960862347440641500524521040301853669917122449237996900\
26435868271230871566408549865133897 + 746942815911031361602457812131640543572\
1264687864722507609196867829653047003200460246993445475946793*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q6^2 + Q5*Q7^2*(39488876746106135032752127235018289\
47144844745966089892343536095423668490076843724185102492374396015 - 
    6624595041705476622154677450407464784504510834174199873250106714369936559\
830375843430843296438211372*rr) + Q6*Q7*Q8*(491799695113609378276242596124316\
2150686751781601762543665162247747737971663049739734731829207982788 - 
    5941523973127311632614080999422257091819643368625959293642419930115741361\
994509563640273357521756084*rr) + 
  Q6*Q8^2*(-22732915610812034802938250322136407232630882887430660265552527930\
65504517501483131087580908664210654 - 297962354090360916756083888239998061064\
2156885384246643081731242404045555911554392229045937816277101*rr) + 
  Q5*Q8*Q9*(31102437317810300764341467041947547364938417249096627054764340271\
21862016165880242377977525451172161 - 294987636177862195179914907869800757644\
7708897703225556997580127286592585092922197463308607173380209*rr) + 
  Q4*Q8*Q9*(-1752558077843915475220130125132328280155928105476910983525996361\
796888009658696958127256103084286281 - 27996097696545653649781180427977440940\
22668780585834020496060001539014189103123985079369715689750321*rr) + 
  Q4*Q7*Q9*(17659581078864986278794035678862759133466896547836763662976634406\
465352146302215359387684375308032363 - 22502664548721110836882977112651270973\
11100503866044455639926031326073506947464419545933499354779033*rr) + 
  Q6*Q9^2*(748636686420745340357404571527395160605517946189294270627700757915\
7524124591921648493583045682493611 - 2177738713206826137210413800372371172698\
855493243146299538020909042785600117547928294856418595123722*rr) + 
  Q0*Q1*Q7*(-3060278138778961159129854772063587280781025817925012232422261268\
89777438844337259927111525057964906 - 386958112419849904111202033594196494840\
895267589034574784513106492275985751971539402500917929435710*rr) + 
  Q5*Q9^2*(-30726534674894989326739104339383027226331732526804508494528599793\
78562119415093200427792529772577160 - 776786088672634532114067590632816914199\
47260497846699019488310059578018167320623124105129280335337*rr) + 
  Q3*Q4*Q6*(56530294862747479731403974099863474929855283001051744036543904758\
343625374709302064216338254723210 - 49139009943626380894857374916193643673922\
069415357836337024299666452923545232954660918647419505284*rr) + 
  Q2*Q4*Q5*(96583870834616065946061954970804978470141422768642850852203394687\
542922550198658484274971646657242 - 32357530347532049768709252145307131269646\
884985774871361365888143864473469552403272812641099094060*rr) + 
  Q2*Q4^2*(-57269699153848965604016170217961764293351971299554490233891636754\
921633696472437779562597411965926 - 19464240769434821183900582060189503759992\
798540635205230514492828476234239864275412000815172267218*rr) + 
  Q3*Q6^2*(-49211938310801153222701067046528961982543348729533838320102515286\
363734827370879382908211667644938 - 12728981778852137290306652965910933345330\
836225398321972707252729095530811458177018364555439212938*rr) + 
  Q3*Q4^2*(350057314605614553480340661446022373799734967544697701774576902322\
24213947678174026806352932134554 - 369851860138678193637324426210190807740229\
1952679714949232146547347598053365729760277981961337274*rr) + 
  Q2*Q3*Q9*(17401790569928633492797197672178529515451484149784906091735073524\
51439987700611219881470487398888 - 360563899357341218716423938097209850797879\
4622383539826329200504229922116751725082139583537234126*rr) + 
  Q3^2*Q8*(803633420714598489443557711045180430278253996995825351269601979379\
451401345115486103486910622764 - 12528445972820576063536077888054180695624856\
61975412609717732330725845996288481274608168345321959*rr) + 
  Q2^2*Q9*(-68366607263782912332934753445583927840694188564909089442192020740\
71747902775364066992169406158206 - 383760818025846560708223182525259901841076\
052486800832807880862953948265784945781591473578853767*rr) + 
  Q1^2*Q8*(-18209989108987046790519386516221277921399056030919343777597353826\
6153839326492951319447134974840 - 5092290847272856142835634114772235420470954\
4179239106063370541816970706552947720591476519954680*rr) + 
  Q3^2*Q9*(377262014297823694693855298871995219328647648694877253752074725788\
9773662968131680906939709926220 - 3438487026258402187389906726801693765058332\
1056961813224135633101481852134646349501335560686803*rr) + 
  Q1^2*Q7*(123383152050305901172042013721969565228781614155789647268672759194\
494015133759695567098179066208 + 62238170557203419967839565346970671152697633\
814395342213221214502437280346191505642499788865080*rr) + 
  Q2^2*Q7*(276820058477846062401886280469250219349817970660480752543078486149\
9703930644382227806088298570198 + 5084655330438305050372626690745524461790549\
25481821951345004076632421980772166977355006205479287*rr) + 
  Q2*Q3*Q7*(75722962933062242224484027154841060200273330478661413474152582664\
6810903465407660470507778493356 + 6184046208868315082918200655759732030223199\
01500478477282792261360939988743205738284826077930040*rr) + 
  Q3^2*Q7*(-33102706157508826850570740804021068056410933607433190914661639580\
43020018264937965590252305153648 + 959345594395346759452784401809093325052145\
019686227934587512573666990764484005760210410325596399*rr) + 
  Q2*Q3*Q8*(-2384352612661001508533186433548936499146029144476068303384209547\
146518011760073180542942821136816 + 15948963098634582970450757070982055220354\
89381968683727908321462608605899523298244021948322899924*rr) + 
  Q2^2*Q8*(478147052569913980827864433983984625314509988248736809317063183351\
0148063546420235537612103838478 + 2309787189359666730482575516838436022608400\
885968347906200101109850136031592708670132066953922975*rr) + 
  Q2*Q5*Q6*(-1986909496853506244953954596238892726032514693083647946389762060\
2177967291849533977140354480139494 + 1167458508842691609653007431487709639212\
2021781485543378907472092099583115887069173580701412276356*rr) + 
  Q3*Q5^2*(366680762194565139595614152031503840330802391895715396611121605386\
3035314161435122959343274706682 + 1423949149151350015417173384205805718888287\
5371008193507640393531879622613448837001493958374376548*rr) + 
  Q3*Q5*Q6*(72910922939169948425745307162540735698680033888489546776998193167\
182344828152876041261909864288550 + 15394393248794747819076344908238520269994\
506184317814482999474420118826468244122854748695842792628*rr) + 
  Q2*Q6^2*(507310881386248963095622804373100901676518194516696219474954538431\
55226234364276650187512694052986 + 199368192455349520632516688632963108320775\
80766511130850768560303364676964819715549299827323025566*rr) + 
  Q2*Q5^2*(176107163429740613632892804459032352440755308921991403224838712659\
39506959643231645363637101326226 + 262162517487662195130500091751510683456828\
23072925964465400409663198998928739654306038686329957716*rr) + 
  Q3*Q4*Q5*(75469688297047358252181463770709190220902995936379057839491427902\
245802866735001080915053710129330 + 28135275070720318405885100536783964255138\
412793586444486576127134780583937898651657877104892987072*rr) + 
  Q0*Q1*Q9*(42301647667597467996334767509644401845645284383253226276031168413\
4143430215848665776327357635722678 + 4503538030608991329161786756697520279766\
7121109326817687113375453191370930626631275585945445041114*rr) + 
  Q2*Q4*Q6*(33754243647949142865520108563439925356952533348613183111792854626\
789943930550392379965019720609634 + 61170442028959842331666415147347256513660\
921189065773477386024822766370680355098623193865030049688*rr) + 
  Q4*Q7*Q8*(43489856873941496520229460813555296188838116026635552229085712070\
1875933725076068481232781826768596 + 1087890729191570102436721740186227711914\
00191031111211971442066546671039189665376135986551748024518*rr) + 
  Q0*Q1*Q8*(30508614380586249731441669862657143794187654291096560859166390493\
6104267961949672096976081285227154 + 3070576641679829905001963426982058490700\
43879704413983645532261107782151934787744017184417972887352*rr) + 
  Q4*Q8^2*(102071248745313433663499079718577585814314379823757661949602229148\
4838086531924845767805234202200227 + 7846167452549958312022612213446434107239\
74630795855147642944513698985569417199176542120678276213402*rr) + 
  Q5*Q8^2*(463050006987880488162545560056983832906350602778196855763686478788\
978370695719413893021978409335619 + 20631373820612361625078780491497065094366\
20796507641408385118115830602829333802213617213327638484506*rr) + 
  Q5*Q7*Q8*(-3110130937265294635376545593168814577499417613787324169594333443\
933092024758226725135266705303459864 + 23670699010075639220710300253375965717\
90761235536268688058964242829304458840619336322255999974932886*rr) + 
  Q4*Q9^2*(-43587122575009412281173070022828868370491776696160913710255180465\
69894881083175136482968830920926606 + 248956715487605205482292798801530889764\
0208014368308948184502082702882893226682935219528119257686565*rr) + 
  Q6*Q7*Q9*(-1899591141831995252083003955478430849408118589271556512394679702\
553824544208580315539193431677568215 + 26767047242665143068221867155886678693\
22672746248594772526942100585210278325205504299537730555246657*rr) + 
  Q4*Q7^2*(-94309725507967668956576883206778532364269178267145687004648772601\
45988361298553708266548562620102247 + 283554461783251185729268287696753333139\
8831235162255296692263797694363412587021082564686770438257616*rr) + 
  Q6*Q7^2*(363051808413793259558155331367366010304705305167972949260140204700\
9183708575319736515957070885569072 + 3854917117427364467688236274325272114949\
151650885325499018584784582326132630163483792864784131733533*rr) + 
  Q6*Q8*Q9*(-7892290839288260364733547303232114188765046419788129572669257892\
662472291900887401433602996431977283 + 46588497839872501277630977116536347031\
83265147025028735279725145055138413838261451661249500678774135*rr) + 
  Q5*Q7*Q9*(-6156290303910516487137328434326534299408559270332933748503109086\
1355865821092298654166957253329171 + 4788307506404856070366020710565964288242\
088846588427306573969971331501574919292501457820744140886903*rr) + 
  Q0^2*Q9*(-19526606405786072407096185913882512883646895277050691560754076422\
120774915628352412061040002775603342 + 13683883100956510569020061151894122120\
013920680534661814262061389161341183066345320999121975317999040*rr)}


==> anc/GAPdataAll <==
# This file begins verbatim with the results of Cartwright and Steger

FreeGp:=FreeGroup("Z","A","B");
Zf:=FreeGp.1;
Af:=FreeGp.2;
Bf:=FreeGp.3;

Rels:=[
Zf^3,
(Bf*Zf)^3,
Af^2*Zf*Bf*Zf^-1*Af*Zf^-1*Af^3*Bf^-1*Af*Zf,
Af^-1*Zf^-1*Bf*Zf*Af^-1*Zf^-1*Bf*Zf*Af^-1*Bf,
Bf*Af^-1*Bf*Af^-2*Zf*Bf^-2*Zf*Af*Zf^-1*Af*Zf^-1,
Zf*Af*Zf*Af^2*Bf^-1*Af*Zf*Af^-1*Zf*Af^-1*Zf^-1*Bf,
Bf*Zf*Af^-1*Bf^-1*Zf*Af^-1*Zf*Bf^-1*Zf*Af^-1*Zf^-1*Bf,
Bf^-1*Af^-1*Bf*Af^-2*Bf*Zf^-1*Af*Zf^-1*Af*Zf^-1*Bf^-1,
Zf^-1*Af^-1*Bf*Af^-2*Zf^-1*Bf^-2*Zf*Af^-1*Bf^-1*Zf*Af*Bf^-1,
Bf*Af^-1*Zf^-1*Bf*Af*Zf^-1*Bf^-1*Zf*Af^-1*Bf*Zf^-1*Af*Zf^-1*Bf*Af^-1,
Bf^-1*Zf*Af^-1*Zf*Bf^-1*Zf*Af*Zf^-1*Bf^-2*Zf*Af^2*Zf^-1*Bf^-2*Zf*Af
];

# Finitely presented version of $\bar\Gamma$
GammaBarFP:=FreeGp/Rels;
Zg:=GammaBarFP.1;
A:=GammaBarFP.2;
B:=GammaBarFP.3;

# Important subgroups of $\bar\Gamma$
index3aFP:=Group(Zg, A, B*Zg*B^-1, B*A*B^-1);
index3bFP:=Group(A, B*Zg, Zg*B, Zg*A*Zg^-1);
index3cFP:=Group(A, Zg*B^-1, Zg^-1*B);
index3dFP:=Group(A, B, Zg*A*Zg^-1);
index9aFP:=Group(A, Zg*A*Zg^-1, Zg*B*Zg^-1*B^-1, B*A*B^-1, B^3, Zg^-1*A*Zg);
index9bFP:=Group(A, Zg*A*Zg, Zg*B*Zg^-1, B*Zg*A^-1*B^-1);


# Check the indexes of the subgroups
Index(GammaBarFP,index3aFP) = 3;
Index(GammaBarFP,index3bFP) = 3;
Index(GammaBarFP,index3cFP) = 3;
Index(GammaBarFP,index3dFP) = 3;
Index(GammaBarFP,index9aFP) = 9;
Index(GammaBarFP,index9bFP) = 9;

# new stuff
G1:=index9aFP;
# this is the subgroup for BBF, i.e. FPP: (C18,p=3,\emptyset,d_3 D_3)
G2:=index9bFP;
# this is the fundamental group of barFPP, the one we are looking for
G4:=DerivedSubgroup(G1);
# this one has index 52 in G1.
G3:=Core(G1,G2);
G5:=Intersection(G1,G3); 
# this is the fundamental group of 72.FPP
G4FPP:=ClosureGroup(DerivedSubgroup(G1),G5);
# this is the fundamental group of 4.FPP
G8FPP:=ClosureGroup(G5,DerivedSubgroup(G4FPP));
# this is the fundamental group of 8.FPP
G9barFPP:=ClosureGroup(G5,DerivedSubgroup(G2));
# this is the fundamental group of 9.barFPP


AbelianInvariants(G1);
AbelianInvariants(G4FPP);
AbelianInvariants(G8FPP);
AbelianInvariants(G5);
AbelianInvariants(G9barFPP);
AbelianInvariants(G2);
# computing torsion in the Picard group

G648:=GammaBarFP/G5;
StructureDescription(G648);
Qg2:=G2/G5;
StructureDescription(Qg2);
# this is the \widebar G_{72} group    
Qg1:=G1/G5;
StructureDescription(Qg1);
# this is the G_{72} group

phi:=NaturalHomomorphismByNormalSubgroup(GammaBarFP,G5);
H0:=phi(GammaBarFP); 
# this will have everything, it is G_{648}

H1:=phi(G1);
H2:=phi(G2);
H4:=phi(G4);
# this corresponds to the C2 x C2 double cover of FPP (C18,p=3,\emptyset,d_3 D_3)
H8:=DerivedSubgroup(H4);
# this corresponds to the 8:1 Q8 cover of the FPP (C18,p=3,\emptyset,d_3 D_3)
H3:=phi(G3);
# this is not a subgroup of H8


# verifying the group structure
IdGroup(H0);
#[ 648, 702 ]
C3C3:=AbelianGroup(IsPcGroup,[3,3]);
SL23:=DerivedSubgroup(AutomorphismGroup(C3C3)); 
SL23C3C3:=SemidirectProduct(SL23,C3C3); 
IdGroup(DirectProduct(SmallGroup(3,1),SL23C3C3));

C:=CharacterTable(H0);
Display(C);

LoadPackage( "ctbllib" );

# The following commands give restrictions of characters from H0 to H1 and H2.
# We know that we want a dimension 72 character of H0 which restricts to H2 and H1 
# as regular character (zero trace for all but the zero).

restr1:=Restricted(Irr(C),H1);
restr2:=Restricted(Irr(C),H2);



==> anc/Step1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     63418,       1692]
NotebookOptionsPosition[     59822,       1629]
NotebookOutlinePosition[     60216,       1645]
CellTagsIndexPosition[     60173,       1642]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["In this file we find an equation of a nonreduced cut, \
starting from a nonreduced cut modulo p=73.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.973154744023663*^9, 
  3.9731547764389687`*^9}},ExpressionUUID->"83d44d88-8de2-457f-8084-\
929fcd1168e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\</Users/borisov/Desktop/2025/FPPOct2025/\>\"", 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "needs", " ", "to", " ", "be", " ", "replaced", " ", "with", 
    " ", "whatever", " ", "directory", " ", "you", " ", "store", " ", "the", 
    " ", "original", " ", "equations", " ", "and", " ", "the", " ", "results",
     " ", 
    RowBox[{"in", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{3.973154792109421*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"2f44a6a5-bb35-4165-a2c1-4f18250d69e8"],

Cell[BoxData["\<\"/Users/borisov/Desktop/2025/FPPOct2025\"\>"], "Output",
 CellChangeTimes->{3.9731550585157137`*^9, 3.973155431189221*^9, 
  3.973326396852768*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"76921d6c-0a5d-46d6-a051-329315e0c402"]
}, Open  ]],

Cell[TextData[StyleBox["We reduce the equations modulo 73 and then save them. \
",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.973326144024406*^9, 3.973326165396998*^9}, {
  3.973326413739313*^9, 3.973326418207405*^9}, {3.973328394354433*^9, 
  3.973328418595701*^9}},ExpressionUUID->"1c33dfbd-4cce-4f31-bed4-\
66507ba4f847"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Eqs", " ", "=", " ", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"Import", "[", "\"\<EqsFPPwithrr.txt\>\"", "]"}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<EqsFPPmod73\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{
       RowBox[{"Eqs", "/.", 
        RowBox[{"rr", "->", "12"}]}], ",", "73"}], "]"}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"12", "^", "2"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "mod", " ", "73"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.97332611483325*^9, {3.973326168605341*^9, 3.973326311217658*^9}, {
   3.9733264026310577`*^9, 3.973326402982375*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4aebd164-bf6d-4fde-b6ef-929053fc2415"],

Cell[TextData[StyleBox["We build a file Step1Magma around EqsFPPmod73, \
verified the cut and computed an element F in the radical of the ideal \
generated by the equations of the FPP and the cut, modulo 73. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9731551568250732`*^9, 3.9731552148819*^9}, {
  3.973328420303289*^9, 
  3.973328457309803*^9}},ExpressionUUID->"cfc8af19-0873-4b39-a746-\
f5f26f3628c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cut", " ", "=", " ", 
   RowBox[{"Q0", "+", 
    RowBox[{"69", " ", "Q1"}], "+", 
    RowBox[{"69", " ", "Q2"}], "+", 
    RowBox[{"69", " ", "Q3"}], "+", 
    RowBox[{"7", " ", "Q4"}], "+", 
    RowBox[{"7", " ", "Q5"}], "+", 
    RowBox[{"7", " ", "Q6"}], "+", 
    RowBox[{"62", " ", "Q7"}], "+", 
    RowBox[{"62", " ", "Q8"}], "+", 
    RowBox[{"62", " ", "Q9"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", " ", "=", " ", 
   RowBox[{
    RowBox[{"Q3", " ", "Q6"}], "+", 
    RowBox[{"61", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{"29", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{"53", " ", 
     RowBox[{"Q6", "^", "2"}]}], "+", 
    RowBox[{"9", " ", "Q1", " ", "Q7"}], "+", 
    RowBox[{"18", " ", "Q2", " ", "Q7"}], "+", 
    RowBox[{"42", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{"32", " ", "Q4", " ", "Q7"}], "+", 
    RowBox[{"15", " ", "Q5", " ", "Q7"}], "+", 
    RowBox[{"9", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{"11", " ", 
     RowBox[{"Q7", "^", "2"}]}], "+", 
    RowBox[{"25", " ", "Q1", " ", "Q8"}], "+", 
    RowBox[{"3", " ", "Q3", " ", "Q8"}], "+", 
    RowBox[{"13", " ", "Q4", " ", "Q8"}], "+", 
    RowBox[{"18", " ", "Q5", " ", "Q8"}], "+", 
    RowBox[{"21", " ", "Q6", " ", "Q8"}], "+", 
    RowBox[{"11", " ", "Q7", " ", "Q8"}], "+", 
    RowBox[{"44", " ", 
     RowBox[{"Q8", "^", "2"}]}], "+", 
    RowBox[{"49", " ", "Q1", " ", "Q9"}], "+", 
    RowBox[{"63", " ", "Q2", " ", "Q9"}], "+", 
    RowBox[{"53", " ", "Q3", " ", "Q9"}], "+", 
    RowBox[{"12", " ", "Q4", " ", "Q9"}], "+", 
    RowBox[{"26", " ", "Q5", " ", "Q9"}], "+", 
    RowBox[{"12", " ", "Q6", " ", "Q9"}], "+", 
    RowBox[{"51", " ", "Q7", " ", "Q9"}], "+", 
    RowBox[{"68", " ", "Q8", " ", "Q9"}], "+", 
    RowBox[{"44", " ", 
     RowBox[{"Q9", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3action", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q1", "->", "Q2"}], ",", 
     RowBox[{"Q2", "->", "Q3"}], ",", 
     RowBox[{"Q3", "->", "Q1"}], ",", 
     RowBox[{"Q4", "->", "Q5"}], ",", 
     RowBox[{"Q5", "->", "Q6"}], ",", 
     RowBox[{"Q6", "->", "Q4"}], ",", 
     RowBox[{"Q7", "->", "Q8"}], ",", 
     RowBox[{"Q8", "->", "Q9"}], ",", 
     RowBox[{"Q9", "->", "Q7"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fsym", "=", 
    RowBox[{"F", "+", 
     RowBox[{"(", 
      RowBox[{"F", "/.", "C3action"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"F", "/.", "C3action"}], ")"}], "/.", "C3action"}], ")"}]}]}],
    ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"symmetrize", " ", "to", " ", "simplify", " ", "calculations"}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.953804948360086*^9, 3.953805004903306*^9}, {
   3.953805036383575*^9, 3.953805258349407*^9}, {3.9538053412063627`*^9, 
   3.953805378988729*^9}, {3.9538054393839417`*^9, 3.953805450089312*^9}, {
   3.9538056466131983`*^9, 3.9538056623587*^9}, {3.953805721158074*^9, 
   3.9538057287984667`*^9}, {3.953805789433792*^9, 3.95380582502129*^9}, {
   3.953805882745143*^9, 3.9538058867757483`*^9}, {3.9538059257924833`*^9, 
   3.953805973727325*^9}, {3.9538060218965893`*^9, 3.953806025580553*^9}, {
   3.953806059070737*^9, 3.9538061198394547`*^9}, {3.9538061943854837`*^9, 
   3.953806230039135*^9}, {3.954972167333605*^9, 3.9549721969176254`*^9}, 
   3.9549722388466396`*^9, {3.955013959744712*^9, 3.955013979945937*^9}, 
   3.955014240393982*^9, {3.955015257774164*^9, 3.955015301346095*^9}, {
   3.955027931799144*^9, 3.955027966572298*^9}, 3.973154794946472*^9, {
   3.973154880356824*^9, 3.973154895804737*^9}, 3.9731550481509037`*^9, {
   3.973326106917811*^9, 3.973326109116006*^9}, {3.973328458920414*^9, 
   3.973328470806643*^9}},ExpressionUUID->"199e652e-fd1a-3042-9460-\
bff360670929"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"maxorder", " ", "=", " ", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sols", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"t", "^", "2"}], "+", "2"}], "==", "0"}], ",", 
      RowBox[{"Modulus", "->", 
       RowBox[{"73", "^", "maxorder"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"pick", " ", "the", " ", "correct", " ", "one"}], ";", " ", 
    RowBox[{
    "we", " ", "were", " ", "using", " ", "12", " ", "mod", " ", "73", " ", 
     "in", " ", "Magma", " ", "code"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "2"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"t", "/.", 
           RowBox[{"sols", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "73"}], "]"}], "==", 
        "12"}], ",", 
       RowBox[{
        RowBox[{"rrmax", "=", 
         RowBox[{"t", "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], ";", " ", 
        RowBox[{"Print", "[", "rrmax", "]"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsMod73max", "=", 
    RowBox[{"PolynomialMod", "[", " ", 
     RowBox[{
      RowBox[{"Eqs", "/.", 
       RowBox[{"rr", "->", "rrmax"}]}], ",", 
      RowBox[{"73", "^", "maxorder"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"order", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsCurrent", "=", " ", 
   RowBox[{"PolynomialMod", "[", 
    RowBox[{"EqsMod73max", ",", 
     RowBox[{"73", "^", "order"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.953806808305904*^9, 3.953807104094255*^9}, {
   3.9538071432221107`*^9, 3.953807160694343*^9}, 3.954410878546566*^9, {
   3.955627794182693*^9, 3.9556278006797323`*^9}, {3.973154934683818*^9, 
   3.973154969967855*^9}, {3.9731551058473053`*^9, 3.9731551108530188`*^9}, {
   3.97315545875028*^9, 3.9731554709573193`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d3d2d12c-df3e-c74a-b5b9-8725386f756e"],

Cell[BoxData["78542396402257249148541160507812344061628156561661632599"], \
"Print",
 CellChangeTimes->{3.973155471766199*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a4e65a62-024b-42d4-8b00-e766aaf19cd7"]
}, Open  ]],

Cell[TextData[StyleBox["We will find a basis of equations with a simpler \
action of the central C3 (that fixes the cut).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.973155319147011*^9, 3.97315532609085*^9}, {
  3.973155743943418*^9, 
  3.973155796878313*^9}},ExpressionUUID->"ea893c34-d0bf-4693-aa37-\
ee45582a6fc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "make", " ", "C3", " ", "action", " ", 
    "on", " ", "Eq_i", " ", "easier"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Qs", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"Variables", "[", "Eqs", "]"}], ",", 
       RowBox[{"{", "rr", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mon3Q", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Qs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"Qs", "[", 
           RowBox[{"[", "j", "]"}], "]"}], 
          RowBox[{"Qs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoeffMatrix", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GoodIndices", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "84"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eq1", "=", 
        RowBox[{"EqsMod73max", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eq2", "=", 
        RowBox[{"eq1", "/.", "C3action"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eq3", "=", 
        RowBox[{"eq2", "/.", "C3action"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newmatrix", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"CoeffMatrix", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"eq1", ",", 
              RowBox[{"Mon3Q", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"Length", "[", "Mon3Q", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newmatrix", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"newmatrix", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"eq2", ",", 
              RowBox[{"Mon3Q", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"Length", "[", "Mon3Q", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newmatrix", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"newmatrix", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"eq3", ",", 
              RowBox[{"Mon3Q", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"Length", "[", "Mon3Q", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"newmatrix", ",", 
            RowBox[{"Modulus", "->", "73"}]}], "]"}], "==", 
          RowBox[{"rk", "+", "3"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rk", "+=", "3"}], ";", "\[IndentingNewLine]", 
          RowBox[{"CoeffMatrix", "=", "newmatrix"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"GoodIndices", ",", "k"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"rk", ",", "GoodIndices"}], "}"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "we", " ", "found", " ", "indiced", " ", "of", " ", "equations", " ", 
     "whose", " ", "C3", " ", "translates", " ", "generate", " ", "dim", " ", 
     "81", " ", "subspace", " ", "of", " ", "equations"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "now", " ", "we", " ", "add", " ", "three", " ", "invariant", " ", 
     "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "84"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eq1", "=", 
        RowBox[{"EqsMod73max", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eq2", "=", 
        RowBox[{"eq1", "/.", "C3action"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eq3", "=", 
        RowBox[{"eq2", "/.", "C3action"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newmatrix", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"CoeffMatrix", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"eq1", "+", "eq2", "+", "eq3"}], ",", 
              RowBox[{"Mon3Q", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"Length", "[", "Mon3Q", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"newmatrix", ",", 
            RowBox[{"Modulus", "->", "73"}]}], "]"}], "==", 
          RowBox[{"rk", "+", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rk", "+=", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"CoeffMatrix", "=", "newmatrix"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"GoodIndices", ",", "k"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"rk", ",", "GoodIndices"}], "}"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SymmetrizedEquations", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "27"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eq1", "=", 
        RowBox[{"EqsMod73max", "[", 
         RowBox[{"[", 
          RowBox[{"GoodIndices", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eq2", "=", 
        RowBox[{"eq1", "/.", "C3action"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eq3", "=", 
        RowBox[{"eq2", "/.", "C3action"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"SymmetrizedEquations", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"SymmetrizedEquations", " ", ",", 
          RowBox[{"{", 
           RowBox[{"eq1", ",", "eq2", ",", "eq3"}], "}"}]}], "]"}]}], ";"}]}],
      "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SymmetrizedEquations", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"SymmetrizedEquations", " ", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EqsMod73max", "[", 
          RowBox[{"[", "10", "]"}], "]"}], ",", 
         RowBox[{"EqsMod73max", "[", 
          RowBox[{"[", "11", "]"}], "]"}], ",", 
         RowBox[{"EqsMod73max", "[", 
          RowBox[{"[", "16", "]"}], "]"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.954410897743083*^9, 3.9544110898167686`*^9}, {
   3.9544111296989202`*^9, 3.9544111407111473`*^9}, {3.954411277382826*^9, 
   3.9544112991162767`*^9}, {3.954411377744155*^9, 3.954411620629487*^9}, {
   3.954411706671363*^9, 3.954411856611747*^9}, {3.95501426964607*^9, 
   3.9550142700106707`*^9}, {3.955014303423645*^9, 3.955014358701088*^9}, 
   3.973155225488043*^9, 3.973155377780507*^9, {3.9731555798338547`*^9, 
   3.973155648310031*^9}, {3.9731556858188467`*^9, 3.973155708676852*^9}, {
   3.973155810150632*^9, 3.9731558293898697`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"6bda5c98-6964-e649-a3b6-452b72e3f6a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8",
      ",", "9", ",", "31", ",", "32", ",", "33", ",", "34", ",", "35", ",", 
     "36", ",", "37", ",", "39", ",", "40", ",", "58", ",", "59", ",", "60", 
     ",", "61", ",", "62", ",", "63", ",", "66", ",", "67", ",", "68"}], 
    "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.973155833360806*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"72137619-1472-4e35-8ac3-65c2517fa158"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"84", ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8",
      ",", "9", ",", "31", ",", "32", ",", "33", ",", "34", ",", "35", ",", 
     "36", ",", "37", ",", "39", ",", "40", ",", "58", ",", "59", ",", "60", 
     ",", "61", ",", "62", ",", "63", ",", "66", ",", "67", ",", "68", ",", 
     "10", ",", "11", ",", "16"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.973155835756916*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"f7bca270-00f2-449e-b7f0-8ad8e79919dc"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We are computing a relation of the form Fsym^2 = Sum \
H_i Eqs_i + cut R.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.973155872713173*^9, 3.97315588246461*^9}, {
  3.973155921820224*^9, 
  3.973156017682891*^9}},ExpressionUUID->"f8ddf9f2-3a94-4c8c-981f-\
fee0332871a0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<u\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "84"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "are", " ", "trying", " ", "to", " ", "solve", " ", 
     RowBox[{"Fsym", "^", "2"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\\", "sum_i"}], " ", "H_i", " ", "Eqs_i"}], " ", "+", " ", 
     RowBox[{"cut", " ", "R"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"set", " ", "up", " ", "H"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HtoQ", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "27"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HtoQ1", "=", 
      RowBox[{
       RowBox[{"Hs", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"3", "i"}], "-", "2"}], "]"}], "]"}], "->", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"count", "+", "j", "-", "1"}], "]"}], "]"}], 
          RowBox[{"Qs", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "2", ",", "10"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"HtoQ2", "=", 
      RowBox[{
       RowBox[{"Hs", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"3", "i"}], "-", "1"}], "]"}], "]"}], "->", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"count", "+", "j", "-", "1"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qs", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "/.", "C3action"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "2", ",", "10"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"HtoQ3", "=", 
      RowBox[{
       RowBox[{"Hs", "[", 
        RowBox[{"[", 
         RowBox[{"3", "i"}], "]"}], "]"}], "->", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"count", "+", "j", "-", "1"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Qs", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/.", "C3action"}], ")"}], "/.",
             "C3action"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "2", ",", "10"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"HtoQ", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"HtoQ", ",", " ", 
        RowBox[{"{", 
         RowBox[{"HtoQ1", ",", "HtoQ2", ",", "HtoQ3"}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"count", "+=", "9"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"HtoQ", ",", 
    RowBox[{
     RowBox[{"Hs", "[", 
      RowBox[{"[", "82", "]"}], "]"}], "->", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"count", "+", "j"}], "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Q0", ",", 
           RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ",", 
           RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ",", 
           RowBox[{"Q7", "+", "Q8", "+", "Q9"}]}], "}"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "]"}], ";", 
  RowBox[{"count", "+=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"HtoQ", ",", 
    RowBox[{
     RowBox[{"Hs", "[", 
      RowBox[{"[", "83", "]"}], "]"}], "->", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"count", "+", "j"}], "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Q0", ",", 
           RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ",", 
           RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ",", 
           RowBox[{"Q7", "+", "Q8", "+", "Q9"}]}], "}"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "]"}], ";", 
  RowBox[{"count", "+=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"HtoQ", ",", 
    RowBox[{
     RowBox[{"Hs", "[", 
      RowBox[{"[", "84", "]"}], "]"}], "->", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"count", "+", "j"}], "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Q0", ",", 
           RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ",", 
           RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ",", 
           RowBox[{"Q7", "+", "Q8", "+", "Q9"}]}], "}"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "]"}], ";", 
  RowBox[{"count", "+=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "count", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"set", " ", "up", " ", "R"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffMatrixforR", "=", "CoeffMatrix"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"CoeffMatrixforR", ",", 
     RowBox[{"Modulus", "->", "73"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rvalue", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "Mon3Q", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"symmmon", "=", 
      RowBox[{
       RowBox[{"Mon3Q", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Mon3Q", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "C3action"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mon3Q", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "C3action"}], ")"}], "/.", 
         "C3action"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"newmatrix", "=", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"CoeffMatrixforR", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"symmmon", ",", 
            RowBox[{"Mon3Q", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "Mon3Q", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixRank", "[", 
         RowBox[{"newmatrix", ",", 
          RowBox[{"Modulus", "->", "73"}]}], "]"}], ">", "rk"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Rvalue", "+=", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"count", "+", "1"}], "]"}], "]"}], "symmmon"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"CoeffMatrixforR", "=", "newmatrix"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "count", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"setting", " ", "up", " ", "equations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon4Q", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Qs", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        RowBox[{"Qs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], " ", 
        RowBox[{"Qs", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsCurrent", "=", 
   RowBox[{"PolynomialMod", "[", 
    RowBox[{"SymmetrizedEquations", ",", 
     RowBox[{"73", "^", "order"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symmetrizedHs", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", "HtoQ"}], ")"}], 
      RowBox[{"EqsCurrent", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "84"}], "}"}]}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symmetrizedHs", "=", 
   RowBox[{"symmetrizedHs", "+", 
    RowBox[{"(", 
     RowBox[{"symmetrizedHs", "/.", "C3action"}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"symmetrizedHs", "/.", "C3action"}], ")"}], "/.", "C3action"}],
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tbz", " ", "=", " ", 
    RowBox[{
     RowBox[{"Fsym", "^", "2"}], " ", "-", " ", "symmetrizedHs", "-", " ", 
     RowBox[{"cut", " ", 
      RowBox[{"(", "Rvalue", ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "a", " ", "poly", " ", "of", " ", "deg", " ", "4", 
    " ", "in", " ", "Q", " ", "with", " ", "coefficients", " ", "linear", " ",
     "in", " ", "u_i", " ", "and", " ", "constants"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Us", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Us", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "count"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"shortening", " ", "Us"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffMatrixTbz", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VectorTbz", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "Mon4Q", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tbzk", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"tbz", ",", 
        RowBox[{"Mon4Q", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"CoeffMatrixTbz", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"tbzk", ",", 
           RowBox[{"Us", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"VectorTbz", ",", 
       RowBox[{"tbzk", "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"[", "l", "]"}], "]"}], "->", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}]}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solsorder1", "=", 
    RowBox[{"LinearSolve", "[", 
     RowBox[{"CoeffMatrixTbz", ",", 
      RowBox[{"-", "VectorTbz"}], ",", 
      RowBox[{"Modulus", "->", "73"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uvalues", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Us", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"solsorder1", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "solsorder1", "]"}]}], "}"}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "that", " ", "we", " ", "got", " ", "0"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"PolynomialMod", "[", 
    RowBox[{
     RowBox[{"tbz", "/.", "Uvalues"}], ",", "73"}], "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.954413039093884*^9, {3.954413174657854*^9, 3.9544134950561438`*^9}, {
   3.954413599897077*^9, 3.9544136062254353`*^9}, {3.955015609675271*^9, 
   3.955015609996318*^9}, {3.955016750050044*^9, 3.955016772105258*^9}, {
   3.955017183869671*^9, 3.955017195643021*^9}, {3.9550178125193787`*^9, 
   3.955017835190192*^9}, 3.955018155880512*^9, 3.955028005514695*^9, {
   3.955029831688683*^9, 3.955029898883327*^9}, {3.955030326381715*^9, 
   3.955030353878334*^9}, {3.9550304176045647`*^9, 3.955030418658246*^9}, 
   3.973155850529779*^9, 3.973155990344425*^9, {3.973156101097974*^9, 
   3.9731563287121897`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"dbc25f84-2df5-5f4c-9c4e-3989c53cc61d"],

Cell[CellGroupData[{

Cell[BoxData["255"], "Print",
 CellChangeTimes->{{3.9731563117593327`*^9, 3.973156329119896*^9}},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"997520e6-a856-4a1b-9a0d-6586e906ae6b"],

Cell[BoxData["301"], "Print",
 CellChangeTimes->{{3.9731563117593327`*^9, 3.973156330253744*^9}},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"157dee01-4ff2-41b6-b769-b4952e4cfa83"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.9731563117593327`*^9, 3.973156340414928*^9}},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"7864308c-58ad-4317-9abf-dfd73eac4ce5"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we are setting up the equations to do the loop. \
We are counting on LinearSolve to be consistent in its matrix reduction.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.955626376540784*^9, 3.955626381908558*^9}, {
  3.973156651919108*^9, 3.973156658782268*^9}, {3.973156725697775*^9, 
  3.973156756890538*^9}},ExpressionUUID->"b1ba2ca9-abc6-4d31-94de-\
72066e83550f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Uas", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"Us", ",", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10", ",", "a11", ",", "a12", ",", "a13", 
       ",", "a14", ",", "a15", ",", "a16", ",", "a17", ",", "a18", ",", "a19",
        ",", "a20", ",", "a21", ",", "a22"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sym2", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Qs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"Qs", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"Qs", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "/.", "C3action"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Qs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"Qs", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "/.", "C3action"}], ")"}], "/.",
           "C3action"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cut", "=", 
   RowBox[{"Q0", " ", "+", " ", 
    RowBox[{"a1", 
     RowBox[{"(", 
      RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], " ", "+", 
    RowBox[{"a2", 
     RowBox[{"(", 
      RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "+", 
    RowBox[{"a3", " ", 
     RowBox[{"(", 
      RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symmetrizedHs", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", "HtoQ"}], ")"}], 
      RowBox[{"SymmetrizedEquations", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "84"}], "}"}]}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symmetrizedHs", "=", 
   RowBox[{"symmetrizedHs", "+", 
    RowBox[{"(", 
     RowBox[{"symmetrizedHs", "/.", "C3action"}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"symmetrizedHs", "/.", "C3action"}], ")"}], "/.", "C3action"}],
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fsym", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a4", ",", "a5", ",", "a6", ",", "a7", ",", "a8", ",", "a9", ",", 
         "a10", ",", "a11", ",", "a12", ",", "a13", ",", "a14", ",", "a15", 
         ",", "a16", ",", "a17", ",", "a18", ",", "a19", ",", "a20", ",", 
         "a21", ",", "a22"}], "}"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], 
      RowBox[{"sym2", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tbz", " ", "=", " ", 
    RowBox[{
     RowBox[{"Fsym", "^", "2"}], " ", "-", " ", "symmetrizedHs", "-", " ", 
     RowBox[{"cut", " ", 
      RowBox[{"(", "Rvalue", ")"}]}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"tbz", ",", 
       RowBox[{"Mon4Q", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Mon4Q", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"StartUas", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"solsorder1", ",", 
      RowBox[{"{", 
       RowBox[{
       "69", ",", "7", ",", "62", ",", "0", ",", "0", ",", "0", ",", "0", ",",
         "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "62", ",", "57", 
        ",", "70", ",", "53", ",", "17", ",", "62", ",", "48", ",", "48", ",",
         "26", ",", "57"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "checking", " ", "that", " ", "these", " ", "values", " ", "fit", " ", 
    "the", " ", "equations", " ", "modulo", " ", "73"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"PolynomialMod", "[", 
    RowBox[{
     RowBox[{"tbz", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Uas", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{"StartUas", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Uas", "]"}]}], "}"}]}], "]"}]}], ",", 
     "73"}], "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"doing", " ", "the", " ", "loop"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"currentUas", "=", "StartUas"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"order", "=", "2"}], ",", 
   RowBox[{"order", "<=", "maxorder"}], ",", 
   RowBox[{"order", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"newUaS", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"currentUas", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"73", "^", 
            RowBox[{"(", 
             RowBox[{"order", "-", "1"}], ")"}]}], " ", 
           RowBox[{"Uas", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Uas", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tbztosolve", " ", "=", " ", 
       RowBox[{"PolynomialMod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"tbz", "/.", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Uas", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "->", 
               RowBox[{"newUaS", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", 
                RowBox[{"Length", "[", "Uas", "]"}]}], "}"}]}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"73", "^", 
           RowBox[{"(", 
            RowBox[{"order", "-", "1"}], ")"}]}]}], ",", "73"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"CoeffMatrixTbz", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"VectorTbz", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", 
         RowBox[{"Length", "[", "tbztosolve", "]"}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"CoeffMatrixTbz", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"tbztosolve", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"Uas", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{"Length", "[", "Uas", "]"}]}], "}"}]}], "]"}]}], "]"}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"VectorTbz", ",", 
           RowBox[{
            RowBox[{"tbztosolve", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Uas", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "->", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", 
                RowBox[{"Length", "[", "Uas", "]"}]}], "}"}]}], "]"}]}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"CoeffMatrixTbz", ",", 
         RowBox[{"-", "VectorTbz"}], ",", 
         RowBox[{"Modulus", "->", "73"}]}], "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"currentUas", "=", " ", 
       RowBox[{"newUaS", "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Uas", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"sols", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Uas", "]"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"currentcut", "=", 
       RowBox[{"cut", "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Uas", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"currentUas", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Uas", "]"}]}], "}"}]}], "]"}]}]}], ";"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"just", " ", "making", " ", "sure", " ", 
       RowBox[{"it", "'"}], "s", " ", "working"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"order", ",", "5"}], "]"}], "==", "3"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"order", ",", " ", "currentcut"}], "}"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.955619073317298*^9, 3.955619074469728*^9}, {
  3.955621115181568*^9, 3.955621256406309*^9}, {3.955621289595297*^9, 
  3.955621308200859*^9}, {3.9556213421579943`*^9, 3.955621343380805*^9}, {
  3.955621378629109*^9, 3.955621425470797*^9}, {3.9556215181020603`*^9, 
  3.95562152163832*^9}, {3.955621562294964*^9, 3.9556215716283092`*^9}, {
  3.9556216322555923`*^9, 3.955621644792164*^9}, {3.955622156275127*^9, 
  3.95562220687694*^9}, {3.95562626236217*^9, 3.955626263197009*^9}, {
  3.955626299921877*^9, 3.955626314640808*^9}, {3.9556263649404497`*^9, 
  3.955626418001019*^9}, {3.955626462175269*^9, 3.955626476070875*^9}, {
  3.973156665554881*^9, 3.973156665862774*^9}, {3.973156785046543*^9, 
  3.973156848875723*^9}},ExpressionUUID->"8c9d1c4b-240c-4948-af35-\
51f71ad8e3c7"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.955622214295445*^9, 3.955626073538232*^9, 
  3.95562626481882*^9, 3.955626418690287*^9, 3.955626506762062*^9, 
  3.9556270709154882`*^9, 3.955627905676284*^9, 3.973156852531472*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"ad4c7c4f-d0ad-446f-b6d2-68b01675a806"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", 
   RowBox[{"Q0", "+", 
    RowBox[{"360032", " ", 
     RowBox[{"(", 
      RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], "+", 
    RowBox[{"50961", " ", 
     RowBox[{"(", 
      RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "+", 
    RowBox[{"55323", " ", 
     RowBox[{"(", 
      RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.9731568963472443`*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"0e830600-3a5a-42e4-b499-0e147b135060"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", 
   RowBox[{"Q0", "+", 
    RowBox[{"92140174914499", " ", 
     RowBox[{"(", 
      RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], "+", 
    RowBox[{"210307913948606", " ", 
     RowBox[{"(", 
      RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "+", 
    RowBox[{"448309178994004", " ", 
     RowBox[{"(", 
      RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.973157011584038*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"efcca2b7-1f95-4444-8665-08c319a55497"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", 
   RowBox[{"Q0", "+", 
    RowBox[{"738422962138722879661025", " ", 
     RowBox[{"(", 
      RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], "+", 
    RowBox[{"225728967842970966365743", " ", 
     RowBox[{"(", 
      RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "+", 
    RowBox[{"109025080591320399489922", " ", 
     RowBox[{"(", 
      RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.9731571252632427`*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"de22a73d-aa9b-4009-bd3c-5e6b56da2727"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18", ",", 
   RowBox[{"Q0", "+", 
    RowBox[{"1489384904488593879761360794950782", " ", 
     RowBox[{"(", 
      RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], "+", 
    RowBox[{"362430924341527695690355073530570", " ", 
     RowBox[{"(", 
      RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "+", 
    RowBox[{"215257375114286255775749828131176", " ", 
     RowBox[{"(", 
      RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.973157238854886*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"53c1d041-fc6d-4f14-9ed9-0197898105ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23", ",", 
   RowBox[{"Q0", "+", 
    RowBox[{"4917852694805321131494546898638478769439765", " ", 
     RowBox[{"(", 
      RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], "+", 
    RowBox[{"4115589639387232275911683447693955305000272", " ", 
     RowBox[{"(", 
      RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "+", 
    RowBox[{"3307562919431398395401290803582331867470408", " ", 
     RowBox[{"(", 
      RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.973157350612851*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"646439c1-7dd3-4526-a062-54d5f57e42cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28", ",", 
   RowBox[{"Q0", "+", 
    RowBox[{"595534342222215130830177634366647051983313775559255", " ", 
     RowBox[{"(", 
      RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], "+", 
    RowBox[{"12487938544605748618511468498146535142338414757493629", " ", 
     RowBox[{"(", 
      RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "+", 
    RowBox[{"1916306986292095830274928101104413200516347895540408", " ", 
     RowBox[{"(", 
      RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.9731574613624973`*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"01abe694-5b03-4472-b0ba-de3ea4284303"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we need to recognise the coefficients as \
algebraic numbers, based on their 73-adic approximations.\nThe results will \
be used in Steps23.nb",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.973157336820863*^9, 3.973157367305253*^9}, {
  3.9731576387239017`*^9, 
  3.973157649878347*^9}},ExpressionUUID->"b7932355-a517-4802-b735-\
0c544fff8803"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "have", " ", "figured", " ", "out", " ", "that", " ", "we", 
     " ", "need", " ", "to", " ", "use", " ", "this", " ", "as", " ", "a", 
     " ", "scaling", " ", "factor"}], ",", " ", 
    RowBox[{
    "by", " ", "recognizing", " ", "its", " ", "cube", " ", "factorizing", 
     " ", "in", " ", 
     RowBox[{"Z", "[", 
      RowBox[{
       RowBox[{"\\", "sqrt"}], 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cuberoot", "=", 
     RowBox[{"t", "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"t", "^", "3"}], " ", "==", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"2", "-", "rrmax"}], ")"}], "/", "3"}]}], "}"}], ",", " ", 
        RowBox[{"Modulus", "->", 
         RowBox[{"73", "^", "maxorder"}]}]}], "]"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"currentcut", ",", "Q1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", 
         RowBox[{"{", " ", 
          RowBox[{"1", ",", "rrmax", ",", " ", "whatis", " ", ",", " ", 
           RowBox[{"73", "^", "maxorder"}]}], "}"}], "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"%", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"%", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "/", 
    RowBox[{"%", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"currentcut", ",", "Q4"}], "]"}], "/", 
        RowBox[{"cuberoot", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"73", "^", "maxorder"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", 
         RowBox[{"{", " ", 
          RowBox[{"1", ",", "rrmax", ",", " ", "whatis", " ", ",", " ", 
           RowBox[{"73", "^", "maxorder"}]}], "}"}], "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"%", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"%", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "/", 
    RowBox[{"%", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"currentcut", ",", "Q7"}], "]"}], 
        RowBox[{"cuberoot", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"73", "^", "maxorder"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", 
         RowBox[{"{", " ", 
          RowBox[{"1", ",", "rrmax", ",", " ", "whatis", " ", ",", " ", 
           RowBox[{"73", "^", "maxorder"}]}], "}"}], "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"%", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"%", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "/", 
    RowBox[{"%", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9556280023576927`*^9, 3.955628081329986*^9}, {
   3.955628162872347*^9, 3.9556281978329687`*^9}, {3.955636543996262*^9, 
   3.955636548077511*^9}, {3.955636673809822*^9, 3.9556366800858603`*^9}, {
   3.955646346424761*^9, 3.955646479517651*^9}, {3.955648737689713*^9, 
   3.9556488478763*^9}, {3.955698358172184*^9, 3.955698589279735*^9}, 
   3.955699422538898*^9, {3.973157370124827*^9, 3.973157444165967*^9}, {
   3.973157491837121*^9, 3.9731575501653347`*^9}, {3.97315760535413*^9, 
   3.97315761043997*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"e89181cc-0547-4237-905b-c26f6795d801"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "773"}], "+", 
   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], "66449"]], "Output",
 CellChangeTimes->{
  3.955632452020046*^9, 3.955636550049955*^9, 3.955646386514234*^9, {
   3.955646430188031*^9, 3.95564649131733*^9}, {3.955648750845379*^9, 
   3.9556487668504887`*^9}, {3.955648808706234*^9, 3.955648848548419*^9}, 
   3.9556488800358*^9, {3.955698414464155*^9, 3.955698589952675*^9}, 
   3.9556994231325617`*^9, 3.973157620200246*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"672eb589-65f4-4513-a359-80c0f3f3bf8a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "50345"}], "-", 
   RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], "132898"]], "Output",
 CellChangeTimes->{
  3.955632452020046*^9, 3.955636550049955*^9, 3.955646386514234*^9, {
   3.955646430188031*^9, 3.95564649131733*^9}, {3.955648750845379*^9, 
   3.9556487668504887`*^9}, {3.955648808706234*^9, 3.955648848548419*^9}, 
   3.9556488800358*^9, {3.955698414464155*^9, 3.955698589952675*^9}, 
   3.9556994231325617`*^9, 3.9731576202008877`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"9f14b0b5-1463-4f79-9e5b-2b71b48361df"],

Cell[BoxData[
 FractionBox[
  RowBox[{"50345", "+", 
   RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], "132898"]], "Output",
 CellChangeTimes->{
  3.955632452020046*^9, 3.955636550049955*^9, 3.955646386514234*^9, {
   3.955646430188031*^9, 3.95564649131733*^9}, {3.955648750845379*^9, 
   3.9556487668504887`*^9}, {3.955648808706234*^9, 3.955648848548419*^9}, 
   3.9556488800358*^9, {3.955698414464155*^9, 3.955698589952675*^9}, 
   3.9556994231325617`*^9, 3.9731576202014627`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"8340674e-8771-470f-8968-9ed161c372fe"]
}, Open  ]]
},
WindowSize->{1240, 875},
WindowMargins->{{223, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"22f3854b-2c79-40e4-8383-6de34a4ed6b0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 309, 6, 45, "Text",ExpressionUUID->"83d44d88-8de2-457f-8084-929fcd1168e7"],
Cell[CellGroupData[{
Cell[888, 30, 572, 13, 49, "Input",ExpressionUUID->"2f44a6a5-bb35-4165-a2c1-4f18250d69e8"],
Cell[1463, 45, 242, 3, 33, "Output",ExpressionUUID->"76921d6c-0a5d-46d6-a051-329315e0c402"]
}, Open  ]],
Cell[1720, 51, 359, 7, 45, "Text",ExpressionUUID->"1c33dfbd-4cce-4f31-bed4-66507ba4f847"],
Cell[2082, 60, 1074, 30, 111, "Input",ExpressionUUID->"4aebd164-bf6d-4fde-b6ef-929053fc2415"],
Cell[3159, 92, 441, 8, 78, "Text",ExpressionUUID->"cfc8af19-0873-4b39-a746-f5f26f3628c4"],
Cell[3603, 102, 3853, 89, 131, "Input",ExpressionUUID->"199e652e-fd1a-3042-9460-bff360670929"],
Cell[CellGroupData[{
Cell[7481, 195, 2410, 66, 233, "Input",ExpressionUUID->"d3d2d12c-df3e-c74a-b5b9-8725386f756e"],
Cell[9894, 263, 231, 5, 23, "Print",ExpressionUUID->"a4e65a62-024b-42d4-8b00-e766aaf19cd7"]
}, Open  ]],
Cell[10140, 271, 353, 7, 45, "Text",ExpressionUUID->"ea893c34-d0bf-4693-aa37-ee45582a6fc1"],
Cell[CellGroupData[{
Cell[10518, 282, 8925, 219, 928, "Input",ExpressionUUID->"6bda5c98-6964-e649-a3b6-452b72e3f6a4"],
Cell[CellGroupData[{
Cell[19468, 505, 565, 13, 23, "Print",ExpressionUUID->"72137619-1472-4e35-8ac3-65c2517fa158"],
Cell[20036, 520, 599, 13, 23, "Print",ExpressionUUID->"f7bca270-00f2-449e-b7f0-8ad8e79919dc"]
}, Open  ]]
}, Open  ]],
Cell[20662, 537, 329, 7, 45, "Text",ExpressionUUID->"f8ddf9f2-3a94-4c8c-981f-fee0332871a0"],
Cell[CellGroupData[{
Cell[21016, 548, 14834, 419, 1132, "Input",ExpressionUUID->"dbc25f84-2df5-5f4c-9c4e-3989c53cc61d"],
Cell[CellGroupData[{
Cell[35875, 971, 203, 4, 23, "Print",ExpressionUUID->"997520e6-a856-4a1b-9a0d-6586e906ae6b"],
Cell[36081, 977, 203, 4, 23, "Print",ExpressionUUID->"157dee01-4ff2-41b6-b769-b4952e4cfa83"],
Cell[36287, 983, 201, 4, 23, "Print",ExpressionUUID->"7864308c-58ad-4317-9abf-dfd73eac4ce5"]
}, Open  ]]
}, Open  ]],
Cell[36515, 991, 429, 7, 78, "Text",ExpressionUUID->"b1ba2ca9-abc6-4d31-94de-72066e83550f"],
Cell[CellGroupData[{
Cell[36969, 1002, 11245, 301, 682, "Input",ExpressionUUID->"8c9d1c4b-240c-4948-af35-51f71ad8e3c7"],
Cell[48217, 1305, 336, 6, 33, "Output",ExpressionUUID->"ad4c7c4f-d0ad-446f-b6d2-68b01675a806"],
Cell[CellGroupData[{
Cell[48578, 1315, 553, 16, 23, "Print",ExpressionUUID->"0e830600-3a5a-42e4-b499-0e147b135060"],
Cell[49134, 1333, 579, 16, 23, "Print",ExpressionUUID->"efcca2b7-1f95-4444-8665-08c319a55497"],
Cell[49716, 1351, 610, 16, 23, "Print",ExpressionUUID->"de22a73d-aa9b-4009-bd3c-5e6b56da2727"],
Cell[50329, 1369, 636, 16, 41, "Print",ExpressionUUID->"53c1d041-fc6d-4f14-9ed9-0197898105ec"],
Cell[50968, 1387, 665, 16, 41, "Print",ExpressionUUID->"646439c1-7dd3-4526-a062-54d5f57e42cd"],
Cell[51636, 1405, 694, 16, 41, "Print",ExpressionUUID->"01abe694-5b03-4472-b0ba-de3ea4284303"]
}, Open  ]]
}, Open  ]],
Cell[52357, 1425, 405, 8, 78, "Text",ExpressionUUID->"b7932355-a517-4802-b735-0c544fff8803"],
Cell[CellGroupData[{
Cell[52787, 1437, 5225, 145, 315, "Input",ExpressionUUID->"e89181cc-0547-4237-905b-c26f6795d801"],
Cell[58015, 1584, 596, 13, 50, "Output",ExpressionUUID->"672eb589-65f4-4513-a359-80c0f3f3bf8a"],
Cell[58614, 1599, 604, 13, 50, "Output",ExpressionUUID->"9f14b0b5-1463-4f79-9e5b-2b71b48361df"],
Cell[59221, 1614, 585, 12, 50, "Output",ExpressionUUID->"8340674e-8771-470f-8968-9ed161c372fe"]
}, Open  ]]
}
]
*)



==> anc/Step1Magma <==
p:=73;
FF:=FiniteField(p);
RR<Q0,Q1,Q2,Q3,Q4,Q5,Q6,Q7,Q8,Q9>:=PolynomialRing(FF,10,"grevlex");
Gens:=
[71*Q0^3 + 13*Q0^2*Q1 + 12*Q0^2*Q2 + 56*Q0*Q1*Q2 + 39*Q0*Q2^2 + 12*Q0*Q1*Q3 + 
  55*Q0*Q2*Q3 + 32*Q2^2*Q3 + 16*Q2*Q3^2 + 39*Q4^3 + 57*Q4^2*Q5 + 12*Q4*Q5^2 + 
  54*Q5^3 + 29*Q4^2*Q6 + 7*Q4*Q5*Q6 + 43*Q5^2*Q6 + 19*Q4*Q6^2 + 28*Q5*Q6^2 + 
  13*Q6^3 + 11*Q2*Q4*Q7 + 8*Q3*Q4*Q7 + 60*Q2*Q5*Q7 + 21*Q3*Q5*Q7 + 
  58*Q2*Q6*Q7 + 13*Q3*Q6*Q7 + 6*Q7^3 + 39*Q2*Q4*Q8 + 43*Q3*Q4*Q8 + 
  43*Q2*Q5*Q8 + 12*Q3*Q5*Q8 + 31*Q2*Q6*Q8 + 5*Q3*Q6*Q8 + 16*Q7^2*Q8 + 
  Q7*Q8^2 + 28*Q2*Q4*Q9 + 61*Q3*Q4*Q9 + 3*Q2*Q5*Q9 + 50*Q3*Q5*Q9 + 
  41*Q2*Q6*Q9 + 22*Q3*Q6*Q9 + 17*Q7^2*Q9 + 21*Q7*Q8*Q9 + 42*Q7*Q9^2, 
 10*Q0^3 + 54*Q0^2*Q1 + 7*Q0*Q1*Q2 + 27*Q0*Q2^2 + 6*Q0^2*Q3 + 26*Q0*Q1*Q3 + 
  17*Q0*Q2*Q3 + 65*Q2^2*Q3 + 68*Q2*Q3^2 + 66*Q4^3 + 13*Q4^2*Q5 + 25*Q5^3 + 
  6*Q4^2*Q6 + 19*Q4*Q5*Q6 + 68*Q5^2*Q6 + 6*Q4*Q6^2 + 40*Q5*Q6^2 + 62*Q6^3 + 
  66*Q2*Q4*Q7 + 70*Q3*Q4*Q7 + 23*Q2*Q5*Q7 + 19*Q3*Q5*Q7 + 57*Q2*Q6*Q7 + 
  66*Q3*Q6*Q7 + 20*Q7^3 + 59*Q2*Q4*Q8 + 19*Q3*Q4*Q8 + 65*Q2*Q5*Q8 + 
  25*Q3*Q5*Q8 + 38*Q2*Q6*Q8 + 28*Q3*Q6*Q8 + 17*Q7^2*Q8 + 20*Q7*Q8^2 + 
  18*Q2*Q4*Q9 + 69*Q3*Q4*Q9 + 52*Q2*Q5*Q9 + 6*Q3*Q5*Q9 + 46*Q2*Q6*Q9 + 
  10*Q3*Q6*Q9 + 21*Q7^2*Q9 + 59*Q7*Q8*Q9 + 45*Q7*Q9^2, 
 23*Q0^3 + 9*Q0^2*Q1 + 55*Q0*Q1*Q2 + 61*Q0*Q2^2 + 11*Q0*Q1*Q3 + 4*Q0*Q2*Q3 + 
  37*Q2^2*Q3 + 18*Q0*Q3^2 + 57*Q2*Q3^2 + 72*Q4^3 + 28*Q4*Q5^2 + 17*Q5^3 + 
  15*Q4^2*Q6 + 62*Q4*Q5*Q6 + 69*Q5^2*Q6 + 51*Q4*Q6^2 + 37*Q5*Q6^2 + 19*Q6^3 + 
  7*Q2*Q4*Q7 + 10*Q3*Q4*Q7 + 22*Q2*Q5*Q7 + 7*Q3*Q5*Q7 + 38*Q2*Q6*Q7 + 
  61*Q3*Q6*Q7 + 31*Q7^3 + 37*Q2*Q4*Q8 + 38*Q3*Q4*Q8 + 59*Q2*Q5*Q8 + 
  7*Q3*Q5*Q8 + 67*Q2*Q6*Q8 + 46*Q3*Q6*Q8 + 15*Q7^2*Q8 + 32*Q7*Q8^2 + 
  24*Q2*Q4*Q9 + 15*Q3*Q4*Q9 + 71*Q2*Q5*Q9 + 18*Q3*Q5*Q9 + 38*Q2*Q6*Q9 + 
  71*Q3*Q6*Q9 + 55*Q7^2*Q9 + 3*Q7*Q8*Q9 + 26*Q7*Q9^2, 
 17*Q0^3 + 63*Q0^2*Q1 + 45*Q0*Q1*Q2 + 32*Q0*Q2^2 + 34*Q0*Q1*Q3 + 
  59*Q0*Q2*Q3 + 65*Q2^2*Q3 + 60*Q2*Q3^2 + 37*Q4^3 + 2*Q4^2*Q5 + 68*Q4*Q5^2 + 
  15*Q5^3 + 19*Q4^2*Q6 + 40*Q4*Q5*Q6 + 12*Q5^2*Q6 + 42*Q4*Q6^2 + 51*Q5*Q6^2 + 
  6*Q6^3 + 25*Q0*Q4*Q7 + 70*Q2*Q4*Q7 + 66*Q3*Q4*Q7 + 58*Q2*Q5*Q7 + 
  36*Q3*Q5*Q7 + 36*Q2*Q6*Q7 + 67*Q3*Q6*Q7 + 62*Q7^3 + 61*Q2*Q4*Q8 + 
  39*Q3*Q4*Q8 + 7*Q2*Q5*Q8 + 12*Q3*Q5*Q8 + Q2*Q6*Q8 + 18*Q3*Q6*Q8 + 
  2*Q7^2*Q8 + 63*Q7*Q8^2 + 7*Q2*Q4*Q9 + 54*Q3*Q4*Q9 + 61*Q2*Q5*Q9 + 
  28*Q3*Q5*Q9 + 22*Q2*Q6*Q9 + 12*Q3*Q6*Q9 + 43*Q7^2*Q9 + 21*Q7*Q8*Q9 + 
  31*Q7*Q9^2, 50*Q0^3 + 15*Q0^2*Q1 + 65*Q0*Q1*Q2 + 65*Q0*Q2^2 + 35*Q0*Q1*Q3 + 
  22*Q0*Q2*Q3 + 45*Q2^2*Q3 + 72*Q2*Q3^2 + 14*Q4^3 + 53*Q4^2*Q5 + 45*Q4*Q5^2 + 
  57*Q5^3 + 54*Q4^2*Q6 + 66*Q4*Q5*Q6 + 70*Q5^2*Q6 + 35*Q4*Q6^2 + 62*Q5*Q6^2 + 
  60*Q6^3 + 50*Q2*Q4*Q7 + 52*Q3*Q4*Q7 + 59*Q2*Q5*Q7 + 33*Q3*Q5*Q7 + 
  38*Q2*Q6*Q7 + 7*Q3*Q6*Q7 + 41*Q7^3 + 49*Q0*Q4*Q8 + 66*Q2*Q4*Q8 + 
  43*Q3*Q4*Q8 + 28*Q2*Q5*Q8 + 38*Q3*Q5*Q8 + 32*Q2*Q6*Q8 + 24*Q3*Q6*Q8 + 
  2*Q7^2*Q8 + 52*Q7*Q8^2 + 48*Q2*Q4*Q9 + 20*Q3*Q4*Q9 + 6*Q2*Q5*Q9 + 
  14*Q3*Q5*Q9 + 50*Q2*Q6*Q9 + 47*Q3*Q6*Q9 + 17*Q7^2*Q9 + 72*Q7*Q8*Q9 + 
  24*Q7*Q9^2, 26*Q0^2*Q1 + 60*Q0*Q1*Q2 + 30*Q0*Q2^2 + 19*Q0*Q1*Q3 + 
  22*Q0*Q2*Q3 + 27*Q2^2*Q3 + 5*Q2*Q3^2 + 19*Q4^3 + 20*Q4^2*Q5 + 47*Q4*Q5^2 + 
  60*Q5^3 + 46*Q4^2*Q6 + 20*Q4*Q5*Q6 + 25*Q5^2*Q6 + 14*Q4*Q6^2 + 49*Q5*Q6^2 + 
  13*Q6^3 + 36*Q2*Q4*Q7 + 72*Q3*Q4*Q7 + 22*Q2*Q5*Q7 + 69*Q3*Q5*Q7 + 
  30*Q2*Q6*Q7 + 52*Q3*Q6*Q7 + 37*Q7^3 + 10*Q2*Q4*Q8 + 24*Q3*Q4*Q8 + 
  11*Q2*Q5*Q8 + 26*Q3*Q5*Q8 + 38*Q2*Q6*Q8 + 37*Q3*Q6*Q8 + 43*Q7^2*Q8 + 
  61*Q7*Q8^2 + 25*Q0*Q4*Q9 + 55*Q2*Q4*Q9 + 35*Q3*Q4*Q9 + 41*Q2*Q5*Q9 + 
  22*Q3*Q5*Q9 + 50*Q2*Q6*Q9 + 48*Q3*Q6*Q9 + 50*Q7^2*Q9 + 3*Q7*Q8*Q9 + 
  28*Q7*Q9^2, 57*Q0^3 + 5*Q0^2*Q1 + 39*Q0*Q1*Q2 + 53*Q0*Q2^2 + 32*Q0*Q1*Q3 + 
  68*Q0*Q2*Q3 + 10*Q2^2*Q3 + 61*Q2*Q3^2 + 42*Q4^3 + 65*Q4^2*Q5 + 44*Q5^3 + 
  36*Q4^2*Q6 + 5*Q4*Q5*Q6 + 3*Q5^2*Q6 + 15*Q4*Q6^2 + 45*Q5*Q6^2 + 43*Q6^3 + 
  61*Q2*Q4*Q7 + 15*Q3*Q4*Q7 + 49*Q0*Q5*Q7 + 7*Q2*Q5*Q7 + 66*Q3*Q5*Q7 + 
  41*Q2*Q6*Q7 + 34*Q3*Q6*Q7 + 40*Q7^3 + 37*Q2*Q4*Q8 + 71*Q3*Q4*Q8 + 
  63*Q2*Q5*Q8 + 4*Q3*Q5*Q8 + 14*Q2*Q6*Q8 + 58*Q3*Q6*Q8 + 29*Q7^2*Q8 + 
  39*Q7*Q8^2 + 10*Q2*Q4*Q9 + 11*Q3*Q4*Q9 + 50*Q2*Q5*Q9 + 51*Q3*Q5*Q9 + 
  58*Q2*Q6*Q9 + 69*Q3*Q6*Q9 + 39*Q7^2*Q9 + 25*Q7*Q8*Q9 + 26*Q7*Q9^2, 
 20*Q0^3 + 43*Q0^2*Q1 + 66*Q0*Q1*Q2 + 67*Q0*Q2^2 + 54*Q0*Q1*Q3 + 
  54*Q0*Q2*Q3 + 45*Q2^2*Q3 + 72*Q2*Q3^2 + 61*Q4^3 + 32*Q4^2*Q5 + 11*Q4*Q5^2 + 
  59*Q5^3 + 50*Q4^2*Q6 + 53*Q4*Q5*Q6 + Q5^2*Q6 + 28*Q4*Q6^2 + 10*Q5*Q6^2 + 
  12*Q6^3 + 7*Q2*Q4*Q7 + 49*Q3*Q4*Q7 + 48*Q2*Q5*Q7 + 25*Q3*Q5*Q7 + 
  5*Q2*Q6*Q7 + 47*Q3*Q6*Q7 + 42*Q7^3 + 43*Q2*Q4*Q8 + 19*Q3*Q4*Q8 + 
  25*Q0*Q5*Q8 + 68*Q2*Q5*Q8 + 34*Q3*Q5*Q8 + 30*Q2*Q6*Q8 + 65*Q3*Q6*Q8 + 
  9*Q7^2*Q8 + 27*Q7*Q8^2 + 42*Q2*Q4*Q9 + 35*Q3*Q4*Q9 + 9*Q2*Q5*Q9 + 
  63*Q3*Q5*Q9 + 18*Q2*Q6*Q9 + 25*Q3*Q6*Q9 + 20*Q7^2*Q9 + 10*Q7*Q8*Q9 + 
  22*Q7*Q9^2, 30*Q0^3 + 16*Q0^2*Q1 + 23*Q0*Q1*Q2 + 19*Q0*Q2^2 + 42*Q0*Q1*Q3 + 
  16*Q0*Q2*Q3 + 58*Q2^2*Q3 + 24*Q2*Q3^2 + 47*Q4^3 + 67*Q4^2*Q5 + 31*Q4*Q5^2 + 
  10*Q5^3 + 20*Q4^2*Q6 + 65*Q4*Q5*Q6 + 16*Q5^2*Q6 + 44*Q4*Q6^2 + 15*Q5*Q6^2 + 
  72*Q6^3 + 18*Q2*Q4*Q7 + 24*Q3*Q4*Q7 + 24*Q2*Q5*Q7 + 55*Q3*Q5*Q7 + 
  67*Q2*Q6*Q7 + 8*Q3*Q6*Q7 + 4*Q7^3 + 29*Q2*Q4*Q8 + 10*Q3*Q4*Q8 + 
  8*Q2*Q5*Q8 + 21*Q3*Q5*Q8 + 57*Q2*Q6*Q8 + 40*Q3*Q6*Q8 + 2*Q7^2*Q8 + 
  13*Q7*Q8^2 + 64*Q2*Q4*Q9 + 55*Q3*Q4*Q9 + 25*Q0*Q5*Q9 + 27*Q2*Q5*Q9 + 
  40*Q3*Q5*Q9 + 25*Q2*Q6*Q9 + 27*Q3*Q6*Q9 + 27*Q7^2*Q9 + 56*Q7*Q8*Q9 + 
  31*Q7*Q9^2, 66*Q0^3 + 43*Q0^2*Q1 + 13*Q0*Q1*Q2 + 14*Q0*Q2^2 + 60*Q0*Q1*Q3 + 
  65*Q0*Q2*Q3 + 23*Q2^2*Q3 + 59*Q2*Q3^2 + 6*Q4^3 + 6*Q4^2*Q5 + 28*Q4*Q5^2 + 
  31*Q5^3 + 48*Q4^2*Q6 + 10*Q4*Q5*Q6 + 25*Q5^2*Q6 + 25*Q4*Q6^2 + 61*Q5*Q6^2 + 
  14*Q6^3 + 47*Q2*Q4*Q7 + 46*Q3*Q4*Q7 + 43*Q2*Q5*Q7 + 25*Q3*Q5*Q7 + 
  49*Q0*Q6*Q7 + 58*Q2*Q6*Q7 + 21*Q3*Q6*Q7 + 40*Q7^3 + 32*Q2*Q4*Q8 + 
  11*Q3*Q4*Q8 + 35*Q2*Q5*Q8 + 44*Q3*Q5*Q8 + 18*Q2*Q6*Q8 + 64*Q3*Q6*Q8 + 
  70*Q7^2*Q8 + 18*Q7*Q8^2 + 10*Q2*Q4*Q9 + 19*Q3*Q4*Q9 + 45*Q2*Q5*Q9 + 
  28*Q3*Q5*Q9 + 37*Q2*Q6*Q9 + 48*Q3*Q6*Q9 + 68*Q7^2*Q9 + 7*Q7*Q8*Q9 + 
  36*Q7*Q9^2, 33*Q0^3 + 72*Q0^2*Q1 + 68*Q0*Q1*Q2 + 44*Q0*Q2^2 + 39*Q0*Q1*Q3 + 
  28*Q0*Q2*Q3 + 47*Q2^2*Q3 + 40*Q2*Q3^2 + 54*Q4^3 + 2*Q4*Q5^2 + 40*Q5^3 + 
  50*Q4^2*Q6 + 47*Q4*Q5*Q6 + 58*Q5^2*Q6 + 31*Q5*Q6^2 + 27*Q6^3 + 7*Q2*Q4*Q7 + 
  43*Q3*Q4*Q7 + 46*Q2*Q5*Q7 + 44*Q3*Q5*Q7 + 41*Q2*Q6*Q7 + 43*Q3*Q6*Q7 + 
  71*Q7^3 + 66*Q2*Q4*Q8 + 30*Q3*Q4*Q8 + 36*Q2*Q5*Q8 + 42*Q3*Q5*Q8 + 
  25*Q0*Q6*Q8 + 46*Q2*Q6*Q8 + 68*Q3*Q6*Q8 + 44*Q7^2*Q8 + 43*Q7*Q8^2 + 
  47*Q2*Q4*Q9 + 15*Q3*Q4*Q9 + 59*Q2*Q5*Q9 + 46*Q3*Q5*Q9 + 4*Q2*Q6*Q9 + 
  11*Q3*Q6*Q9 + 61*Q7^2*Q9 + 48*Q7*Q8*Q9 + 43*Q7*Q9^2, 
 25*Q0^3 + 58*Q0^2*Q1 + 11*Q0*Q1*Q2 + 40*Q0*Q2^2 + 52*Q0*Q1*Q3 + 
  18*Q0*Q2*Q3 + 5*Q2^2*Q3 + 21*Q2*Q3^2 + 50*Q4^3 + 49*Q4^2*Q5 + 8*Q4*Q5^2 + 
  7*Q5^3 + 32*Q4^2*Q6 + 2*Q4*Q5*Q6 + 10*Q5^2*Q6 + 43*Q4*Q6^2 + 36*Q5*Q6^2 + 
  61*Q6^3 + 49*Q2*Q4*Q7 + 45*Q3*Q4*Q7 + 64*Q2*Q5*Q7 + 53*Q2*Q6*Q7 + 
  63*Q3*Q6*Q7 + 60*Q7^3 + 64*Q2*Q4*Q8 + 66*Q2*Q5*Q8 + 21*Q3*Q5*Q8 + 
  58*Q2*Q6*Q8 + 21*Q3*Q6*Q8 + 7*Q7^2*Q8 + 36*Q7*Q8^2 + 28*Q2*Q4*Q9 + 
  16*Q3*Q4*Q9 + 66*Q2*Q5*Q9 + 66*Q3*Q5*Q9 + 25*Q0*Q6*Q9 + 37*Q2*Q6*Q9 + 
  40*Q3*Q6*Q9 + 12*Q7^2*Q9 + 61*Q7*Q8*Q9 + 38*Q7*Q9^2, 
 24*Q0^3 + 27*Q0^2*Q1 + 11*Q0*Q1^2 + 5*Q0*Q1*Q2 + 33*Q1^2*Q2 + 64*Q0*Q2^2 + 
  18*Q0*Q1*Q3 + 52*Q0*Q2*Q3 + 22*Q2^2*Q3 + 39*Q2*Q3^2 + 30*Q4^3 + 
  33*Q4^2*Q5 + 49*Q4*Q5^2 + 59*Q5^3 + 17*Q4^2*Q6 + 68*Q4*Q5*Q6 + 28*Q5^2*Q6 + 
  52*Q4*Q6^2 + 6*Q5*Q6^2 + 15*Q6^3 + 62*Q2*Q4*Q7 + 26*Q3*Q4*Q7 + 
  12*Q2*Q5*Q7 + 64*Q3*Q5*Q7 + 65*Q2*Q6*Q7 + 72*Q3*Q6*Q7 + 33*Q7^3 + 
  58*Q2*Q4*Q8 + 11*Q3*Q4*Q8 + 57*Q2*Q5*Q8 + 32*Q3*Q5*Q8 + 55*Q2*Q6*Q8 + 
  18*Q3*Q6*Q8 + 7*Q7^2*Q8 + 65*Q7*Q8^2 + 67*Q2*Q4*Q9 + 15*Q3*Q4*Q9 + 
  45*Q2*Q5*Q9 + 13*Q3*Q5*Q9 + 13*Q2*Q6*Q9 + 69*Q3*Q6*Q9 + 61*Q7^2*Q9 + 
  62*Q7*Q8*Q9 + 47*Q7*Q9^2, 45*Q0^3 + 53*Q0^2*Q1 + 66*Q0*Q1^2 + 31*Q0*Q1*Q2 + 
  69*Q0*Q2^2 + 64*Q0*Q1*Q3 + 22*Q1^2*Q3 + 50*Q0*Q2*Q3 + 37*Q2^2*Q3 + 
  8*Q2*Q3^2 + 67*Q4^3 + 71*Q4^2*Q5 + 4*Q4*Q5^2 + 69*Q5^3 + 33*Q4^2*Q6 + 
  64*Q4*Q5*Q6 + 40*Q5^2*Q6 + 44*Q4*Q6^2 + 58*Q5*Q6^2 + 67*Q6^3 + 
  43*Q2*Q4*Q7 + 36*Q3*Q4*Q7 + 4*Q2*Q5*Q7 + 29*Q3*Q5*Q7 + 18*Q2*Q6*Q7 + 
  16*Q2*Q4*Q8 + 60*Q3*Q4*Q8 + 30*Q2*Q5*Q8 + 28*Q3*Q5*Q8 + 72*Q2*Q6*Q8 + 
  67*Q3*Q6*Q8 + 24*Q7^2*Q8 + 56*Q7*Q8^2 + 42*Q2*Q4*Q9 + 41*Q3*Q4*Q9 + 
  42*Q2*Q5*Q9 + 33*Q3*Q5*Q9 + 13*Q2*Q6*Q9 + 20*Q3*Q6*Q9 + 43*Q7^2*Q9 + 
  18*Q7*Q8*Q9 + 9*Q7*Q9^2, 36*Q0^3 + 51*Q0^2*Q1 + 58*Q0*Q1*Q2 + 55*Q0*Q2^2 + 
  67*Q1*Q2^2 + 14*Q0*Q1*Q3 + 3*Q0*Q2*Q3 + 23*Q2^2*Q3 + 25*Q2*Q3^2 + 60*Q4^3 + 
  24*Q4^2*Q5 + 66*Q4*Q5^2 + 3*Q5^3 + 51*Q4^2*Q6 + 38*Q4*Q5*Q6 + 4*Q5^2*Q6 + 
  22*Q4*Q6^2 + 66*Q5*Q6^2 + 9*Q6^3 + 3*Q2*Q4*Q7 + 71*Q3*Q4*Q7 + 2*Q2*Q5*Q7 + 
  67*Q3*Q5*Q7 + 64*Q2*Q6*Q7 + 26*Q3*Q6*Q7 + 48*Q7^3 + 21*Q2*Q4*Q8 + 
  24*Q3*Q4*Q8 + 36*Q2*Q5*Q8 + 3*Q3*Q5*Q8 + 17*Q2*Q6*Q8 + 55*Q3*Q6*Q8 + 
  19*Q7^2*Q8 + 49*Q7*Q8^2 + 64*Q2*Q4*Q9 + 34*Q3*Q4*Q9 + 41*Q2*Q5*Q9 + 
  64*Q3*Q5*Q9 + 46*Q2*Q6*Q9 + 28*Q3*Q6*Q9 + 55*Q7^2*Q9 + 41*Q7*Q8*Q9 + 
  48*Q7*Q9^2, 35*Q0^3 + 25*Q0^2*Q1 + 42*Q0*Q1*Q2 + 10*Q0*Q2^2 + 63*Q0*Q2*Q3 + 
  71*Q1*Q2*Q3 + 37*Q2^2*Q3 + 25*Q2*Q3^2 + 49*Q4^3 + 64*Q4^2*Q5 + 41*Q4*Q5^2 + 
  46*Q5^3 + 12*Q4^2*Q6 + 17*Q4*Q5*Q6 + 20*Q5^2*Q6 + 6*Q4*Q6^2 + 70*Q5*Q6^2 + 
  42*Q6^3 + 12*Q2*Q4*Q7 + 11*Q3*Q4*Q7 + 26*Q2*Q5*Q7 + 2*Q3*Q5*Q7 + 
  53*Q2*Q6*Q7 + 72*Q3*Q6*Q7 + 30*Q7^3 + 30*Q2*Q4*Q8 + 4*Q3*Q4*Q8 + 
  61*Q2*Q5*Q8 + 17*Q3*Q5*Q8 + 24*Q2*Q6*Q8 + 72*Q3*Q6*Q8 + 26*Q7^2*Q8 + 
  50*Q7*Q8^2 + 32*Q2*Q4*Q9 + 42*Q3*Q4*Q9 + 57*Q2*Q5*Q9 + 25*Q3*Q5*Q9 + 
  60*Q2*Q6*Q9 + 15*Q3*Q6*Q9 + 61*Q7^2*Q9 + 51*Q7*Q8*Q9 + 28*Q7*Q9^2, 
 34*Q0^3 + Q0^2*Q1 + 26*Q0*Q1*Q2 + 58*Q0*Q2^2 + 20*Q0*Q1*Q3 + 57*Q0*Q2*Q3 + 
  41*Q2^2*Q3 + 67*Q1*Q3^2 + 39*Q2*Q3^2 + 28*Q4^3 + 55*Q4^2*Q5 + 52*Q4*Q5^2 + 
  62*Q5^3 + 22*Q4^2*Q6 + 4*Q4*Q5*Q6 + 41*Q5^2*Q6 + 41*Q4*Q6^2 + 20*Q5*Q6^2 + 
  22*Q6^3 + 57*Q2*Q4*Q7 + 19*Q3*Q4*Q7 + 56*Q2*Q5*Q7 + 26*Q3*Q5*Q7 + 
  68*Q2*Q6*Q7 + 20*Q3*Q6*Q7 + 15*Q7^3 + 26*Q2*Q4*Q8 + 18*Q3*Q4*Q8 + 
  7*Q2*Q5*Q8 + 9*Q3*Q5*Q8 + 68*Q2*Q6*Q8 + 59*Q3*Q6*Q8 + 45*Q7^2*Q8 + 
  6*Q7*Q8^2 + 54*Q2*Q4*Q9 + 37*Q3*Q4*Q9 + 68*Q2*Q5*Q9 + 39*Q3*Q5*Q9 + 
  4*Q2*Q6*Q9 + 35*Q3*Q6*Q9 + 13*Q7^2*Q9 + 33*Q7*Q8*Q9 + 52*Q7*Q9^2, 
 64*Q0^3 + 8*Q0^2*Q1 + 35*Q0*Q1^2 + 70*Q0*Q1*Q2 + 51*Q0*Q1*Q3 + 2*Q0*Q2*Q3 + 
  34*Q2^2*Q3 + 59*Q2*Q3^2 + 53*Q4^3 + 3*Q4^2*Q5 + 8*Q4*Q5^2 + 70*Q5^3 + 
  46*Q4^2*Q6 + 44*Q4*Q5*Q6 + 2*Q5^2*Q6 + 32*Q4*Q6^2 + 53*Q5*Q6^2 + 55*Q6^3 + 
  2*Q1*Q4*Q7 + 59*Q2*Q4*Q7 + 14*Q3*Q4*Q7 + 32*Q2*Q5*Q7 + 3*Q3*Q5*Q7 + 
  54*Q2*Q6*Q7 + 39*Q3*Q6*Q7 + 59*Q7^3 + 27*Q2*Q4*Q8 + 38*Q3*Q4*Q8 + 
  30*Q2*Q5*Q8 + 11*Q3*Q5*Q8 + 59*Q2*Q6*Q8 + 38*Q3*Q6*Q8 + 27*Q7^2*Q8 + 
  61*Q7*Q8^2 + 38*Q2*Q4*Q9 + 35*Q3*Q4*Q9 + 25*Q2*Q5*Q9 + 19*Q3*Q5*Q9 + 
  57*Q2*Q6*Q9 + 33*Q3*Q6*Q9 + 15*Q7^2*Q9 + 6*Q7*Q8*Q9 + 61*Q7*Q9^2, 
 20*Q0^3 + 21*Q0^2*Q1 + 43*Q0*Q1^2 + 56*Q0*Q1*Q2 + 17*Q0*Q2^2 + 71*Q0*Q1*Q3 + 
  32*Q0*Q2*Q3 + 52*Q2^2*Q3 + 63*Q2*Q3^2 + 20*Q4^3 + 69*Q4^2*Q5 + 47*Q4*Q5^2 + 
  40*Q5^3 + 68*Q4^2*Q6 + 40*Q4*Q5*Q6 + 58*Q5^2*Q6 + 10*Q4*Q6^2 + 69*Q5*Q6^2 + 
  41*Q6^3 + 39*Q2*Q4*Q7 + 3*Q3*Q4*Q7 + 38*Q2*Q5*Q7 + 33*Q3*Q5*Q7 + 
  10*Q2*Q6*Q7 + 29*Q3*Q6*Q7 + 9*Q7^3 + 59*Q1*Q4*Q8 + 41*Q2*Q4*Q8 + 
  41*Q3*Q4*Q8 + 45*Q2*Q5*Q8 + 9*Q3*Q5*Q8 + 59*Q2*Q6*Q8 + 44*Q3*Q6*Q8 + 
  65*Q7^2*Q8 + 16*Q7*Q8^2 + 62*Q2*Q4*Q9 + 52*Q3*Q4*Q9 + 64*Q2*Q5*Q9 + 
  35*Q3*Q5*Q9 + 10*Q2*Q6*Q9 + 28*Q3*Q6*Q9 + 10*Q7^2*Q9 + 25*Q7*Q8*Q9 + 
  62*Q7*Q9^2, 28*Q0^3 + 7*Q0^2*Q1 + 17*Q0*Q1^2 + 63*Q0*Q1*Q2 + 29*Q0*Q2^2 + 
  71*Q0*Q1*Q3 + 27*Q0*Q2*Q3 + 2*Q2^2*Q3 + 23*Q2*Q3^2 + 58*Q4^3 + 67*Q4^2*Q5 + 
  44*Q4*Q5^2 + 57*Q5^3 + 44*Q4^2*Q6 + 4*Q4*Q5*Q6 + 49*Q5^2*Q6 + 34*Q4*Q6^2 + 
  50*Q5*Q6^2 + 4*Q6^3 + 46*Q2*Q4*Q7 + 14*Q3*Q4*Q7 + 46*Q2*Q5*Q7 + 
  9*Q3*Q5*Q7 + 66*Q2*Q6*Q7 + 28*Q3*Q6*Q7 + 11*Q7^3 + 34*Q2*Q4*Q8 + 
  14*Q3*Q4*Q8 + 12*Q2*Q5*Q8 + 40*Q3*Q5*Q8 + 60*Q2*Q6*Q8 + 18*Q3*Q6*Q8 + 
  8*Q7^2*Q8 + 23*Q7*Q8^2 + 15*Q1*Q4*Q9 + 14*Q2*Q4*Q9 + 69*Q3*Q4*Q9 + 
  22*Q2*Q5*Q9 + 67*Q3*Q5*Q9 + 15*Q2*Q6*Q9 + 7*Q3*Q6*Q9 + 72*Q7^2*Q9 + 
  30*Q7*Q8*Q9 + 20*Q7*Q9^2, 41*Q0^3 + 30*Q0^2*Q1 + Q0*Q1^2 + 28*Q0*Q1*Q2 + 
  14*Q0*Q2^2 + 56*Q0*Q1*Q3 + 52*Q0*Q2*Q3 + 42*Q2^2*Q3 + 63*Q2*Q3^2 + 
  40*Q4^3 + 57*Q4^2*Q5 + 52*Q4*Q5^2 + 12*Q5^3 + 23*Q4^2*Q6 + 37*Q4*Q5*Q6 + 
  32*Q5^2*Q6 + 49*Q4*Q6^2 + 23*Q5*Q6^2 + 61*Q6^3 + 63*Q2*Q4*Q7 + 
  44*Q3*Q4*Q7 + 2*Q1*Q5*Q7 + 27*Q2*Q5*Q7 + 40*Q3*Q5*Q7 + 58*Q2*Q6*Q7 + 
  39*Q3*Q6*Q7 + 67*Q7^3 + 26*Q2*Q4*Q8 + 25*Q3*Q4*Q8 + 3*Q2*Q5*Q8 + 
  61*Q3*Q5*Q8 + 44*Q2*Q6*Q8 + 2*Q3*Q6*Q8 + 32*Q7^2*Q8 + 32*Q7*Q8^2 + 
  19*Q2*Q4*Q9 + 9*Q3*Q4*Q9 + 4*Q2*Q5*Q9 + 3*Q3*Q5*Q9 + 44*Q2*Q6*Q9 + 
  11*Q3*Q6*Q9 + 42*Q7^2*Q9 + 69*Q7*Q8*Q9 + 8*Q7*Q9^2, 
 45*Q0^3 + 11*Q0^2*Q1 + 31*Q0*Q1^2 + 10*Q0*Q1*Q2 + 18*Q0*Q2^2 + 24*Q0*Q1*Q3 + 
  64*Q0*Q2*Q3 + 49*Q2^2*Q3 + 61*Q2*Q3^2 + 44*Q4^3 + 27*Q4^2*Q5 + 21*Q4*Q5^2 + 
  49*Q5^3 + 70*Q4^2*Q6 + 4*Q4*Q5*Q6 + 62*Q5^2*Q6 + 38*Q4*Q6^2 + 24*Q5*Q6^2 + 
  31*Q6^3 + 61*Q2*Q4*Q7 + 40*Q3*Q4*Q7 + 20*Q2*Q5*Q7 + 2*Q3*Q5*Q7 + 
  20*Q2*Q6*Q7 + 58*Q3*Q6*Q7 + 52*Q7^3 + 37*Q2*Q4*Q8 + 15*Q3*Q4*Q8 + 
  44*Q1*Q5*Q8 + 55*Q2*Q5*Q8 + 53*Q3*Q5*Q8 + 8*Q2*Q6*Q8 + 11*Q3*Q6*Q8 + 
  19*Q7^2*Q8 + 55*Q7*Q8^2 + 58*Q2*Q4*Q9 + 17*Q3*Q4*Q9 + 23*Q2*Q5*Q9 + 
  52*Q3*Q5*Q9 + 62*Q2*Q6*Q9 + 58*Q3*Q6*Q9 + 19*Q7^2*Q9 + 50*Q7*Q8*Q9 + 
  45*Q7*Q9^2, 70*Q0^3 + 20*Q0^2*Q1 + 39*Q0*Q1^2 + 22*Q0*Q1*Q2 + 56*Q0*Q2^2 + 
  61*Q0*Q1*Q3 + 19*Q0*Q2*Q3 + 57*Q2^2*Q3 + 58*Q2*Q3^2 + 61*Q4^3 + 
  71*Q4^2*Q5 + 18*Q4*Q5^2 + 36*Q5^3 + 60*Q4^2*Q6 + 4*Q4*Q5*Q6 + 46*Q5^2*Q6 + 
  28*Q4*Q6^2 + 66*Q5*Q6^2 + 66*Q6^3 + 47*Q2*Q4*Q7 + 47*Q3*Q4*Q7 + 
  63*Q2*Q5*Q7 + 19*Q3*Q5*Q7 + 51*Q2*Q6*Q7 + 64*Q3*Q6*Q7 + 35*Q7^3 + 
  56*Q2*Q4*Q8 + 18*Q3*Q4*Q8 + 70*Q2*Q5*Q8 + 30*Q3*Q5*Q8 + 38*Q2*Q6*Q8 + 
  65*Q3*Q6*Q8 + 39*Q7^2*Q8 + 66*Q7*Q8^2 + 31*Q2*Q4*Q9 + 27*Q3*Q4*Q9 + 
  45*Q1*Q5*Q9 + 71*Q2*Q5*Q9 + 5*Q3*Q5*Q9 + 55*Q2*Q6*Q9 + 19*Q3*Q6*Q9 + 
  32*Q7^2*Q9 + 68*Q7*Q8*Q9 + 49*Q7*Q9^2, 45*Q0^3 + 28*Q0*Q1^2 + 65*Q0*Q1*Q2 + 
  31*Q0*Q2^2 + 8*Q0*Q1*Q3 + 4*Q0*Q2*Q3 + 70*Q2^2*Q3 + 4*Q2*Q3^2 + 40*Q4^3 + 
  55*Q4^2*Q5 + 52*Q4*Q5^2 + 67*Q5^3 + 6*Q4^2*Q6 + 4*Q4*Q5*Q6 + 29*Q5^2*Q6 + 
  25*Q4*Q6^2 + 25*Q5*Q6^2 + 11*Q6^3 + 25*Q2*Q4*Q7 + 59*Q3*Q4*Q7 + 
  37*Q2*Q5*Q7 + 25*Q3*Q5*Q7 + 25*Q1*Q6*Q7 + 32*Q2*Q6*Q7 + 56*Q3*Q6*Q7 + 
  49*Q7^3 + 59*Q2*Q4*Q8 + 41*Q3*Q4*Q8 + 18*Q2*Q5*Q8 + 39*Q3*Q5*Q8 + 
  45*Q2*Q6*Q8 + 8*Q3*Q6*Q8 + 39*Q7^2*Q8 + 52*Q7*Q8^2 + 38*Q2*Q4*Q9 + 
  34*Q3*Q4*Q9 + 28*Q2*Q5*Q9 + 29*Q3*Q5*Q9 + 47*Q2*Q6*Q9 + 30*Q3*Q6*Q9 + 
  67*Q7^2*Q9 + 48*Q7*Q8*Q9 + 44*Q7*Q9^2, 11*Q0^3 + 56*Q0^2*Q1 + 2*Q0*Q1^2 + 
  52*Q0*Q1*Q2 + 23*Q0*Q2^2 + 28*Q0*Q1*Q3 + 56*Q0*Q2*Q3 + 27*Q2^2*Q3 + 
  72*Q2*Q3^2 + 54*Q4^3 + 36*Q4^2*Q5 + 51*Q4*Q5^2 + 65*Q5^3 + 36*Q4^2*Q6 + 
  66*Q4*Q5*Q6 + 43*Q5^2*Q6 + 72*Q4*Q6^2 + 4*Q5*Q6^2 + 26*Q6^3 + 19*Q2*Q4*Q7 + 
  58*Q3*Q4*Q7 + 63*Q2*Q5*Q7 + 31*Q3*Q5*Q7 + 51*Q2*Q6*Q7 + 47*Q3*Q6*Q7 + 
  13*Q7^3 + 51*Q2*Q4*Q8 + 21*Q3*Q4*Q8 + 64*Q2*Q5*Q8 + 42*Q3*Q5*Q8 + 
  45*Q1*Q6*Q8 + 7*Q2*Q6*Q8 + 5*Q3*Q6*Q8 + 17*Q7^2*Q8 + 70*Q7*Q8^2 + 
  12*Q2*Q4*Q9 + 53*Q3*Q4*Q9 + 7*Q2*Q5*Q9 + 71*Q3*Q5*Q9 + 45*Q2*Q6*Q9 + 
  60*Q3*Q6*Q9 + 39*Q7^2*Q9 + 26*Q7*Q8*Q9 + 72*Q7*Q9^2, 
 5*Q0^3 + 65*Q0^2*Q1 + 64*Q0*Q1^2 + 16*Q0*Q1*Q2 + 8*Q0*Q2^2 + 52*Q0*Q1*Q3 + 
  6*Q0*Q2*Q3 + 62*Q2^2*Q3 + 18*Q2*Q3^2 + 21*Q4^3 + 65*Q4^2*Q5 + 56*Q4*Q5^2 + 
  53*Q5^3 + 48*Q4*Q5*Q6 + 62*Q5^2*Q6 + 51*Q4*Q6^2 + 25*Q5*Q6^2 + 50*Q6^3 + 
  4*Q2*Q4*Q7 + 21*Q3*Q4*Q7 + 67*Q2*Q5*Q7 + 72*Q3*Q5*Q7 + 35*Q2*Q6*Q7 + 
  12*Q3*Q6*Q7 + 16*Q7^3 + 41*Q2*Q4*Q8 + 59*Q3*Q4*Q8 + 68*Q2*Q5*Q8 + 
  5*Q3*Q5*Q8 + 6*Q2*Q6*Q8 + 12*Q3*Q6*Q8 + 46*Q7^2*Q8 + 5*Q7*Q8^2 + 
  36*Q2*Q4*Q9 + 8*Q3*Q4*Q9 + 62*Q2*Q5*Q9 + 36*Q3*Q5*Q9 + 45*Q1*Q6*Q9 + 
  57*Q2*Q6*Q9 + Q3*Q6*Q9 + 69*Q7^2*Q9 + 23*Q7*Q8*Q9 + 17*Q7*Q9^2, 
 15*Q0^3 + 33*Q0^2*Q1 + 52*Q0*Q1*Q2 + 13*Q0*Q2^2 + 45*Q0*Q1*Q3 + 
  48*Q0*Q2*Q3 + 52*Q2^2*Q3 + 29*Q2*Q3^2 + 48*Q4^3 + 29*Q4^2*Q5 + 15*Q4*Q5^2 + 
  24*Q5^3 + 69*Q4^2*Q6 + 28*Q4*Q5*Q6 + 58*Q5^2*Q6 + 34*Q4*Q6^2 + 65*Q5*Q6^2 + 
  12*Q6^3 + 28*Q2*Q4*Q7 + 22*Q3*Q4*Q7 + 26*Q2*Q5*Q7 + 22*Q3*Q5*Q7 + 
  72*Q2*Q6*Q7 + 45*Q3*Q6*Q7 + 15*Q7^3 + 62*Q2*Q4*Q8 + 56*Q3*Q4*Q8 + 
  48*Q2*Q5*Q8 + 35*Q3*Q5*Q8 + 27*Q2*Q6*Q8 + 62*Q3*Q6*Q8 + 14*Q7^2*Q8 + 
  Q7*Q8^2 + 28*Q8^3 + 20*Q2*Q4*Q9 + 56*Q3*Q4*Q9 + 3*Q2*Q5*Q9 + 44*Q3*Q5*Q9 + 
  57*Q2*Q6*Q9 + 29*Q3*Q6*Q9 + 56*Q7^2*Q9 + 12*Q7*Q8*Q9 + 18*Q7*Q9^2, 
 15*Q0^3 + 52*Q0^2*Q1 + 54*Q0*Q1*Q2 + 60*Q0*Q2^2 + 27*Q0*Q1*Q3 + 7*Q0*Q2*Q3 + 
  40*Q2^2*Q3 + 19*Q2*Q3^2 + 57*Q4^3 + 65*Q4^2*Q5 + 58*Q4*Q5^2 + 19*Q5^3 + 
  17*Q4^2*Q6 + 56*Q4*Q5*Q6 + 50*Q5^2*Q6 + 8*Q4*Q6^2 + 4*Q5*Q6^2 + 55*Q6^3 + 
  42*Q2*Q4*Q7 + 48*Q3*Q4*Q7 + 64*Q2*Q5*Q7 + Q3*Q5*Q7 + 51*Q2*Q6*Q7 + 
  26*Q3*Q6*Q7 + 10*Q7^3 + 43*Q2*Q4*Q8 + 50*Q3*Q4*Q8 + 65*Q2*Q5*Q8 + 
  4*Q3*Q5*Q8 + 49*Q2*Q6*Q8 + 26*Q3*Q6*Q8 + 5*Q7^2*Q8 + 26*Q7*Q8^2 + 
  6*Q2*Q4*Q9 + 21*Q3*Q4*Q9 + 62*Q2*Q5*Q9 + 25*Q3*Q5*Q9 + 4*Q2*Q6*Q9 + 
  Q3*Q6*Q9 + 48*Q7^2*Q9 + 13*Q7*Q8*Q9 + 28*Q8^2*Q9 + 46*Q7*Q9^2, 
 36*Q0^3 + 3*Q0^2*Q1 + 57*Q0*Q1*Q2 + 61*Q0*Q2^2 + 5*Q0*Q1*Q3 + 27*Q0*Q2*Q3 + 
  7*Q2^2*Q3 + 38*Q2*Q3^2 + 50*Q4^3 + 15*Q4^2*Q5 + 18*Q4*Q5^2 + 53*Q5^3 + 
  43*Q4^2*Q6 + 23*Q4*Q5*Q6 + 45*Q5^2*Q6 + 2*Q4*Q6^2 + Q5*Q6^2 + 6*Q6^3 + 
  47*Q2*Q4*Q7 + 45*Q3*Q4*Q7 + 13*Q2*Q5*Q7 + 10*Q3*Q5*Q7 + 57*Q2*Q6*Q7 + 
  68*Q3*Q6*Q7 + 47*Q7^3 + 37*Q2*Q4*Q8 + 29*Q3*Q4*Q8 + 44*Q2*Q5*Q8 + 
  8*Q3*Q5*Q8 + 68*Q2*Q6*Q8 + 33*Q3*Q6*Q8 + 54*Q7^2*Q8 + 31*Q7*Q8^2 + 
  65*Q2*Q4*Q9 + 56*Q3*Q4*Q9 + 71*Q2*Q5*Q9 + 71*Q3*Q5*Q9 + 30*Q2*Q6*Q9 + 
  37*Q3*Q6*Q9 + 67*Q7^2*Q9 + 37*Q7*Q8*Q9 + 25*Q7*Q9^2 + 28*Q8*Q9^2, 
 27*Q0^3 + 59*Q0^2*Q1 + 25*Q0*Q1*Q2 + 38*Q0*Q2^2 + 66*Q0*Q1*Q3 + 
  35*Q0*Q2*Q3 + 19*Q2^2*Q3 + 21*Q2*Q3^2 + 47*Q4^3 + 23*Q4^2*Q5 + 49*Q4*Q5^2 + 
  Q5^3 + 65*Q4^2*Q6 + 58*Q4*Q5*Q6 + 60*Q5^2*Q6 + 62*Q4*Q6^2 + 41*Q5*Q6^2 + 
  26*Q6^3 + 67*Q2*Q4*Q7 + 52*Q3*Q4*Q7 + 33*Q2*Q5*Q7 + 3*Q3*Q5*Q7 + 
  17*Q2*Q6*Q7 + 20*Q3*Q6*Q7 + 46*Q7^3 + 49*Q2*Q4*Q8 + 51*Q3*Q4*Q8 + 
  9*Q2*Q5*Q8 + 27*Q3*Q5*Q8 + 21*Q2*Q6*Q8 + 26*Q3*Q6*Q8 + 56*Q7^2*Q8 + 
  64*Q7*Q8^2 + 23*Q3*Q4*Q9 + 35*Q2*Q5*Q9 + 51*Q3*Q5*Q9 + 15*Q2*Q6*Q9 + 
  45*Q3*Q6*Q9 + 44*Q7^2*Q9 + 43*Q7*Q8*Q9 + 20*Q7*Q9^2 + 28*Q9^3, 
 11*Q0^2*Q4 + 47*Q0*Q1*Q4 + 9*Q0*Q2*Q4 + 40*Q2^2*Q4 + 35*Q2*Q3*Q4 + 
  65*Q3^2*Q4 + 56*Q0*Q1*Q5 + 24*Q2^2*Q5 + 50*Q2*Q3*Q5 + 21*Q3^2*Q5 + 
  51*Q0*Q1*Q6 + 34*Q2^2*Q6 + 66*Q2*Q3*Q6 + 27*Q3^2*Q6 + 22*Q4^2*Q7 + 
  2*Q4*Q5*Q7 + 24*Q5^2*Q7 + 25*Q4*Q6*Q7 + 6*Q5*Q6*Q7 + 6*Q6^2*Q7 + 
  57*Q2*Q7^2 + 21*Q3*Q7^2 + 63*Q4*Q5*Q8 + 30*Q5^2*Q8 + 23*Q4*Q6*Q8 + 
  32*Q5*Q6*Q8 + 26*Q2*Q7*Q8 + 35*Q3*Q7*Q8 + 44*Q2*Q8^2 + 5*Q3*Q8^2 + 
  66*Q4^2*Q9 + 26*Q4*Q5*Q9 + 36*Q5^2*Q9 + 44*Q4*Q6*Q9 + 39*Q5*Q6*Q9 + 
  35*Q6^2*Q9 + 33*Q2*Q7*Q9 + 70*Q3*Q7*Q9 + 55*Q2*Q8*Q9 + 20*Q3*Q8*Q9 + 
  42*Q2*Q9^2 + 70*Q3*Q9^2, 11*Q0*Q1*Q4 + 38*Q2^2*Q4 + 25*Q2*Q3*Q4 + 
  56*Q3^2*Q4 + 20*Q0^2*Q5 + 16*Q0*Q1*Q5 + 2*Q2^2*Q5 + 23*Q2*Q3*Q5 + 
  55*Q3^2*Q5 + 23*Q0*Q1*Q6 + 23*Q2^2*Q6 + 9*Q2*Q3*Q6 + 27*Q3^2*Q6 + 
  3*Q4^2*Q7 + 33*Q4*Q5*Q7 + 4*Q5^2*Q7 + 69*Q4*Q6*Q7 + 58*Q5*Q6*Q7 + 
  51*Q6^2*Q7 + 18*Q2*Q7^2 + 39*Q3*Q7^2 + 21*Q4^2*Q8 + 8*Q4*Q5*Q8 + 
  59*Q5^2*Q8 + 42*Q4*Q6*Q8 + 34*Q5*Q6*Q8 + 6*Q6^2*Q8 + 45*Q2*Q7*Q8 + 
  29*Q3*Q7*Q8 + 23*Q2*Q8^2 + 34*Q3*Q8^2 + Q4^2*Q9 + 62*Q4*Q5*Q9 + 
  21*Q5^2*Q9 + 7*Q4*Q6*Q9 + 65*Q5*Q6*Q9 + 2*Q6^2*Q9 + 24*Q2*Q7*Q9 + 
  18*Q3*Q7*Q9 + 11*Q2*Q8*Q9 + 66*Q3*Q8*Q9 + 46*Q2*Q9^2 + 14*Q3*Q9^2, 
 9*Q0*Q1*Q4 + 10*Q0*Q2*Q4 + 31*Q2^2*Q4 + 22*Q2*Q3*Q4 + 3*Q3^2*Q4 + 
  18*Q0*Q1*Q5 + 51*Q2^2*Q5 + 34*Q2*Q3*Q5 + 44*Q3^2*Q5 + 54*Q0^2*Q6 + 
  28*Q0*Q1*Q6 + 64*Q2^2*Q6 + 31*Q2*Q3*Q6 + 57*Q3^2*Q6 + 53*Q4^2*Q7 + 
  34*Q4*Q5*Q7 + 63*Q5^2*Q7 + 48*Q4*Q6*Q7 + 17*Q5*Q6*Q7 + 45*Q6^2*Q7 + 
  36*Q2*Q7^2 + 36*Q3*Q7^2 + 12*Q4^2*Q8 + 72*Q4*Q5*Q8 + 20*Q5^2*Q8 + 
  23*Q4*Q6*Q8 + 51*Q5*Q6*Q8 + 14*Q6^2*Q8 + 13*Q2*Q7*Q8 + 69*Q3*Q7*Q8 + 
  16*Q2*Q8^2 + 69*Q3*Q8^2 + 32*Q4^2*Q9 + 21*Q4*Q5*Q9 + 13*Q5^2*Q9 + 
  51*Q4*Q6*Q9 + 55*Q5*Q6*Q9 + 49*Q6^2*Q9 + 39*Q2*Q7*Q9 + 4*Q3*Q7*Q9 + 
  58*Q2*Q8*Q9 + Q3*Q8*Q9 + 13*Q2*Q9^2 + 8*Q3*Q9^2, 
 36*Q0*Q1*Q4 + 16*Q0*Q2*Q4 + 39*Q2^2*Q4 + 15*Q2*Q3*Q4 + 25*Q3^2*Q4 + 
  15*Q0*Q1*Q5 + 21*Q0*Q2*Q5 + 28*Q2^2*Q5 + 39*Q2*Q3*Q5 + 36*Q3^2*Q5 + 
  6*Q0*Q1*Q6 + 51*Q2^2*Q6 + 27*Q2*Q3*Q6 + 13*Q3^2*Q6 + 13*Q4^2*Q7 + 
  6*Q4*Q5*Q7 + 17*Q5^2*Q7 + 15*Q4*Q6*Q7 + 46*Q5*Q6*Q7 + 66*Q6^2*Q7 + 
  15*Q2*Q7^2 + 70*Q3*Q7^2 + 13*Q4^2*Q8 + 8*Q4*Q5*Q8 + 67*Q5^2*Q8 + 
  7*Q4*Q6*Q8 + 29*Q5*Q6*Q8 + 28*Q6^2*Q8 + 6*Q2*Q7*Q8 + 33*Q3*Q7*Q8 + 
  18*Q2*Q8^2 + 11*Q3*Q8^2 + 47*Q4^2*Q9 + 29*Q4*Q5*Q9 + 3*Q5^2*Q9 + 
  44*Q4*Q6*Q9 + 16*Q5*Q6*Q9 + 42*Q6^2*Q9 + 58*Q2*Q7*Q9 + 18*Q3*Q7*Q9 + 
  Q2*Q8*Q9 + 48*Q3*Q8*Q9 + 38*Q2*Q9^2 + 12*Q3*Q9^2, 
 7*Q0*Q1*Q4 + 6*Q0*Q2*Q4 + 19*Q2^2*Q4 + 40*Q2*Q3*Q4 + 53*Q0*Q1*Q5 + 
  62*Q2^2*Q5 + 18*Q2*Q3*Q5 + 28*Q3^2*Q5 + 30*Q0*Q1*Q6 + 47*Q0*Q2*Q6 + 
  30*Q2^2*Q6 + 43*Q2*Q3*Q6 + 35*Q3^2*Q6 + 23*Q4^2*Q7 + 58*Q4*Q5*Q7 + 
  58*Q5^2*Q7 + 60*Q4*Q6*Q7 + 36*Q5*Q6*Q7 + 34*Q6^2*Q7 + 66*Q2*Q7^2 + 
  42*Q3*Q7^2 + 55*Q4^2*Q8 + 18*Q4*Q5*Q8 + 43*Q5^2*Q8 + 63*Q4*Q6*Q8 + 
  55*Q5*Q6*Q8 + 66*Q6^2*Q8 + 47*Q2*Q7*Q8 + 44*Q3*Q7*Q8 + 58*Q2*Q8^2 + 
  Q3*Q8^2 + 55*Q4^2*Q9 + 32*Q4*Q5*Q9 + 36*Q5^2*Q9 + 68*Q4*Q6*Q9 + 
  54*Q5*Q6*Q9 + 16*Q6^2*Q9 + 11*Q2*Q7*Q9 + 18*Q3*Q7*Q9 + 27*Q2*Q8*Q9 + 
  15*Q3*Q8*Q9 + 50*Q2*Q9^2 + 20*Q3*Q9^2, 11*Q0*Q1*Q4 + 70*Q0*Q2*Q4 + 
  49*Q2^2*Q4 + 24*Q0*Q3*Q4 + 19*Q2*Q3*Q4 + 44*Q3^2*Q4 + 53*Q0*Q1*Q5 + 
  41*Q2^2*Q5 + 14*Q2*Q3*Q5 + 37*Q3^2*Q5 + 21*Q0*Q1*Q6 + 70*Q2^2*Q6 + 
  4*Q2*Q3*Q6 + 33*Q3^2*Q6 + 27*Q4^2*Q7 + 71*Q4*Q5*Q7 + 26*Q5^2*Q7 + 
  60*Q4*Q6*Q7 + 38*Q5*Q6*Q7 + 53*Q6^2*Q7 + 61*Q2*Q7^2 + 65*Q3*Q7^2 + 
  30*Q4^2*Q8 + 12*Q4*Q5*Q8 + 36*Q5^2*Q8 + 15*Q4*Q6*Q8 + 30*Q5*Q6*Q8 + 
  17*Q6^2*Q8 + 52*Q2*Q7*Q8 + 40*Q3*Q7*Q8 + 12*Q2*Q8^2 + 51*Q3*Q8^2 + 
  53*Q4^2*Q9 + 39*Q4*Q5*Q9 + 24*Q5^2*Q9 + 20*Q4*Q6*Q9 + 12*Q5*Q6*Q9 + 
  20*Q6^2*Q9 + 46*Q2*Q7*Q9 + 55*Q3*Q7*Q9 + 41*Q2*Q8*Q9 + 49*Q3*Q8*Q9 + 
  8*Q2*Q9^2 + 28*Q3*Q9^2, 38*Q0*Q1*Q4 + 20*Q0*Q2*Q4 + 55*Q2^2*Q4 + 
  55*Q2*Q3*Q4 + 66*Q3^2*Q4 + 27*Q0*Q1*Q5 + 10*Q2^2*Q5 + 24*Q0*Q3*Q5 + 
  13*Q2*Q3*Q5 + 48*Q3^2*Q5 + 59*Q0*Q1*Q6 + 67*Q2^2*Q6 + 67*Q2*Q3*Q6 + 
  31*Q3^2*Q6 + 61*Q4^2*Q7 + 69*Q4*Q5*Q7 + 41*Q5^2*Q7 + 33*Q4*Q6*Q7 + 
  47*Q5*Q6*Q7 + 4*Q6^2*Q7 + 52*Q2*Q7^2 + 60*Q3*Q7^2 + 54*Q4^2*Q8 + 
  24*Q4*Q5*Q8 + 37*Q5^2*Q8 + 68*Q5*Q6*Q8 + 55*Q6^2*Q8 + 10*Q2*Q7*Q8 + 
  68*Q3*Q7*Q8 + 31*Q2*Q8^2 + 14*Q3*Q8^2 + 8*Q4^2*Q9 + 48*Q4*Q5*Q9 + 
  21*Q5^2*Q9 + 37*Q4*Q6*Q9 + 45*Q5*Q6*Q9 + 19*Q6^2*Q9 + 54*Q2*Q7*Q9 + 
  23*Q3*Q7*Q9 + 50*Q2*Q8*Q9 + 50*Q3*Q8*Q9 + 2*Q2*Q9^2 + 69*Q3*Q9^2, 
 31*Q0*Q1*Q4 + 7*Q0*Q2*Q4 + 5*Q2^2*Q4 + 62*Q2*Q3*Q4 + 56*Q3^2*Q4 + 
  2*Q0*Q1*Q5 + 10*Q2^2*Q5 + 61*Q2*Q3*Q5 + 15*Q3^2*Q5 + 33*Q0*Q1*Q6 + 
  33*Q2^2*Q6 + 24*Q0*Q3*Q6 + 62*Q2*Q3*Q6 + 50*Q3^2*Q6 + 6*Q4^2*Q7 + 
  15*Q4*Q5*Q7 + 48*Q5^2*Q7 + 11*Q4*Q6*Q7 + 47*Q5*Q6*Q7 + 32*Q6^2*Q7 + 
  48*Q4^2*Q8 + 17*Q4*Q5*Q8 + 5*Q5^2*Q8 + 18*Q4*Q6*Q8 + 12*Q5*Q6*Q8 + 
  43*Q6^2*Q8 + 60*Q2*Q7*Q8 + 66*Q3*Q7*Q8 + 2*Q2*Q8^2 + 47*Q3*Q8^2 + 
  66*Q4^2*Q9 + 3*Q4*Q5*Q9 + 68*Q5^2*Q9 + 16*Q4*Q6*Q9 + 55*Q5*Q6*Q9 + 
  16*Q6^2*Q9 + 67*Q2*Q7*Q9 + 2*Q3*Q7*Q9 + 14*Q2*Q8*Q9 + 3*Q3*Q8*Q9 + 
  28*Q2*Q9^2 + 71*Q3*Q9^2, 23*Q0*Q1*Q4 + 58*Q0*Q2*Q4 + 29*Q2^2*Q4 + 
  18*Q2*Q3*Q4 + 15*Q3^2*Q4 + 23*Q0*Q1*Q5 + 42*Q2^2*Q5 + 27*Q2*Q3*Q5 + 
  4*Q3^2*Q5 + 31*Q0*Q1*Q6 + 36*Q2^2*Q6 + 8*Q2*Q3*Q6 + 15*Q3^2*Q6 + 
  19*Q4^2*Q7 + 25*Q4*Q5*Q7 + 25*Q5^2*Q7 + 24*Q4*Q6*Q7 + 29*Q5*Q6*Q7 + 
  57*Q6^2*Q7 + 70*Q0*Q7^2 + 3*Q2*Q7^2 + 7*Q3*Q7^2 + 18*Q4^2*Q8 + 
  67*Q4*Q5*Q8 + 4*Q5^2*Q8 + 33*Q4*Q6*Q8 + 69*Q5*Q6*Q8 + 27*Q6^2*Q8 + 
  16*Q2*Q7*Q8 + 57*Q3*Q7*Q8 + 13*Q2*Q8^2 + 35*Q3*Q8^2 + 57*Q4^2*Q9 + 
  2*Q4*Q5*Q9 + 5*Q5^2*Q9 + 58*Q4*Q6*Q9 + 67*Q5*Q6*Q9 + 4*Q6^2*Q9 + 
  6*Q2*Q7*Q9 + 52*Q3*Q7*Q9 + 38*Q2*Q8*Q9 + 39*Q3*Q8*Q9 + 47*Q2*Q9^2 + 
  72*Q3*Q9^2, 58*Q0*Q1*Q4 + 35*Q0*Q2*Q4 + 51*Q2^2*Q4 + 60*Q2*Q3*Q4 + 
  57*Q3^2*Q4 + 9*Q0*Q1*Q5 + 22*Q2^2*Q5 + 19*Q2*Q3*Q5 + 64*Q3^2*Q5 + 
  25*Q0*Q1*Q6 + 56*Q2^2*Q6 + 22*Q2*Q3*Q6 + 45*Q3^2*Q6 + 33*Q4^2*Q7 + 
  61*Q4*Q5*Q7 + 51*Q5^2*Q7 + 46*Q4*Q6*Q7 + 48*Q5*Q6*Q7 + 54*Q6^2*Q7 + 
  33*Q2*Q7^2 + 34*Q3*Q7^2 + 69*Q4^2*Q8 + 63*Q4*Q5*Q8 + 15*Q5^2*Q8 + 
  54*Q4*Q6*Q8 + 65*Q5*Q6*Q8 + 25*Q6^2*Q8 + 70*Q0*Q7*Q8 + 25*Q2*Q7*Q8 + 
  42*Q3*Q7*Q8 + 26*Q2*Q8^2 + 66*Q3*Q8^2 + 67*Q4^2*Q9 + 66*Q4*Q5*Q9 + 
  6*Q5^2*Q9 + 23*Q4*Q6*Q9 + 50*Q5*Q6*Q9 + 55*Q6^2*Q9 + 5*Q2*Q7*Q9 + 
  15*Q3*Q7*Q9 + 37*Q2*Q8*Q9 + 25*Q3*Q8*Q9 + 65*Q2*Q9^2 + 47*Q3*Q9^2, 
 29*Q0*Q1*Q4 + 16*Q0*Q2*Q4 + 39*Q2^2*Q4 + 33*Q2*Q3*Q4 + 35*Q3^2*Q4 + 
  48*Q0*Q1*Q5 + 70*Q2^2*Q5 + 56*Q2*Q3*Q5 + 26*Q3^2*Q5 + 60*Q0*Q1*Q6 + 
  41*Q2^2*Q6 + 10*Q2*Q3*Q6 + 68*Q3^2*Q6 + 65*Q4^2*Q7 + 46*Q4*Q5*Q7 + 
  31*Q5^2*Q7 + 11*Q4*Q6*Q7 + 44*Q5*Q6*Q7 + 23*Q6^2*Q7 + 25*Q2*Q7^2 + 
  66*Q3*Q7^2 + 18*Q4^2*Q8 + 21*Q4*Q5*Q8 + 42*Q5^2*Q8 + 50*Q4*Q6*Q8 + 
  63*Q5*Q6*Q8 + 65*Q6^2*Q8 + 22*Q2*Q7*Q8 + 62*Q3*Q7*Q8 + 23*Q2*Q8^2 + 
  22*Q3*Q8^2 + 11*Q4^2*Q9 + 11*Q4*Q5*Q9 + 26*Q5^2*Q9 + 47*Q4*Q6*Q9 + 
  27*Q5*Q6*Q9 + 7*Q6^2*Q9 + 35*Q0*Q7*Q9 + 34*Q2*Q7*Q9 + 19*Q3*Q7*Q9 + 
  41*Q3*Q8*Q9 + 55*Q2*Q9^2 + 62*Q3*Q9^2, 36*Q0*Q1*Q4 + 70*Q0*Q2*Q4 + 
  55*Q2^2*Q4 + 59*Q2*Q3*Q4 + 37*Q3^2*Q4 + 54*Q0*Q1*Q5 + 67*Q2^2*Q5 + 
  70*Q2*Q3*Q5 + 72*Q3^2*Q5 + 41*Q0*Q1*Q6 + 43*Q2^2*Q6 + 32*Q2*Q3*Q6 + 
  66*Q3^2*Q6 + 13*Q4^2*Q7 + 50*Q4*Q5*Q7 + 48*Q5^2*Q7 + 26*Q4*Q6*Q7 + 
  25*Q5*Q6*Q7 + 72*Q6^2*Q7 + 70*Q2*Q7^2 + 35*Q3*Q7^2 + 30*Q4^2*Q8 + 
  26*Q4*Q5*Q8 + 4*Q5^2*Q8 + 66*Q4*Q6*Q8 + 30*Q5*Q6*Q8 + 29*Q6^2*Q8 + 
  2*Q2*Q7*Q8 + 13*Q3*Q7*Q8 + 35*Q0*Q8^2 + 44*Q2*Q8^2 + 27*Q3*Q8^2 + 
  51*Q4^2*Q9 + 39*Q4*Q5*Q9 + 49*Q5^2*Q9 + 17*Q4*Q6*Q9 + 15*Q5*Q6*Q9 + 
  61*Q6^2*Q9 + 26*Q2*Q7*Q9 + 28*Q3*Q7*Q9 + 51*Q2*Q8*Q9 + 71*Q3*Q8*Q9 + 
  28*Q2*Q9^2 + 64*Q3*Q9^2, 2*Q0*Q1*Q4 + 38*Q0*Q2*Q4 + 13*Q2^2*Q4 + 
  17*Q2*Q3*Q4 + 34*Q3^2*Q4 + 72*Q0*Q1*Q5 + 30*Q2^2*Q5 + 10*Q2*Q3*Q5 + 
  69*Q3^2*Q5 + 71*Q0*Q1*Q6 + 48*Q2^2*Q6 + 37*Q2*Q3*Q6 + 42*Q3^2*Q6 + 
  47*Q4^2*Q7 + 57*Q4*Q5*Q7 + 18*Q5^2*Q7 + 12*Q4*Q6*Q7 + 27*Q6^2*Q7 + 
  22*Q3*Q7^2 + 45*Q4^2*Q8 + 3*Q4*Q5*Q8 + 51*Q5^2*Q8 + 17*Q4*Q6*Q8 + 
  41*Q5*Q6*Q8 + 26*Q6^2*Q8 + 46*Q2*Q7*Q8 + Q3*Q7*Q8 + 59*Q2*Q8^2 + 
  23*Q3*Q8^2 + 33*Q4^2*Q9 + 11*Q4*Q5*Q9 + 32*Q5^2*Q9 + 49*Q4*Q6*Q9 + 
  9*Q5*Q6*Q9 + 14*Q6^2*Q9 + 37*Q2*Q7*Q9 + 65*Q3*Q7*Q9 + 70*Q0*Q8*Q9 + 
  65*Q2*Q8*Q9 + 58*Q3*Q8*Q9 + 43*Q2*Q9^2 + 26*Q3*Q9^2, 
 10*Q0*Q1*Q4 + 66*Q0*Q2*Q4 + 37*Q2^2*Q4 + 3*Q2*Q3*Q4 + 42*Q3^2*Q4 + 
  20*Q0*Q1*Q5 + 57*Q2^2*Q5 + 47*Q2*Q3*Q5 + 40*Q3^2*Q5 + 45*Q0*Q1*Q6 + 
  7*Q2^2*Q6 + 26*Q2*Q3*Q6 + 5*Q3^2*Q6 + 9*Q4^2*Q7 + 54*Q4*Q5*Q7 + 2*Q5^2*Q7 + 
  64*Q4*Q6*Q7 + 65*Q5*Q6*Q7 + 17*Q6^2*Q7 + 11*Q2*Q7^2 + 38*Q3*Q7^2 + 
  42*Q4^2*Q8 + 28*Q4*Q5*Q8 + 4*Q5^2*Q8 + 31*Q4*Q6*Q8 + 39*Q5*Q6*Q8 + 
  66*Q6^2*Q8 + 65*Q2*Q7*Q8 + 5*Q3*Q7*Q8 + 3*Q2*Q8^2 + 33*Q3*Q8^2 + 
  21*Q4^2*Q9 + 33*Q4*Q5*Q9 + 55*Q5^2*Q9 + 45*Q4*Q6*Q9 + 57*Q5*Q6*Q9 + 
  36*Q6^2*Q9 + 38*Q2*Q7*Q9 + 5*Q3*Q7*Q9 + 31*Q2*Q8*Q9 + 45*Q3*Q8*Q9 + 
  70*Q0*Q9^2 + 72*Q2*Q9^2 + 49*Q3*Q9^2, 16*Q0*Q1*Q4 + 69*Q1^2*Q4 + 
  38*Q0*Q2*Q4 + 7*Q2^2*Q4 + Q2*Q3*Q4 + 22*Q3^2*Q4 + 22*Q0*Q1*Q5 + 
  67*Q1^2*Q5 + 28*Q2^2*Q5 + 24*Q2*Q3*Q5 + 60*Q3^2*Q5 + 32*Q0*Q1*Q6 + 
  38*Q2^2*Q6 + 69*Q2*Q3*Q6 + 41*Q3^2*Q6 + 13*Q4^2*Q7 + 62*Q4*Q5*Q7 + 
  42*Q5^2*Q7 + 29*Q4*Q6*Q7 + 39*Q5*Q6*Q7 + 63*Q6^2*Q7 + 15*Q2*Q7^2 + 
  42*Q3*Q7^2 + 50*Q4^2*Q8 + 59*Q4*Q5*Q8 + 23*Q5^2*Q8 + 58*Q4*Q6*Q8 + 
  11*Q5*Q6*Q8 + 45*Q6^2*Q8 + 11*Q2*Q7*Q8 + 20*Q3*Q7*Q8 + 20*Q2*Q8^2 + 
  16*Q3*Q8^2 + 5*Q4^2*Q9 + 35*Q5^2*Q9 + 40*Q4*Q6*Q9 + 41*Q5*Q6*Q9 + 
  51*Q6^2*Q9 + 27*Q2*Q7*Q9 + 12*Q3*Q7*Q9 + 41*Q2*Q8*Q9 + 67*Q3*Q8*Q9 + 
  31*Q1*Q9^2 + 32*Q2*Q9^2 + 24*Q3*Q9^2, 9*Q0*Q1*Q4 + 40*Q1^2*Q4 + 
  60*Q0*Q2*Q4 + 10*Q2^2*Q4 + 66*Q2*Q3*Q4 + 11*Q3^2*Q4 + 68*Q0*Q1*Q5 + 
  45*Q2^2*Q5 + Q2*Q3*Q5 + 18*Q3^2*Q5 + 40*Q0*Q1*Q6 + 32*Q1^2*Q6 + 
  67*Q2^2*Q6 + 14*Q2*Q3*Q6 + 42*Q3^2*Q6 + 69*Q4^2*Q7 + 65*Q4*Q5*Q7 + 
  27*Q5^2*Q7 + 41*Q5*Q6*Q7 + Q6^2*Q7 + 49*Q2*Q7^2 + 71*Q3*Q7^2 + 17*Q4^2*Q8 + 
  24*Q4*Q5*Q8 + 69*Q5^2*Q8 + 13*Q4*Q6*Q8 + 11*Q5*Q6*Q8 + 16*Q6^2*Q8 + 
  41*Q2*Q7*Q8 + 4*Q3*Q7*Q8 + 35*Q2*Q8^2 + 39*Q3*Q8^2 + 43*Q4^2*Q9 + 
  31*Q4*Q5*Q9 + 7*Q5^2*Q9 + 16*Q4*Q6*Q9 + 28*Q5*Q6*Q9 + 37*Q6^2*Q9 + 
  63*Q2*Q7*Q9 + 10*Q3*Q7*Q9 + 70*Q2*Q8*Q9 + 71*Q3*Q8*Q9 + 62*Q1*Q9^2 + 
  53*Q2*Q9^2 + 71*Q3*Q9^2, 17*Q0*Q1*Q4 + 12*Q0*Q2*Q4 + 67*Q1*Q2*Q4 + 
  40*Q2^2*Q4 + 68*Q2*Q3*Q4 + 54*Q3^2*Q4 + 28*Q0*Q1*Q5 + 21*Q2^2*Q5 + 
  46*Q2*Q3*Q5 + 33*Q3^2*Q5 + 56*Q0*Q1*Q6 + 66*Q2^2*Q6 + 68*Q2*Q3*Q6 + 
  59*Q3^2*Q6 + 10*Q4^2*Q7 + 71*Q4*Q5*Q7 + 72*Q5^2*Q7 + 44*Q4*Q6*Q7 + 
  47*Q5*Q6*Q7 + 42*Q6^2*Q7 + 4*Q2*Q7^2 + 37*Q3*Q7^2 + 61*Q4^2*Q8 + 
  28*Q4*Q5*Q8 + 21*Q5^2*Q8 + Q4*Q6*Q8 + 34*Q5*Q6*Q8 + 65*Q6^2*Q8 + 
  24*Q2*Q7*Q8 + 48*Q3*Q7*Q8 + 53*Q3*Q8^2 + 61*Q4^2*Q9 + 51*Q4*Q5*Q9 + 
  21*Q5^2*Q9 + 5*Q4*Q6*Q9 + 60*Q5*Q6*Q9 + 35*Q6^2*Q9 + 71*Q2*Q7*Q9 + 
  42*Q3*Q7*Q9 + 34*Q2*Q8*Q9 + 60*Q3*Q8*Q9 + 36*Q2*Q9^2 + 49*Q3*Q9^2, 
 13*Q0*Q1*Q4 + 10*Q0*Q2*Q4 + 58*Q2^2*Q4 + 45*Q2*Q3*Q4 + 48*Q3^2*Q4 + 
  63*Q0*Q1*Q5 + 67*Q1*Q2*Q5 + 60*Q2^2*Q5 + 68*Q2*Q3*Q5 + 43*Q3^2*Q5 + 
  49*Q0*Q1*Q6 + 36*Q2^2*Q6 + 15*Q2*Q3*Q6 + 31*Q3^2*Q6 + 53*Q4^2*Q7 + 
  4*Q4*Q5*Q7 + 30*Q5^2*Q7 + Q4*Q6*Q7 + 42*Q5*Q6*Q7 + 69*Q6^2*Q7 + 
  71*Q2*Q7^2 + 61*Q3*Q7^2 + 29*Q4^2*Q8 + 4*Q4*Q5*Q8 + 60*Q5^2*Q8 + 
  43*Q4*Q6*Q8 + 65*Q5*Q6*Q8 + 16*Q6^2*Q8 + 21*Q2*Q7*Q8 + 15*Q3*Q7*Q8 + 
  19*Q2*Q8^2 + 57*Q3*Q8^2 + 58*Q4^2*Q9 + 68*Q4*Q5*Q9 + 67*Q5^2*Q9 + 
  9*Q4*Q6*Q9 + 69*Q5*Q6*Q9 + 42*Q6^2*Q9 + 50*Q2*Q7*Q9 + 5*Q3*Q7*Q9 + 
  37*Q2*Q8*Q9 + 44*Q3*Q8*Q9 + 4*Q2*Q9^2 + 6*Q3*Q9^2, 
 7*Q0*Q1*Q4 + 56*Q0*Q2*Q4 + 20*Q2^2*Q4 + 35*Q2*Q3*Q4 + 65*Q3^2*Q4 + 
  18*Q0*Q1*Q5 + 25*Q2^2*Q5 + 58*Q2*Q3*Q5 + 65*Q3^2*Q5 + 18*Q0*Q1*Q6 + 
  67*Q1*Q2*Q6 + 54*Q2*Q3*Q6 + 9*Q3^2*Q6 + 34*Q4^2*Q7 + 16*Q4*Q5*Q7 + 
  39*Q5^2*Q7 + 56*Q4*Q6*Q7 + 39*Q5*Q6*Q7 + 64*Q6^2*Q7 + 55*Q2*Q7^2 + 
  15*Q3*Q7^2 + 38*Q4^2*Q8 + 58*Q4*Q5*Q8 + 64*Q5^2*Q8 + 46*Q4*Q6*Q8 + 
  38*Q5*Q6*Q8 + 70*Q6^2*Q8 + 72*Q2*Q7*Q8 + 30*Q3*Q7*Q8 + 25*Q2*Q8^2 + 
  38*Q3*Q8^2 + 7*Q4^2*Q9 + 18*Q4*Q5*Q9 + 6*Q5^2*Q9 + 24*Q4*Q6*Q9 + 
  12*Q5*Q6*Q9 + 39*Q6^2*Q9 + 7*Q3*Q7*Q9 + 20*Q2*Q8*Q9 + 39*Q3*Q8*Q9 + 
  67*Q2*Q9^2 + 11*Q3*Q9^2, 35*Q0*Q1*Q4 + 64*Q0*Q2*Q4 + 59*Q2^2*Q4 + 
  71*Q1*Q3*Q4 + 49*Q2*Q3*Q4 + 20*Q3^2*Q4 + 14*Q0*Q1*Q5 + 43*Q2^2*Q5 + 
  12*Q2*Q3*Q5 + 8*Q3^2*Q5 + 9*Q0*Q1*Q6 + 36*Q2^2*Q6 + 18*Q2*Q3*Q6 + 
  72*Q3^2*Q6 + 64*Q4^2*Q7 + 22*Q4*Q5*Q7 + 26*Q5^2*Q7 + 61*Q4*Q6*Q7 + 
  55*Q5*Q6*Q7 + 14*Q6^2*Q7 + 60*Q2*Q7^2 + 9*Q3*Q7^2 + 8*Q4^2*Q8 + 
  15*Q4*Q5*Q8 + 57*Q5^2*Q8 + 20*Q4*Q6*Q8 + 31*Q5*Q6*Q8 + 68*Q6^2*Q8 + 
  30*Q2*Q7*Q8 + 65*Q3*Q7*Q8 + 28*Q2*Q8^2 + 24*Q3*Q8^2 + 61*Q4^2*Q9 + 
  2*Q4*Q5*Q9 + 29*Q5^2*Q9 + 10*Q4*Q6*Q9 + 47*Q5*Q6*Q9 + 18*Q6^2*Q9 + 
  43*Q2*Q7*Q9 + 7*Q3*Q7*Q9 + 55*Q2*Q8*Q9 + 12*Q3*Q8*Q9 + 29*Q2*Q9^2 + 
  11*Q3*Q9^2, 40*Q0*Q1*Q4 + 59*Q0*Q2*Q4 + 40*Q2^2*Q4 + 3*Q2*Q3*Q4 + 
  59*Q3^2*Q4 + 42*Q0*Q1*Q5 + 48*Q2^2*Q5 + 71*Q1*Q3*Q5 + 4*Q0*Q1*Q6 + 
  70*Q2^2*Q6 + 37*Q2*Q3*Q6 + 15*Q3^2*Q6 + 57*Q4^2*Q7 + 65*Q4*Q5*Q7 + 
  29*Q5^2*Q7 + 60*Q4*Q6*Q7 + 16*Q5*Q6*Q7 + 47*Q6^2*Q7 + 17*Q2*Q7^2 + 
  19*Q3*Q7^2 + 10*Q4^2*Q8 + 21*Q4*Q5*Q8 + 69*Q4*Q6*Q8 + 42*Q5*Q6*Q8 + 
  46*Q6^2*Q8 + 71*Q2*Q7*Q8 + 17*Q3*Q7*Q8 + 64*Q2*Q8^2 + 15*Q3*Q8^2 + 
  28*Q4^2*Q9 + 2*Q4*Q5*Q9 + 45*Q5^2*Q9 + 41*Q4*Q6*Q9 + 43*Q5*Q6*Q9 + 
  39*Q6^2*Q9 + 15*Q2*Q7*Q9 + 59*Q3*Q7*Q9 + 18*Q2*Q8*Q9 + 62*Q3*Q8*Q9 + 
  70*Q2*Q9^2 + 28*Q3*Q9^2, 31*Q0*Q1*Q4 + 26*Q0*Q2*Q4 + Q2^2*Q4 + 
  54*Q2*Q3*Q4 + 33*Q3^2*Q4 + 19*Q0*Q1*Q5 + 24*Q2^2*Q5 + 2*Q2*Q3*Q5 + 
  62*Q3^2*Q5 + 70*Q0*Q1*Q6 + 25*Q2^2*Q6 + 71*Q1*Q3*Q6 + 70*Q2*Q3*Q6 + 
  63*Q3^2*Q6 + 34*Q4^2*Q7 + 50*Q4*Q5*Q7 + 67*Q5^2*Q7 + 30*Q4*Q6*Q7 + 
  66*Q5*Q6*Q7 + 16*Q6^2*Q7 + 8*Q2*Q7^2 + 70*Q3*Q7^2 + 27*Q4^2*Q8 + 
  21*Q4*Q5*Q8 + 34*Q5^2*Q8 + 69*Q4*Q6*Q8 + 37*Q5*Q6*Q8 + 67*Q6^2*Q8 + 
  48*Q2*Q7*Q8 + 58*Q3*Q7*Q8 + 19*Q2*Q8^2 + 59*Q3*Q8^2 + 33*Q4^2*Q9 + 
  36*Q4*Q5*Q9 + 19*Q5^2*Q9 + 14*Q4*Q6*Q9 + 23*Q5*Q6*Q9 + 46*Q6^2*Q9 + 
  13*Q2*Q7*Q9 + 54*Q3*Q7*Q9 + 10*Q2*Q8*Q9 + 47*Q3*Q8*Q9 + 44*Q2*Q9^2 + 
  49*Q3*Q9^2, 15*Q0*Q1*Q4 + 16*Q0*Q2*Q4 + 25*Q2^2*Q4 + 24*Q2*Q3*Q4 + 
  50*Q3^2*Q4 + 58*Q0*Q1*Q5 + 9*Q2^2*Q5 + 55*Q2*Q3*Q5 + 53*Q3^2*Q5 + 
  27*Q0*Q1*Q6 + 67*Q2^2*Q6 + 27*Q2*Q3*Q6 + 57*Q3^2*Q6 + 20*Q4^2*Q7 + 
  2*Q4*Q5*Q7 + 70*Q5^2*Q7 + 47*Q4*Q6*Q7 + 56*Q5*Q6*Q7 + 30*Q6^2*Q7 + 
  31*Q1*Q7^2 + 24*Q2*Q7^2 + 72*Q3*Q7^2 + 12*Q4^2*Q8 + 25*Q4*Q5*Q8 + 
  54*Q5^2*Q8 + 40*Q4*Q6*Q8 + 37*Q5*Q6*Q8 + 68*Q6^2*Q8 + 34*Q2*Q7*Q8 + 
  54*Q3*Q7*Q8 + 35*Q2*Q8^2 + 16*Q3*Q8^2 + 63*Q4^2*Q9 + 18*Q4*Q5*Q9 + 
  20*Q5^2*Q9 + 56*Q4*Q6*Q9 + 10*Q5*Q6*Q9 + 68*Q6^2*Q9 + 35*Q2*Q7*Q9 + 
  40*Q3*Q7*Q9 + 29*Q2*Q8*Q9 + 65*Q3*Q8*Q9 + 44*Q1*Q9^2 + 61*Q2*Q9^2 + 
  5*Q3*Q9^2, 3*Q0*Q1*Q4 + 36*Q0*Q2*Q4 + 37*Q2^2*Q4 + 42*Q2*Q3*Q4 + 
  41*Q3^2*Q4 + 29*Q0*Q1*Q5 + 3*Q2^2*Q5 + 32*Q2*Q3*Q5 + 6*Q3^2*Q5 + 
  46*Q0*Q1*Q6 + 72*Q2^2*Q6 + 70*Q2*Q3*Q6 + 47*Q3^2*Q6 + 70*Q4^2*Q7 + 
  35*Q4*Q5*Q7 + 55*Q5^2*Q7 + 51*Q4*Q6*Q7 + 46*Q5*Q6*Q7 + 67*Q6^2*Q7 + 
  27*Q2*Q7^2 + 17*Q3*Q7^2 + 10*Q4^2*Q8 + 37*Q4*Q5*Q8 + 28*Q5^2*Q8 + 
  58*Q4*Q6*Q8 + 6*Q5*Q6*Q8 + 38*Q6^2*Q8 + 15*Q1*Q7*Q8 + 31*Q2*Q7*Q8 + 
  52*Q3*Q7*Q8 + 38*Q2*Q8^2 + 14*Q3*Q8^2 + 53*Q4^2*Q9 + 51*Q4*Q5*Q9 + 
  19*Q5^2*Q9 + 30*Q4*Q6*Q9 + 29*Q5*Q6*Q9 + 64*Q6^2*Q9 + 9*Q2*Q7*Q9 + 
  39*Q3*Q7*Q9 + 70*Q2*Q8*Q9 + 27*Q3*Q8*Q9 + 30*Q1*Q9^2 + 42*Q2*Q9^2, 
 44*Q0*Q1*Q4 + 69*Q0*Q2*Q4 + 51*Q2^2*Q4 + 22*Q2*Q3*Q4 + 21*Q3^2*Q4 + 
  64*Q0*Q1*Q5 + 21*Q2^2*Q5 + 31*Q2*Q3*Q5 + 4*Q3^2*Q5 + 40*Q0*Q1*Q6 + 
  18*Q2^2*Q6 + 3*Q2*Q3*Q6 + 19*Q3^2*Q6 + 28*Q4^2*Q7 + 64*Q4*Q5*Q7 + 
  56*Q5^2*Q7 + 32*Q4*Q6*Q7 + 71*Q5*Q6*Q7 + 54*Q6^2*Q7 + 6*Q3*Q7^2 + 
  21*Q4^2*Q8 + 35*Q4*Q5*Q8 + 9*Q5^2*Q8 + 61*Q4*Q6*Q8 + 72*Q5*Q6*Q8 + 
  6*Q6^2*Q8 + 39*Q2*Q7*Q8 + 70*Q3*Q7*Q8 + 29*Q2*Q8^2 + 63*Q3*Q8^2 + 
  32*Q4^2*Q9 + 63*Q4*Q6*Q9 + 25*Q6^2*Q9 + 2*Q1*Q7*Q9 + 71*Q2*Q7*Q9 + 
  29*Q3*Q7*Q9 + 34*Q2*Q8*Q9 + 9*Q3*Q8*Q9 + 55*Q1*Q9^2 + 22*Q2*Q9^2 + 
  53*Q3*Q9^2, 47*Q0*Q1*Q4 + 70*Q0*Q2*Q4 + 46*Q2^2*Q4 + 35*Q2*Q3*Q4 + 
  72*Q3^2*Q4 + 37*Q0*Q1*Q5 + 36*Q2^2*Q5 + 46*Q2*Q3*Q5 + 19*Q3^2*Q5 + 
  68*Q0*Q1*Q6 + 59*Q2^2*Q6 + 43*Q2*Q3*Q6 + 17*Q3^2*Q6 + 29*Q4^2*Q7 + 
  42*Q4*Q5*Q7 + 63*Q5^2*Q7 + 31*Q4*Q6*Q7 + 19*Q5*Q6*Q7 + 38*Q6^2*Q7 + 
  54*Q2*Q7^2 + 8*Q3*Q7^2 + 15*Q4^2*Q8 + 44*Q4*Q5*Q8 + Q5^2*Q8 + 59*Q4*Q6*Q8 + 
  17*Q5*Q6*Q8 + 3*Q6^2*Q8 + 64*Q2*Q7*Q8 + 31*Q3*Q7*Q8 + 52*Q1*Q8^2 + 
  28*Q2*Q8^2 + 15*Q3*Q8^2 + 56*Q4^2*Q9 + 62*Q5^2*Q9 + 7*Q4*Q6*Q9 + 
  17*Q5*Q6*Q9 + 34*Q6^2*Q9 + 25*Q2*Q7*Q9 + 71*Q3*Q7*Q9 + 3*Q2*Q8*Q9 + 
  17*Q3*Q8*Q9 + 47*Q1*Q9^2 + 23*Q2*Q9^2 + 72*Q3*Q9^2, 
 43*Q0*Q1*Q4 + Q0*Q2*Q4 + 57*Q2^2*Q4 + 6*Q2*Q3*Q4 + 68*Q3^2*Q4 + 
  60*Q0*Q1*Q5 + 66*Q2^2*Q5 + 31*Q2*Q3*Q5 + 45*Q3^2*Q5 + 26*Q0*Q1*Q6 + 
  56*Q2^2*Q6 + 11*Q2*Q3*Q6 + 59*Q3^2*Q6 + 40*Q4^2*Q7 + 63*Q4*Q5*Q7 + 
  68*Q5^2*Q7 + 22*Q4*Q6*Q7 + Q5*Q6*Q7 + 39*Q6^2*Q7 + 57*Q2*Q7^2 + 
  45*Q3*Q7^2 + 37*Q4^2*Q8 + 26*Q4*Q5*Q8 + 60*Q5^2*Q8 + 61*Q4*Q6*Q8 + 
  30*Q5*Q6*Q8 + 68*Q6^2*Q8 + 58*Q2*Q7*Q8 + 60*Q3*Q7*Q8 + 43*Q2*Q8^2 + 
  55*Q3*Q8^2 + 43*Q4^2*Q9 + 38*Q4*Q5*Q9 + 54*Q5^2*Q9 + 23*Q4*Q6*Q9 + 
  4*Q5*Q6*Q9 + 64*Q6^2*Q9 + 55*Q2*Q7*Q9 + 20*Q3*Q7*Q9 + 2*Q1*Q8*Q9 + 
  23*Q2*Q8*Q9 + 34*Q3*Q8*Q9 + 41*Q1*Q9^2 + 55*Q2*Q9^2 + 70*Q3*Q9^2, 
 30*Q2*Q4^2 + 72*Q3*Q4^2 + 61*Q2*Q4*Q5 + 21*Q3*Q4*Q5 + 36*Q2*Q5^2 + 
  21*Q3*Q5^2 + 25*Q2*Q4*Q6 + 36*Q3*Q4*Q6 + 42*Q2*Q5*Q6 + 28*Q3*Q5*Q6 + 
  15*Q2*Q6^2 + 25*Q3*Q6^2 + 17*Q0^2*Q7 + 8*Q0*Q1*Q7 + 61*Q2^2*Q7 + 
  22*Q2*Q3*Q7 + 33*Q3^2*Q7 + 45*Q4*Q7^2 + 65*Q5*Q7^2 + 25*Q6*Q7^2 + 
  27*Q0*Q1*Q8 + 25*Q2^2*Q8 + 33*Q2*Q3*Q8 + 64*Q3^2*Q8 + 72*Q4*Q7*Q8 + 
  35*Q5*Q7*Q8 + 39*Q6*Q7*Q8 + 22*Q4*Q8^2 + 20*Q5*Q8^2 + 21*Q6*Q8^2 + 
  55*Q0^2*Q9 + 11*Q0*Q1*Q9 + 46*Q2^2*Q9 + 59*Q2*Q3*Q9 + 64*Q3^2*Q9 + 
  8*Q4*Q7*Q9 + 31*Q5*Q7*Q9 + 65*Q6*Q7*Q9 + 65*Q4*Q8*Q9 + 60*Q5*Q8*Q9 + 
  11*Q6*Q8*Q9 + 67*Q4*Q9^2 + 45*Q5*Q9^2 + 72*Q6*Q9^2, 
 54*Q2*Q4^2 + 42*Q3*Q4^2 + 61*Q2*Q4*Q5 + 72*Q3*Q4*Q5 + 39*Q2*Q5^2 + 
  56*Q3*Q5^2 + 63*Q2*Q4*Q6 + 40*Q3*Q4*Q6 + 19*Q2*Q5*Q6 + 68*Q3*Q5*Q6 + 
  40*Q2*Q6^2 + 49*Q3*Q6^2 + 37*Q0*Q1*Q7 + 44*Q2^2*Q7 + 50*Q2*Q3*Q7 + 
  31*Q3^2*Q7 + 54*Q4*Q7^2 + 8*Q5*Q7^2 + 58*Q6*Q7^2 + 68*Q0^2*Q8 + 
  43*Q0*Q1*Q8 + 63*Q2^2*Q8 + 10*Q2*Q3*Q8 + 19*Q3^2*Q8 + 48*Q4*Q7*Q8 + 
  50*Q5*Q7*Q8 + 51*Q4*Q8^2 + 34*Q5*Q8^2 + 6*Q6*Q8^2 + 31*Q0^2*Q9 + 
  55*Q0*Q1*Q9 + 12*Q2^2*Q9 + 60*Q2*Q3*Q9 + 32*Q3^2*Q9 + 48*Q4*Q7*Q9 + 
  40*Q5*Q7*Q9 + 12*Q6*Q7*Q9 + 3*Q4*Q8*Q9 + 6*Q5*Q8*Q9 + 25*Q6*Q8*Q9 + 
  12*Q4*Q9^2 + 24*Q5*Q9^2 + 29*Q6*Q9^2, 32*Q2*Q4^2 + 30*Q3*Q4^2 + 
  33*Q2*Q4*Q5 + 50*Q3*Q4*Q5 + 33*Q2*Q5^2 + 33*Q3*Q5^2 + 40*Q2*Q4*Q6 + 
  71*Q3*Q4*Q6 + 64*Q2*Q5*Q6 + 18*Q3*Q5*Q6 + 53*Q2*Q6^2 + 52*Q3*Q6^2 + 
  17*Q0*Q1*Q7 + 36*Q0*Q2*Q7 + 16*Q2^2*Q7 + 22*Q2*Q3*Q7 + 8*Q3^2*Q7 + 
  63*Q4*Q7^2 + 15*Q5*Q7^2 + 29*Q6*Q7^2 + 34*Q0*Q1*Q8 + 10*Q2^2*Q8 + 
  64*Q2*Q3*Q8 + 63*Q3^2*Q8 + 42*Q4*Q7*Q8 + 19*Q5*Q7*Q8 + 10*Q6*Q7*Q8 + 
  Q4*Q8^2 + 51*Q5*Q8^2 + 61*Q6*Q8^2 + 16*Q0^2*Q9 + 70*Q0*Q1*Q9 + 39*Q2^2*Q9 + 
  28*Q2*Q3*Q9 + 68*Q3^2*Q9 + 71*Q4*Q7*Q9 + 26*Q5*Q7*Q9 + Q6*Q7*Q9 + 
  55*Q4*Q8*Q9 + 8*Q5*Q8*Q9 + 32*Q6*Q8*Q9 + 33*Q4*Q9^2 + 38*Q5*Q9^2 + 
  6*Q6*Q9^2, 35*Q2*Q4^2 + 64*Q3*Q4^2 + 35*Q2*Q4*Q5 + 25*Q3*Q4*Q5 + 
  58*Q2*Q5^2 + 33*Q3*Q5^2 + 41*Q2*Q4*Q6 + 18*Q3*Q4*Q6 + 14*Q2*Q5*Q6 + 
  72*Q3*Q5*Q6 + 31*Q2*Q6^2 + 61*Q3*Q6^2 + 6*Q0*Q1*Q7 + 28*Q2^2*Q7 + 
  28*Q2*Q3*Q7 + 6*Q3^2*Q7 + 57*Q4*Q7^2 + 4*Q5*Q7^2 + 62*Q6*Q7^2 + 
  24*Q0*Q1*Q8 + 18*Q0*Q2*Q8 + 15*Q2^2*Q8 + 65*Q2*Q3*Q8 + 56*Q4*Q7*Q8 + 
  4*Q5*Q7*Q8 + 4*Q6*Q7*Q8 + 50*Q4*Q8^2 + 25*Q5*Q8^2 + 71*Q6*Q8^2 + 
  15*Q0^2*Q9 + 45*Q0*Q1*Q9 + 40*Q2^2*Q9 + 62*Q2*Q3*Q9 + 38*Q3^2*Q9 + 
  19*Q4*Q7*Q9 + 31*Q5*Q7*Q9 + 42*Q6*Q7*Q9 + 13*Q4*Q8*Q9 + 35*Q6*Q8*Q9 + 
  52*Q5*Q9^2 + 8*Q6*Q9^2, 62*Q2*Q4^2 + 53*Q3*Q4^2 + 17*Q2*Q4*Q5 + 
  15*Q3*Q4*Q5 + 2*Q2*Q5^2 + 43*Q3*Q5^2 + 27*Q2*Q4*Q6 + 40*Q3*Q4*Q6 + 
  5*Q2*Q5*Q6 + 28*Q3*Q5*Q6 + 30*Q2*Q6^2 + 26*Q3*Q6^2 + 70*Q0*Q1*Q7 + 
  63*Q2^2*Q7 + 72*Q2*Q3*Q7 + 43*Q3^2*Q7 + 72*Q4*Q7^2 + 71*Q5*Q7^2 + 
  50*Q6*Q7^2 + 52*Q0*Q1*Q8 + 39*Q2^2*Q8 + 38*Q2*Q3*Q8 + 39*Q3^2*Q8 + 
  71*Q4*Q7*Q8 + 37*Q5*Q7*Q8 + 23*Q6*Q7*Q8 + 36*Q4*Q8^2 + 37*Q5*Q8^2 + 
  45*Q6*Q8^2 + 37*Q0^2*Q9 + 13*Q0*Q1*Q9 + 18*Q0*Q2*Q9 + 38*Q2^2*Q9 + 
  52*Q2*Q3*Q9 + 49*Q3^2*Q9 + 21*Q4*Q7*Q9 + 35*Q5*Q7*Q9 + 67*Q6*Q7*Q9 + 
  52*Q4*Q8*Q9 + 61*Q5*Q8*Q9 + 43*Q6*Q8*Q9 + 42*Q4*Q9^2 + 65*Q5*Q9^2 + 
  23*Q6*Q9^2, 45*Q2*Q4^2 + 65*Q3*Q4^2 + 20*Q2*Q4*Q5 + 48*Q3*Q4*Q5 + 
  32*Q2*Q5^2 + 62*Q3*Q5^2 + 67*Q2*Q4*Q6 + 37*Q3*Q4*Q6 + 41*Q2*Q5*Q6 + 
  14*Q3*Q5*Q6 + 20*Q2*Q6^2 + 59*Q3*Q6^2 + 66*Q0*Q1*Q7 + 63*Q2^2*Q7 + 
  36*Q0*Q3*Q7 + 8*Q2*Q3*Q7 + 68*Q3^2*Q7 + 7*Q4*Q7^2 + Q6*Q7^2 + 24*Q0*Q1*Q8 + 
  40*Q2^2*Q8 + 23*Q2*Q3*Q8 + 46*Q3^2*Q8 + 65*Q4*Q7*Q8 + 54*Q5*Q7*Q8 + 
  30*Q6*Q7*Q8 + 10*Q4*Q8^2 + 52*Q5*Q8^2 + 6*Q6*Q8^2 + 39*Q0^2*Q9 + 
  3*Q0*Q1*Q9 + 42*Q2^2*Q9 + 65*Q2*Q3*Q9 + 20*Q3^2*Q9 + 37*Q4*Q7*Q9 + 
  52*Q5*Q7*Q9 + 40*Q6*Q7*Q9 + 10*Q4*Q8*Q9 + 31*Q5*Q8*Q9 + 12*Q6*Q8*Q9 + 
  18*Q4*Q9^2 + 39*Q5*Q9^2 + 17*Q6*Q9^2, 66*Q2*Q4^2 + 53*Q3*Q4^2 + 
  13*Q2*Q4*Q5 + 34*Q3*Q4*Q5 + 68*Q2*Q5^2 + 30*Q3*Q5^2 + 29*Q2*Q4*Q6 + 
  13*Q3*Q4*Q6 + 58*Q2*Q5*Q6 + 58*Q3*Q5*Q6 + Q2*Q6^2 + 71*Q3*Q6^2 + 
  48*Q0*Q1*Q7 + 40*Q2^2*Q7 + 65*Q2*Q3*Q7 + 39*Q3^2*Q7 + 20*Q4*Q7^2 + 
  11*Q5*Q7^2 + 11*Q6*Q7^2 + 2*Q0*Q1*Q8 + 16*Q2^2*Q8 + 36*Q0*Q3*Q8 + 
  47*Q2*Q3*Q8 + 33*Q4*Q7*Q8 + 17*Q5*Q7*Q8 + 18*Q6*Q7*Q8 + 7*Q4*Q8^2 + 
  57*Q5*Q8^2 + 46*Q6*Q8^2 + 16*Q0^2*Q9 + 22*Q0*Q1*Q9 + 25*Q2^2*Q9 + 
  53*Q2*Q3*Q9 + 28*Q3^2*Q9 + 26*Q4*Q7*Q9 + 63*Q5*Q7*Q9 + 42*Q6*Q7*Q9 + 
  69*Q4*Q8*Q9 + 20*Q5*Q8*Q9 + 38*Q6*Q8*Q9 + 11*Q4*Q9^2 + 33*Q5*Q9^2 + 
  71*Q6*Q9^2, 4*Q2*Q4^2 + 2*Q3*Q4^2 + 35*Q2*Q4*Q5 + 48*Q3*Q4*Q5 + 
  44*Q2*Q5^2 + 33*Q3*Q5^2 + 27*Q2*Q4*Q6 + 3*Q3*Q4*Q6 + 11*Q2*Q5*Q6 + 
  27*Q3*Q5*Q6 + 63*Q2*Q6^2 + 69*Q3*Q6^2 + 11*Q0*Q1*Q7 + Q2^2*Q7 + 
  59*Q2*Q3*Q7 + 32*Q3^2*Q7 + 55*Q4*Q7^2 + 52*Q5*Q7^2 + 38*Q6*Q7^2 + 
  19*Q0*Q1*Q8 + 58*Q2^2*Q8 + 21*Q2*Q3*Q8 + 51*Q3^2*Q8 + 20*Q4*Q7*Q8 + 
  18*Q5*Q7*Q8 + 43*Q6*Q7*Q8 + 24*Q4*Q8^2 + 65*Q5*Q8^2 + 17*Q6*Q8^2 + 
  70*Q0^2*Q9 + 28*Q0*Q1*Q9 + 54*Q2^2*Q9 + 18*Q0*Q3*Q9 + 36*Q2*Q3*Q9 + 
  51*Q3^2*Q9 + 70*Q4*Q7*Q9 + 4*Q5*Q7*Q9 + 4*Q6*Q7*Q9 + 40*Q4*Q8*Q9 + 
  59*Q5*Q8*Q9 + 48*Q6*Q8*Q9 + 48*Q4*Q9^2 + 25*Q5*Q9^2 + 34*Q6*Q9^2, 
 37*Q0*Q4^2 + 22*Q2*Q4^2 + Q3*Q4^2 + 31*Q2*Q4*Q5 + 31*Q3*Q4*Q5 + 63*Q2*Q5^2 + 
  16*Q3*Q5^2 + 26*Q2*Q4*Q6 + 8*Q3*Q4*Q6 + 56*Q2*Q5*Q6 + 4*Q3*Q5*Q6 + 
  67*Q2*Q6^2 + 36*Q3*Q6^2 + 37*Q0*Q1*Q7 + 60*Q2^2*Q7 + 41*Q2*Q3*Q7 + 
  63*Q3^2*Q7 + 65*Q4*Q7^2 + 62*Q5*Q7^2 + 4*Q6*Q7^2 + 70*Q0*Q1*Q8 + 
  17*Q2^2*Q8 + 28*Q2*Q3*Q8 + 18*Q3^2*Q8 + 49*Q4*Q7*Q8 + 70*Q5*Q7*Q8 + 
  25*Q6*Q7*Q8 + 7*Q4*Q8^2 + 51*Q5*Q8^2 + 50*Q6*Q8^2 + 34*Q0*Q1*Q9 + 
  46*Q2^2*Q9 + 72*Q2*Q3*Q9 + 32*Q3^2*Q9 + 3*Q4*Q7*Q9 + 56*Q5*Q7*Q9 + 
  58*Q6*Q7*Q9 + 19*Q4*Q8*Q9 + 20*Q5*Q8*Q9 + 31*Q6*Q8*Q9 + 9*Q4*Q9^2 + 
  45*Q5*Q9^2 + 7*Q6*Q9^2, 23*Q2*Q4^2 + 61*Q3*Q4^2 + Q0*Q4*Q5 + 61*Q2*Q4*Q5 + 
  Q3*Q4*Q5 + 70*Q2*Q5^2 + 27*Q3*Q5^2 + 70*Q2*Q4*Q6 + 32*Q3*Q4*Q6 + 
  55*Q2*Q5*Q6 + 46*Q3*Q5*Q6 + 26*Q2*Q6^2 + 33*Q3*Q6^2 + 51*Q0*Q1*Q7 + 
  71*Q2^2*Q7 + 20*Q2*Q3*Q7 + 62*Q3^2*Q7 + 44*Q4*Q7^2 + 23*Q5*Q7^2 + 
  8*Q6*Q7^2 + 69*Q0*Q1*Q8 + 68*Q2^2*Q8 + 36*Q2*Q3*Q8 + 39*Q3^2*Q8 + 
  34*Q4*Q7*Q8 + 28*Q5*Q7*Q8 + 39*Q6*Q7*Q8 + 5*Q4*Q8^2 + 13*Q5*Q8^2 + 
  4*Q6*Q8^2 + 47*Q0^2*Q9 + 45*Q0*Q1*Q9 + 44*Q2^2*Q9 + 9*Q2*Q3*Q9 + 
  72*Q3^2*Q9 + 46*Q4*Q7*Q9 + 19*Q5*Q7*Q9 + 30*Q6*Q7*Q9 + 4*Q4*Q8*Q9 + 
  72*Q5*Q8*Q9 + 11*Q6*Q8*Q9 + 56*Q4*Q9^2 + 37*Q5*Q9^2 + 48*Q6*Q9^2, 
 51*Q2*Q4^2 + 35*Q3*Q4^2 + 13*Q2*Q4*Q5 + 18*Q3*Q4*Q5 + 43*Q2*Q5^2 + 
  8*Q3*Q5^2 + Q0*Q4*Q6 + 15*Q2*Q4*Q6 + 19*Q3*Q4*Q6 + 17*Q2*Q5*Q6 + 
  43*Q3*Q5*Q6 + 28*Q2*Q6^2 + 32*Q3*Q6^2 + 57*Q0*Q1*Q7 + 44*Q2^2*Q7 + 
  46*Q2*Q3*Q7 + 44*Q3^2*Q7 + 4*Q4*Q7^2 + 21*Q5*Q7^2 + 32*Q6*Q7^2 + 
  29*Q0*Q1*Q8 + 34*Q2^2*Q8 + 43*Q2*Q3*Q8 + 51*Q3^2*Q8 + 62*Q4*Q7*Q8 + 
  21*Q5*Q7*Q8 + 49*Q6*Q7*Q8 + 30*Q4*Q8^2 + 30*Q5*Q8^2 + 59*Q6*Q8^2 + 
  17*Q0^2*Q9 + 53*Q0*Q1*Q9 + 42*Q2^2*Q9 + 10*Q2*Q3*Q9 + 54*Q3^2*Q9 + 
  59*Q4*Q7*Q9 + 44*Q5*Q7*Q9 + 34*Q6*Q7*Q9 + 52*Q4*Q8*Q9 + 43*Q5*Q8*Q9 + 
  48*Q6*Q8*Q9 + 14*Q4*Q9^2 + 60*Q5*Q9^2 + 63*Q6*Q9^2, 
 14*Q2*Q4^2 + 34*Q3*Q4^2 + 20*Q2*Q4*Q5 + 71*Q3*Q4*Q5 + 37*Q0*Q5^2 + 
  6*Q2*Q5^2 + 69*Q3*Q5^2 + 23*Q2*Q4*Q6 + 24*Q3*Q4*Q6 + 62*Q2*Q5*Q6 + 
  36*Q3*Q5*Q6 + 16*Q2*Q6^2 + 18*Q3*Q6^2 + 10*Q0*Q1*Q7 + 41*Q2^2*Q7 + 
  40*Q2*Q3*Q7 + 57*Q3^2*Q7 + 45*Q4*Q7^2 + 10*Q5*Q7^2 + 3*Q6*Q7^2 + 
  40*Q0*Q1*Q8 + 9*Q2^2*Q8 + 42*Q2*Q3*Q8 + 29*Q3^2*Q8 + 63*Q4*Q7*Q8 + 
  65*Q5*Q7*Q8 + 23*Q6*Q7*Q8 + 7*Q4*Q8^2 + 64*Q5*Q8^2 + 18*Q6*Q8^2 + 
  6*Q0^2*Q9 + 23*Q0*Q1*Q9 + 38*Q2^2*Q9 + 29*Q2*Q3*Q9 + 9*Q3^2*Q9 + 
  42*Q4*Q7*Q9 + 54*Q5*Q7*Q9 + 10*Q6*Q7*Q9 + 4*Q4*Q8*Q9 + 49*Q5*Q8*Q9 + 
  29*Q6*Q8*Q9 + 72*Q4*Q9^2 + 26*Q5*Q9^2 + 52*Q6*Q9^2, 
 13*Q2*Q4^2 + 9*Q2*Q4*Q5 + 28*Q3*Q4*Q5 + 72*Q2*Q5^2 + 9*Q3*Q5^2 + 
  21*Q2*Q4*Q6 + 19*Q3*Q4*Q6 + 37*Q0*Q5*Q6 + 33*Q2*Q5*Q6 + 49*Q3*Q5*Q6 + 
  46*Q2*Q6^2 + 36*Q3*Q6^2 + 25*Q0*Q1*Q7 + 22*Q2^2*Q7 + 49*Q2*Q3*Q7 + 
  14*Q3^2*Q7 + 7*Q4*Q7^2 + 46*Q5*Q7^2 + 66*Q6*Q7^2 + 24*Q0*Q1*Q8 + 
  70*Q2^2*Q8 + 70*Q2*Q3*Q8 + 28*Q3^2*Q8 + 3*Q4*Q7*Q8 + 52*Q5*Q7*Q8 + 
  30*Q6*Q7*Q8 + 44*Q4*Q8^2 + 61*Q5*Q8^2 + 14*Q6*Q8^2 + 21*Q0^2*Q9 + 
  18*Q0*Q1*Q9 + 14*Q2^2*Q9 + 29*Q2*Q3*Q9 + 45*Q3^2*Q9 + 38*Q4*Q7*Q9 + 
  25*Q5*Q7*Q9 + 68*Q6*Q7*Q9 + 18*Q4*Q8*Q9 + 24*Q5*Q8*Q9 + 25*Q6*Q8*Q9 + 
  45*Q4*Q9^2 + 45*Q5*Q9^2 + 59*Q6*Q9^2, 51*Q2*Q4^2 + 56*Q3*Q4^2 + 
  48*Q2*Q4*Q5 + 67*Q3*Q4*Q5 + 39*Q2*Q5^2 + 52*Q3*Q5^2 + 31*Q2*Q4*Q6 + 
  33*Q3*Q4*Q6 + 40*Q2*Q5*Q6 + 5*Q3*Q5*Q6 + 37*Q0*Q6^2 + 8*Q2*Q6^2 + 
  57*Q3*Q6^2 + 16*Q0*Q1*Q7 + 29*Q2^2*Q7 + 49*Q2*Q3*Q7 + 51*Q3^2*Q7 + 
  9*Q4*Q7^2 + 10*Q5*Q7^2 + 28*Q6*Q7^2 + 14*Q0*Q1*Q8 + 37*Q2^2*Q8 + 
  32*Q2*Q3*Q8 + 62*Q3^2*Q8 + 47*Q4*Q7*Q8 + 47*Q5*Q7*Q8 + 10*Q6*Q7*Q8 + 
  57*Q4*Q8^2 + 40*Q5*Q8^2 + 36*Q6*Q8^2 + 53*Q0^2*Q9 + 63*Q0*Q1*Q9 + 
  23*Q2^2*Q9 + 24*Q2*Q3*Q9 + 16*Q3^2*Q9 + 53*Q4*Q7*Q9 + 45*Q5*Q7*Q9 + 
  4*Q6*Q7*Q9 + 16*Q4*Q8*Q9 + 7*Q5*Q8*Q9 + 29*Q6*Q8*Q9 + 18*Q4*Q9^2 + 
  40*Q5*Q9^2 + 47*Q6*Q9^2, 25*Q2*Q4^2 + 9*Q3*Q4^2 + 27*Q2*Q4*Q5 + 
  62*Q3*Q4*Q5 + 57*Q2*Q5^2 + 72*Q3*Q5^2 + 36*Q2*Q4*Q6 + Q3*Q4*Q6 + 
  6*Q2*Q5*Q6 + 27*Q3*Q5*Q6 + 61*Q2*Q6^2 + 40*Q3*Q6^2 + 32*Q0*Q1*Q7 + 
  50*Q1^2*Q7 + 18*Q2^2*Q7 + 66*Q2*Q3*Q7 + 8*Q3^2*Q7 + Q4*Q7^2 + 22*Q5*Q7^2 + 
  45*Q6*Q7^2 + 50*Q0*Q1*Q8 + 64*Q1^2*Q8 + 65*Q2^2*Q8 + 34*Q2*Q3*Q8 + 
  31*Q3^2*Q8 + 72*Q4*Q7*Q8 + 10*Q5*Q7*Q8 + Q6*Q7*Q8 + 52*Q4*Q8^2 + 
  6*Q5*Q8^2 + 28*Q6*Q8^2 + 14*Q0^2*Q9 + 11*Q0*Q1*Q9 + 59*Q1^2*Q9 + 
  49*Q2^2*Q9 + 30*Q2*Q3*Q9 + 31*Q3^2*Q9 + 38*Q4*Q7*Q9 + 10*Q5*Q7*Q9 + 
  49*Q6*Q7*Q9 + 19*Q4*Q8*Q9 + 50*Q5*Q8*Q9 + 31*Q6*Q8*Q9 + 28*Q4*Q9^2 + 
  51*Q5*Q9^2 + 4*Q6*Q9^2, 35*Q2*Q4^2 + 54*Q3*Q4^2 + 48*Q2*Q4*Q5 + 
  15*Q3*Q4*Q5 + 15*Q2*Q5^2 + 64*Q2*Q4*Q6 + 55*Q3*Q4*Q6 + 48*Q2*Q5*Q6 + 
  45*Q3*Q5*Q6 + 37*Q2*Q6^2 + 53*Q3*Q6^2 + 56*Q0*Q1*Q7 + 71*Q1*Q2*Q7 + 
  27*Q2^2*Q7 + 41*Q2*Q3*Q7 + 58*Q3^2*Q7 + 10*Q4*Q7^2 + 44*Q5*Q7^2 + 
  33*Q6*Q7^2 + 10*Q0*Q1*Q8 + 10*Q2^2*Q8 + 50*Q2*Q3*Q8 + 23*Q3^2*Q8 + 
  51*Q4*Q7*Q8 + 8*Q5*Q7*Q8 + 53*Q6*Q7*Q8 + 60*Q4*Q8^2 + 12*Q5*Q8^2 + 
  6*Q6*Q8^2 + 47*Q0^2*Q9 + 43*Q0*Q1*Q9 + 52*Q2^2*Q9 + 59*Q2*Q3*Q9 + 
  16*Q3^2*Q9 + 8*Q4*Q7*Q9 + 34*Q5*Q7*Q9 + 30*Q6*Q7*Q9 + 54*Q4*Q8*Q9 + 
  31*Q5*Q8*Q9 + 59*Q6*Q8*Q9 + 22*Q4*Q9^2 + 24*Q5*Q9^2 + 23*Q6*Q9^2, 
 37*Q2*Q4^2 + 56*Q3*Q4^2 + 5*Q2*Q4*Q5 + 55*Q3*Q4*Q5 + 49*Q2*Q5^2 + 
  25*Q3*Q5^2 + 16*Q2*Q4*Q6 + 22*Q3*Q4*Q6 + 66*Q2*Q5*Q6 + 31*Q3*Q5*Q6 + 
  19*Q2*Q6^2 + 5*Q3*Q6^2 + 72*Q0*Q1*Q7 + 24*Q2^2*Q7 + 47*Q2*Q3*Q7 + 
  25*Q3^2*Q7 + 53*Q4*Q7^2 + 3*Q5*Q7^2 + 10*Q6*Q7^2 + 67*Q0*Q1*Q8 + 
  69*Q1*Q2*Q8 + 12*Q2^2*Q8 + 71*Q2*Q3*Q8 + 67*Q3^2*Q8 + 54*Q4*Q7*Q8 + 
  10*Q5*Q7*Q8 + 60*Q6*Q7*Q8 + 41*Q4*Q8^2 + 29*Q5*Q8^2 + 52*Q6*Q8^2 + 
  23*Q0^2*Q9 + 19*Q0*Q1*Q9 + 10*Q2^2*Q9 + 54*Q2*Q3*Q9 + 13*Q3^2*Q9 + 
  70*Q4*Q7*Q9 + 13*Q5*Q7*Q9 + 36*Q6*Q7*Q9 + 10*Q4*Q8*Q9 + 21*Q5*Q8*Q9 + 
  47*Q6*Q8*Q9 + 33*Q4*Q9^2 + 56*Q5*Q9^2 + 39*Q6*Q9^2, 
 13*Q2*Q4^2 + 47*Q3*Q4^2 + 11*Q2*Q4*Q5 + 20*Q3*Q4*Q5 + 23*Q2*Q5^2 + 
  57*Q3*Q5^2 + 25*Q2*Q4*Q6 + 18*Q3*Q4*Q6 + 19*Q2*Q5*Q6 + 56*Q3*Q5*Q6 + 
  62*Q2*Q6^2 + 6*Q3*Q6^2 + 34*Q0*Q1*Q7 + 54*Q2^2*Q7 + 15*Q2*Q3*Q7 + 
  5*Q3^2*Q7 + 15*Q4*Q7^2 + 12*Q5*Q7^2 + 51*Q6*Q7^2 + 25*Q0*Q1*Q8 + 
  39*Q2^2*Q8 + 56*Q2*Q3*Q8 + 42*Q3^2*Q8 + 28*Q4*Q7*Q8 + 68*Q5*Q7*Q8 + 
  41*Q6*Q7*Q8 + 59*Q4*Q8^2 + 31*Q5*Q8^2 + 18*Q6*Q8^2 + 32*Q0^2*Q9 + 
  7*Q0*Q1*Q9 + 71*Q1*Q2*Q9 + 34*Q2^2*Q9 + 5*Q2*Q3*Q9 + 27*Q3^2*Q9 + 
  52*Q4*Q7*Q9 + 53*Q5*Q7*Q9 + 66*Q6*Q7*Q9 + 65*Q4*Q8*Q9 + 6*Q5*Q8*Q9 + 
  32*Q6*Q8*Q9 + 72*Q4*Q9^2 + 29*Q5*Q9^2 + 17*Q6*Q9^2, 
 56*Q2*Q4^2 + 6*Q3*Q4^2 + 10*Q2*Q4*Q5 + 66*Q3*Q4*Q5 + 27*Q2*Q5^2 + 
  37*Q3*Q5^2 + 5*Q2*Q4*Q6 + 21*Q3*Q4*Q6 + 66*Q2*Q5*Q6 + 55*Q3*Q5*Q6 + 
  17*Q2*Q6^2 + 59*Q3*Q6^2 + 28*Q0*Q1*Q7 + 63*Q2^2*Q7 + 23*Q1*Q3*Q7 + 
  51*Q2*Q3*Q7 + 56*Q3^2*Q7 + 27*Q4*Q7^2 + 46*Q5*Q7^2 + 69*Q6*Q7^2 + 
  7*Q0*Q1*Q8 + 50*Q2^2*Q8 + 35*Q2*Q3*Q8 + 59*Q3^2*Q8 + 17*Q4*Q7*Q8 + 
  63*Q5*Q7*Q8 + 39*Q6*Q7*Q8 + 71*Q4*Q8^2 + 70*Q5*Q8^2 + 21*Q6*Q8^2 + 
  31*Q0^2*Q9 + 60*Q0*Q1*Q9 + 9*Q2^2*Q9 + 63*Q2*Q3*Q9 + 48*Q3^2*Q9 + 
  13*Q4*Q7*Q9 + 68*Q5*Q7*Q9 + 62*Q6*Q7*Q9 + 5*Q4*Q8*Q9 + 32*Q5*Q8*Q9 + 
  31*Q6*Q8*Q9 + 42*Q4*Q9^2 + 54*Q5*Q9^2 + 65*Q6*Q9^2, 
 38*Q2*Q4^2 + 59*Q3*Q4^2 + 63*Q2*Q4*Q5 + 21*Q3*Q4*Q5 + 49*Q2*Q5^2 + 
  15*Q3*Q5^2 + 21*Q2*Q4*Q6 + 18*Q3*Q4*Q6 + 66*Q2*Q5*Q6 + 67*Q3*Q5*Q6 + 
  16*Q2*Q6^2 + 10*Q3*Q6^2 + 49*Q0*Q1*Q7 + 20*Q2^2*Q7 + 25*Q2*Q3*Q7 + 
  52*Q3^2*Q7 + 5*Q4*Q7^2 + 41*Q5*Q7^2 + 26*Q6*Q7^2 + 47*Q0*Q1*Q8 + 
  19*Q2^2*Q8 + 23*Q1*Q3*Q8 + 56*Q2*Q3*Q8 + 63*Q3^2*Q8 + 72*Q4*Q7*Q8 + 
  68*Q5*Q7*Q8 + 67*Q6*Q7*Q8 + 19*Q4*Q8^2 + 57*Q5*Q8^2 + 45*Q6*Q8^2 + 
  3*Q0^2*Q9 + 6*Q0*Q1*Q9 + 20*Q2^2*Q9 + 36*Q2*Q3*Q9 + 6*Q3^2*Q9 + 
  12*Q4*Q7*Q9 + 62*Q5*Q7*Q9 + 13*Q6*Q7*Q9 + 61*Q4*Q8*Q9 + 20*Q5*Q8*Q9 + 
  44*Q6*Q8*Q9 + 9*Q4*Q9^2 + 24*Q5*Q9^2 + 17*Q6*Q9^2, 
 21*Q3*Q4^2 + 9*Q2*Q4*Q5 + 12*Q3*Q4*Q5 + 41*Q2*Q5^2 + 72*Q3*Q5^2 + 
  13*Q2*Q4*Q6 + 17*Q3*Q4*Q6 + 10*Q2*Q5*Q6 + 20*Q3*Q5*Q6 + 61*Q2*Q6^2 + 
  5*Q3*Q6^2 + 28*Q0*Q1*Q7 + 17*Q2^2*Q7 + 10*Q2*Q3*Q7 + 44*Q3^2*Q7 + 
  66*Q4*Q7^2 + 3*Q5*Q7^2 + 48*Q6*Q7^2 + 14*Q0*Q1*Q8 + 68*Q2^2*Q8 + 
  2*Q2*Q3*Q8 + 53*Q3^2*Q8 + 44*Q4*Q7*Q8 + 5*Q5*Q7*Q8 + 58*Q6*Q7*Q8 + 
  34*Q4*Q8^2 + 42*Q5*Q8^2 + 49*Q6*Q8^2 + 64*Q0^2*Q9 + 60*Q0*Q1*Q9 + 
  20*Q2^2*Q9 + 23*Q1*Q3*Q9 + 57*Q2*Q3*Q9 + 70*Q3^2*Q9 + 27*Q4*Q7*Q9 + 
  68*Q5*Q7*Q9 + 14*Q6*Q7*Q9 + 23*Q4*Q8*Q9 + 24*Q5*Q8*Q9 + 71*Q6*Q8*Q9 + 
  43*Q4*Q9^2 + 71*Q5*Q9^2 + 64*Q6*Q9^2, 72*Q1*Q4^2 + 51*Q2*Q4^2 + 
  15*Q3*Q4^2 + 57*Q2*Q4*Q5 + 22*Q3*Q4*Q5 + 11*Q2*Q5^2 + 25*Q3*Q5^2 + 
  18*Q2*Q4*Q6 + 21*Q3*Q4*Q6 + 60*Q2*Q5*Q6 + 12*Q3*Q5*Q6 + 50*Q2*Q6^2 + 
  13*Q3*Q6^2 + 48*Q0*Q1*Q7 + Q1^2*Q7 + 21*Q2^2*Q7 + 18*Q2*Q3*Q7 + 
  63*Q3^2*Q7 + 31*Q4*Q7^2 + 49*Q5*Q7^2 + 71*Q6*Q7^2 + 54*Q0*Q1*Q8 + 
  4*Q1^2*Q8 + 66*Q2^2*Q8 + 30*Q2*Q3*Q8 + 28*Q3^2*Q8 + 66*Q4*Q7*Q8 + 
  15*Q5*Q7*Q8 + 35*Q6*Q7*Q8 + 67*Q4*Q8^2 + 66*Q5*Q8^2 + 72*Q6*Q8^2 + 
  16*Q0^2*Q9 + 68*Q0*Q1*Q9 + 30*Q2^2*Q9 + 59*Q2*Q3*Q9 + 39*Q3^2*Q9 + 
  33*Q4*Q7*Q9 + 56*Q4*Q8*Q9 + 33*Q5*Q8*Q9 + 3*Q6*Q8*Q9 + 41*Q4*Q9^2 + 
  40*Q5*Q9^2 + 26*Q6*Q9^2, 9*Q2*Q4^2 + 9*Q3*Q4^2 + 72*Q1*Q4*Q5 + 
  34*Q2*Q4*Q5 + 4*Q3*Q4*Q5 + 51*Q2*Q5^2 + 49*Q2*Q4*Q6 + 67*Q3*Q4*Q6 + 
  41*Q2*Q5*Q6 + 67*Q3*Q5*Q6 + 13*Q2*Q6^2 + 67*Q3*Q6^2 + 21*Q0*Q1*Q7 + 
  48*Q1^2*Q7 + 71*Q2^2*Q7 + 41*Q2*Q3*Q7 + 22*Q3^2*Q7 + 61*Q4*Q7^2 + 
  2*Q5*Q7^2 + 63*Q6*Q7^2 + 35*Q0*Q1*Q8 + 46*Q1^2*Q8 + 11*Q2^2*Q8 + 
  27*Q2*Q3*Q8 + 60*Q3^2*Q8 + 43*Q4*Q7*Q8 + 8*Q5*Q7*Q8 + 32*Q6*Q7*Q8 + 
  15*Q4*Q8^2 + 49*Q5*Q8^2 + 67*Q6*Q8^2 + 49*Q0^2*Q9 + 24*Q0*Q1*Q9 + 
  35*Q2^2*Q9 + 61*Q2*Q3*Q9 + 11*Q3^2*Q9 + 6*Q4*Q7*Q9 + 30*Q5*Q7*Q9 + 
  5*Q6*Q7*Q9 + 50*Q4*Q8*Q9 + 32*Q5*Q8*Q9 + 46*Q6*Q8*Q9 + 12*Q4*Q9^2 + 
  35*Q5*Q9^2 + 14*Q6*Q9^2, 70*Q2*Q4^2 + 35*Q3*Q4^2 + 19*Q2*Q4*Q5 + 
  10*Q3*Q4*Q5 + 30*Q2*Q5^2 + 5*Q3*Q5^2 + 72*Q1*Q4*Q6 + 49*Q3*Q4*Q6 + 
  Q2*Q5*Q6 + 61*Q3*Q5*Q6 + 56*Q2*Q6^2 + 35*Q3*Q6^2 + 26*Q0*Q1*Q7 + 
  17*Q1^2*Q7 + 4*Q2^2*Q7 + 19*Q2*Q3*Q7 + 13*Q3^2*Q7 + 39*Q4*Q7^2 + 
  50*Q5*Q7^2 + 5*Q6*Q7^2 + 31*Q0*Q1*Q8 + 68*Q1^2*Q8 + 12*Q2^2*Q8 + 
  51*Q2*Q3*Q8 + 50*Q3^2*Q8 + 72*Q4*Q7*Q8 + 33*Q5*Q7*Q8 + 21*Q6*Q7*Q8 + 
  59*Q4*Q8^2 + 51*Q5*Q8^2 + 57*Q6*Q8^2 + 43*Q0^2*Q9 + 13*Q0*Q1*Q9 + 
  66*Q2^2*Q9 + 34*Q2*Q3*Q9 + 20*Q3^2*Q9 + 28*Q4*Q7*Q9 + 70*Q5*Q7*Q9 + 
  67*Q6*Q7*Q9 + 67*Q4*Q8*Q9 + 22*Q5*Q8*Q9 + Q6*Q8*Q9 + 67*Q4*Q9^2 + 
  39*Q5*Q9^2 + 36*Q6*Q9^2, 68*Q2*Q4^2 + 52*Q3*Q4^2 + 44*Q2*Q4*Q5 + 
  54*Q3*Q4*Q5 + 72*Q1*Q5^2 + 40*Q2*Q5^2 + 23*Q2*Q4*Q6 + 6*Q3*Q4*Q6 + 
  60*Q2*Q5*Q6 + 3*Q3*Q5*Q6 + 56*Q2*Q6^2 + 36*Q3*Q6^2 + 21*Q0*Q1*Q7 + 
  41*Q1^2*Q7 + 18*Q2^2*Q7 + 24*Q2*Q3*Q7 + 12*Q3^2*Q7 + 2*Q4*Q7^2 + 
  35*Q5*Q7^2 + 21*Q6*Q7^2 + 14*Q0*Q1*Q8 + 18*Q1^2*Q8 + 40*Q2^2*Q8 + 
  42*Q2*Q3*Q8 + 59*Q4*Q7*Q8 + 22*Q5*Q7*Q8 + 32*Q6*Q7*Q8 + 46*Q4*Q8^2 + 
  43*Q5*Q8^2 + 61*Q6*Q8^2 + 31*Q0^2*Q9 + 50*Q0*Q1*Q9 + 22*Q2^2*Q9 + 
  43*Q2*Q3*Q9 + 3*Q3^2*Q9 + 23*Q4*Q7*Q9 + 35*Q5*Q7*Q9 + 3*Q6*Q7*Q9 + 
  54*Q4*Q8*Q9 + 15*Q5*Q8*Q9 + 46*Q6*Q8*Q9 + 44*Q4*Q9^2 + 50*Q5*Q9^2 + 
  17*Q6*Q9^2, 66*Q2*Q4^2 + 5*Q3*Q4^2 + 25*Q2*Q4*Q5 + 18*Q3*Q4*Q5 + 
  15*Q2*Q5^2 + 27*Q3*Q5^2 + 45*Q2*Q4*Q6 + 6*Q3*Q4*Q6 + 72*Q1*Q5*Q6 + 
  41*Q2*Q5*Q6 + 31*Q3*Q5*Q6 + 55*Q2*Q6^2 + 34*Q3*Q6^2 + 26*Q0*Q1*Q7 + 
  13*Q1^2*Q7 + 60*Q2^2*Q7 + 24*Q2*Q3*Q7 + 31*Q3^2*Q7 + 11*Q4*Q7^2 + 
  9*Q5*Q7^2 + 55*Q6*Q7^2 + 3*Q0*Q1*Q8 + 52*Q1^2*Q8 + 23*Q2^2*Q8 + 
  67*Q2*Q3*Q8 + 7*Q3^2*Q8 + 30*Q4*Q7*Q8 + 30*Q5*Q7*Q8 + 34*Q6*Q7*Q8 + 
  2*Q4*Q8^2 + 72*Q5*Q8^2 + 36*Q6*Q8^2 + 55*Q0^2*Q9 + 55*Q0*Q1*Q9 + 
  70*Q2^2*Q9 + 17*Q2*Q3*Q9 + 9*Q3^2*Q9 + 18*Q4*Q7*Q9 + 49*Q5*Q7*Q9 + 
  7*Q6*Q7*Q9 + 8*Q4*Q8*Q9 + 11*Q5*Q8*Q9 + 52*Q6*Q8*Q9 + 44*Q4*Q9^2 + 
  15*Q5*Q9^2 + 49*Q6*Q9^2, 64*Q2*Q4^2 + 23*Q3*Q4^2 + 5*Q2*Q4*Q5 + 
  58*Q3*Q4*Q5 + 56*Q2*Q5^2 + 2*Q3*Q5^2 + 50*Q2*Q4*Q6 + 52*Q3*Q4*Q6 + 
  40*Q2*Q5*Q6 + 63*Q3*Q5*Q6 + 72*Q1*Q6^2 + 45*Q2*Q6^2 + 62*Q3*Q6^2 + 
  11*Q0*Q1*Q7 + 70*Q1^2*Q7 + 44*Q2^2*Q7 + 59*Q2*Q3*Q7 + 20*Q3^2*Q7 + 
  52*Q4*Q7^2 + 63*Q5*Q7^2 + 15*Q6*Q7^2 + 59*Q0*Q1*Q8 + 61*Q1^2*Q8 + 
  57*Q2^2*Q8 + 40*Q2*Q3*Q8 + 40*Q3^2*Q8 + 29*Q4*Q7*Q8 + 43*Q5*Q7*Q8 + 
  32*Q6*Q7*Q8 + 30*Q4*Q8^2 + 70*Q5*Q8^2 + 21*Q6*Q8^2 + 13*Q0^2*Q9 + 
  18*Q0*Q1*Q9 + 61*Q2^2*Q9 + 4*Q2*Q3*Q9 + 33*Q3^2*Q9 + 26*Q4*Q7*Q9 + 
  20*Q5*Q7*Q9 + 46*Q6*Q7*Q9 + 6*Q4*Q8*Q9 + 24*Q5*Q8*Q9 + 47*Q6*Q8*Q9 + 
  13*Q5*Q9^2 + 29*Q6*Q9^2];

I:=Ideal(Gens);
HilbertPolynomial(I);
IsRadical(I); // the scheme is reduced;

//find cuts in F_73 that produces unreduced schemes;
for a1:= 69 to 69  do // in reality we ran it through all triples (a1,a2,a3), but we just present one of three solutions;
for a2:=7 to 7 do
for a3:=62 to 62 do

   cut:= Q0 + a1*(Q1+Q2+Q3) + a2*(Q4+Q5+Q6) + a3*(Q7+Q8+Q9);

   if not(IsDomain(RR/(I+Ideal(cut)))) then
     if not(IsRadical(I+Ideal(cut))) then
       [a1,a2,a3];
     end if;  
   end if;

end for;
end for;
end for;

// Now we will find the radical of the ideal of the cut
J:= Radical(I+Ideal(cut));
J; // then we take the last quadratic generator


==> anc/Step4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    451393,      11492]
NotebookOptionsPosition[    418722,      11082]
NotebookOutlinePosition[    419116,      11098]
CellTagsIndexPosition[    419073,      11095]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["In this notebook we begin to construct a 8:1 cover of \
the FPP, trying to keep the basis reasonably nice. We will save all of the \
relevant results so that subsequent steps do not need to use them.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966706929544033*^9, 3.966706932518724*^9}, {
  3.9669323144802628`*^9, 
  3.966932317390379*^9}},ExpressionUUID->"251dca54-c598-4e9e-868e-\
bcd606c703cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\</Users/borisov/Desktop/2025/FPPOct2025/\>\"", 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "needs", " ", "to", " ", "be", " ", "replaced", " ", "with", 
    " ", "whatever", " ", "directory", " ", "you", " ", "store", " ", "the", 
    " ", "original", " ", "equations", " ", "and", " ", "the", " ", "results",
     " ", 
    RowBox[{"in", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{3.971857015227825*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"67479eba-81e1-49b0-adab-54b0a738a942"],

Cell[BoxData["\<\"/Users/borisov/Desktop/2025/FPPOct2025\"\>"], "Output",
 CellChangeTimes->{3.9718571035904913`*^9, 3.972061127972396*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"4740b563-311c-48d8-8d9f-0a43411e2741"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "reading", " ", "in", " ", "various", " ", "data", " ", "computed", " ", 
    "by", " ", 
    RowBox[{"Step23", ".", "nb"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenRead", "[", "\"\<EqsRsmallWithRR\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsRsmall", "=", 
     RowBox[{
      RowBox[{"Read", "[", "fname", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"rr1", "->", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "2"}], "]"}]}], ",", 
        RowBox[{"rr2", "->", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "3"}], "]"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenRead", "[", "\"\<UtoR\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UtoR", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenRead", "[", "\"\<C3actionU\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3actionU", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenRead", "[", "\"\<C3actionU2\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3actionU2", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenRead", "[", "\"\<pointsC2C2cover\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pointsC2C2cover", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenRead", "[", "\"\<pointsFPP\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pointsFPP", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.966706957821192*^9, 3.966707050281691*^9}, {
  3.966707090140498*^9, 3.966707163897509*^9}, {3.966708203449725*^9, 
  3.966708213167857*^9}, {3.966751474800837*^9, 3.966751528599163*^9}, {
  3.96675201227887*^9, 3.966752015722208*^9}, {3.971857064080031*^9, 
  3.971857097085785*^9}, {3.9721180112486763`*^9, 
  3.9721180165297728`*^9}},ExpressionUUID->"a55ee435-7c5f-4a4c-af6a-\
baac25ff6f5f"],

Cell[TextData[StyleBox["Repeating the same standard simplification commands \
as in Steps23.nb.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.957173300422864*^9, 3.957173311994514*^9}, {
  3.957354281902925*^9, 3.95735428731581*^9}, {3.9667068947432632`*^9, 
  3.9667069482949343`*^9}, {3.97185711653144*^9, 
  3.971857119098299*^9}},ExpressionUUID->"75bea4cf-02cd-4a5f-a3a9-\
b2eeb9283274"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NormalizedTrace", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"AlgebraicNumberTrace", "[", "x", "]"}], "/", 
    RowBox[{"Exponent", "[", 
     RowBox[{
      RowBox[{"MinimalPolynomial", "[", 
       RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"To4", "[", "x_", "]"}], ":=", 
   RowBox[{"NormalizedTrace", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", "6", "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"To4", "[", "x", "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"1", ",", "rr1", ",", "rr2", ",", 
       RowBox[{
        RowBox[{"-", "rr1"}], " ", "rr2"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SimplifyEquationsRootM2M3", "[", "eqs_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "SmallLinComb", ",", "coeffmatrix", ",", "eqs4", ",", "NiceEquations", 
        ",", "mons", ",", "ml", ",", "vars", ",", "varsto1", ",", "k", ",", 
        "i", ",", "t", ",", "rk", ",", "rkfull", ",", "MatrixLarge", ",", 
        "newrow", ",", "BackToCxMatrix", ",", "BackToCxReduced", ",", "m"}], 
       "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vars", "=", 
        RowBox[{"Variables", "[", "eqs", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"varsto1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"find", " ", "monomials"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"mons", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", 
          RowBox[{"Length", "[", "eqs", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ml", "=", 
           RowBox[{"MonomialList", "[", 
            RowBox[{"eqs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ml", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ml", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ml", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/.", "varsto1"}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"mons", "=", 
           RowBox[{"Union", "[", 
            RowBox[{"mons", ",", "ml"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"getting", " ", "the", " ", "matrix"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"coeffmatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"eqs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "mons"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "eqs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqs4", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"coeffmatrix", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "2"}], "]"}], " ", "coeffmatrix"}]}], "]"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "3"}], "]"}], " ", "coeffmatrix"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], " ", "coeffmatrix"}]}], "]"}]}],
          "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MatrixLarge", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", 
          RowBox[{"Length", "[", "eqs4", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newrow", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", "1"}], ",", 
            RowBox[{"m", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{"eqs4", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"newrow", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"newrow", ",", 
                RowBox[{"To4", "[", 
                 RowBox[{
                  RowBox[{"eqs4", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"MatrixLarge", ",", "newrow"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<computing rank\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rkfull", " ", "=", 
        RowBox[{
         RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}], "/", "4"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Getting", " ", "rid", " ", "of", " ", 
         RowBox[{"denominators", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<getting rid of denominators\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"MatrixLarge", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{"MatrixLarge", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", 
             "\[IndentingNewLine]", 
             RowBox[{"List", "->", "LCM"}]}], ")"}], " ", 
           RowBox[{"MatrixLarge", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "MatrixLarge", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Saturating", " ", "the", " ", "lattice", " ", "using", " ", "Smith", 
         " ", 
         RowBox[{"decomposition", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<starting Smith decomposition\>\"", "]"}], 
       ";", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "v"}], "}"}], "=", 
        RowBox[{"SmithDecomposition", "[", "MatrixLarge", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Smith decomposition is done\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"LinearSolve", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"k", ",", "i"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"MatrixLarge", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Key", " ", 
         RowBox[{"step", ":", 
          RowBox[{"using", " ", "the", " ", "lattice", " ", "reduction", " ", 
           RowBox[{"algorithm", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<starting lattice reduction\>\"", "]"}], ";",
        " ", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"LatticeReduce", "[", "SmallLinComb", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<lattice reduction is done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Getting", " ", "back", " ", "to", " ", "the", " ", "complex", " ", 
         RowBox[{"matrix", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxMatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SmallLinComb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"4", " ", "k"}], "-", "3"}], "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "2"}], "]"}], "  ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"4", "k"}], "-", "2"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "3"}], "]"}], " ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"4", " ", "k"}], "-", "1"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", "6", "]"}], "  ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"4", "k"}], "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"SmallLinComb", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "4"}]}], "}"}]}],
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "SmallLinComb", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Picking", " ", "the", " ", "first", " ", "rows", " ", "that", " ", 
         "give", " ", "the", " ", "correct", " ", 
         RowBox[{"rank", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxReduced", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rk", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "BackToCxMatrix", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MatrixRank", "[", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"Append", "[", 
                 RowBox[{"BackToCxReduced", ",", 
                  RowBox[{"BackToCxMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "800"}], 
               "]"}], "]"}], ">", "rk"}], ",", 
            RowBox[{
             RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"BackToCxReduced", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"BackToCxReduced", ",", 
                RowBox[{"BackToCxMatrix", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"i", ",", "\"\< \>\"", ",", "rk"}], "]"}], ";"}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"rk", "==", "rkfull"}], ",", 
               RowBox[{"i", "=", 
                RowBox[{
                 RowBox[{"Length", "[", "BackToCxMatrix", "]"}], "+", 
                 "1"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"NiceEquations", "=", 
        RowBox[{"BackToCxReduced", ".", "mons"}]}], ";", 
       "\[IndentingNewLine]", "NiceEquations"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EquationsTorrM2M3", "[", 
    RowBox[{"eqs_", ",", "rr1_", ",", "rr2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "k", ",", "t", ",", "i", ",", "vars", ",", "varsto1", ",", "ml", ",", 
       "eqsrr"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vars", "=", 
       RowBox[{"Variables", "[", "eqs", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"varsto1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vars", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"eqsrr", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", 
         RowBox[{"Length", "[", "eqs", "]"}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ml", "=", 
          RowBox[{"MonomialList", "[", 
           RowBox[{"eqs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ml", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ml", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ml", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", "varsto1"}], ")"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"eqsrr", ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToRR", "[", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"eqs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"ml", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
              RowBox[{"ml", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], 
          "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "output", " ", "*)"}], "\[IndentingNewLine]", 
      "eqsrr"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.957349006062491*^9, 3.957349028035434*^9}, {
  3.957349097890527*^9, 3.957349110968308*^9}, {3.957350215942792*^9, 
  3.9573502164975033`*^9}, {3.9573504007062263`*^9, 3.957350413150669*^9}, {
  3.957352368492621*^9, 3.9573524013441753`*^9}, {3.95735243610439*^9, 
  3.957352436988009*^9}, {3.9573542947155113`*^9, 3.957354313909791*^9}, {
  3.957354936389676*^9, 3.957354994916141*^9}, {3.9573555772438307`*^9, 
  3.957355590478601*^9}, {3.9573602953160057`*^9, 3.9573603004659643`*^9}, {
  3.9573609353168097`*^9, 3.957360942541161*^9}, {3.9573610015692387`*^9, 
  3.957361032615019*^9}, {3.967232902530037*^9, 3.967232908176352*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"14ef3d71-b9fa-4ead-afd8-c5f4928db8df"],

Cell[TextData[StyleBox["There should be one, up to scaling, section of 3H on \
the Q8 cover of FPP which is odd for the involution to the C2C2 cover, \
weights (1,0) for C3xC3; and similar for (2,0). Their product f0 and squares \
f1, f2 will be linear combinations of Us. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.958209252059724*^9, 3.958209340951838*^9}, {
   3.9582094494521017`*^9, 3.958209477888053*^9}, {3.958209561081197*^9, 
   3.958209587412448*^9}, 3.958209638626801*^9, {3.966534665318056*^9, 
   3.9665346666743107`*^9}, {3.9667072432952433`*^9, 
   3.966707243667486*^9}},ExpressionUUID->"9d247105-0e94-4a5e-af92-\
c159afaf4678"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"UnknownCoeffs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Us", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<U\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"w", "=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "Pi", " ", 
      RowBox[{"I", "/", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "f0", " ", "has", " ", "weight", " ", "0", " ", "for", " ", "both", " ", 
    "C3", " ", 
    RowBox[{"actions", ".", " ", "It"}], " ", "is", " ", "therefore", " ", 
    "a", " ", "linear", " ", "combination", " ", "of", " ", "the", " ", 
    RowBox[{"following", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", " ", "=", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c1", ",", "c2", ",", "c3", ",", "c4", ",", "c5", ",", "c6"}], 
     "}"}], ".", 
    RowBox[{"{", 
     RowBox[{"U0", ",", " ", "U1", ",", " ", 
      RowBox[{"U11", "+", "U21", "+", "U31"}], ",", " ", 
      RowBox[{"U12", "+", "U22", "+", "U32"}], ",", " ", 
      RowBox[{"U13", "+", "U23", "+", "U33"}], ",", 
      RowBox[{"U10", "+", "U20", "+", "U30"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c7", ",", "c8", ",", "c9", ",", "c10", ",", "c11"}], "}"}], ".", 
    RowBox[{"{", 
     RowBox[{"U7", ",", 
      RowBox[{"U11", "+", 
       RowBox[{"w", " ", "U21"}], "+", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "U31"}]}], ",", " ", 
      RowBox[{"U12", "+", 
       RowBox[{"w", " ", "U22"}], "+", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "U32"}]}], ",", " ", 
      RowBox[{"U13", "+", 
       RowBox[{"w", " ", "U23"}], "+", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "U33"}]}], ",", 
      RowBox[{"U10", "+", 
       RowBox[{"w", " ", "U20"}], "+", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "U30"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c12", ",", "c13", ",", "c14", ",", "c15", ",", "c16"}], "}"}], 
     ".", 
     RowBox[{"{", 
      RowBox[{"U4", ",", 
       RowBox[{"U11", "+", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "U21"}], "+", 
        RowBox[{"w", " ", "U31"}]}], ",", " ", 
       RowBox[{"U12", "+", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "U22"}], "+", 
        RowBox[{"w", " ", "U32"}]}], ",", " ", 
       RowBox[{"U13", "+", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "U23"}], "+", " ", 
        RowBox[{"w", " ", "U33"}]}], ",", 
       RowBox[{"U10", "+", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "U20"}], "+", 
        RowBox[{"w", " ", "U30"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{
    RowBox[{"f0", "^", "2"}], " ", "-", " ", 
    RowBox[{"f1", " ", "f2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon2C", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"UnknownCoeffs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"UnknownCoeffs", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbzvalues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"tbz", ",", 
        RowBox[{"Mon2C", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "pointsC2C2cover"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Mon2C", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rels", "=", 
    RowBox[{"RowReduce", "[", 
     RowBox[{"Transpose", "[", "tbzvalues", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rels", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relsexact", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"rels", ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "700"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
      "Mon2C"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simplerelsexact", " ", "=", " ", 
   RowBox[{"SimplifyEquationsRootM2M3", "[", "relsexact", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.958209608134808*^9, {3.958209642838517*^9, 3.958209841662222*^9}, {
   3.958209903697249*^9, 3.958209928023357*^9}, {3.958210917872344*^9, 
   3.9582110609901857`*^9}, {3.958211134200288*^9, 3.958211199862563*^9}, {
   3.95821431927529*^9, 3.958214334872117*^9}, {3.958214369330097*^9, 
   3.958214393314858*^9}, {3.958224316480153*^9, 3.9582243692624683`*^9}, {
   3.9583914363151207`*^9, 3.958391437061687*^9}, {3.966707632954556*^9, 
   3.966707664391418*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"71e37fa3-b09e-4ba1-8530-510ca8e96bed"],

Cell[BoxData["826.4518365273941`"], "Output",
 CellChangeTimes->{3.958214395756598*^9, 3.9582243890737877`*^9, 
  3.958224628452222*^9, 3.9583022853526154`*^9, 3.958391645095392*^9, 
  3.958392005382495*^9, 3.9583940731394243`*^9, 3.958471758800757*^9, 
  3.960107372892789*^9, 3.9621025351674347`*^9, 3.9624348236443167`*^9, 
  3.962557131902363*^9, 3.962872963213234*^9, 3.9633846579420023`*^9, 
  3.964254920052243*^9, 3.964524204787916*^9, 3.9650818149126453`*^9, 
  3.965111219405819*^9, 3.966537464203329*^9, 3.966707629414955*^9, 
  3.96670766749787*^9, 3.966712985782058*^9, 3.966839425147303*^9, 
  3.966931164232725*^9, 3.966976206842181*^9, 3.9670448147890453`*^9, 
  3.967367124209661*^9, 3.9718579374324417`*^9, 3.972061146564048*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"656f503f-3d6e-4bc5-8647-c590bfd2a7b9"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.958224671189893*^9, 3.958302327363817*^9, 
  3.958391690465542*^9, 3.958392047604897*^9, 3.9583941146332197`*^9, 
  3.9584718002622347`*^9, 3.9601074152121983`*^9, 3.962103512049532*^9, 
  3.962434873682831*^9, 3.962557172873496*^9, 3.9628730088304768`*^9, 
  3.963384699474695*^9, 3.964254961055353*^9, 3.964524246117725*^9, 
  3.965081856626692*^9, 3.965111260143797*^9, 3.966537505293228*^9, 
  3.966707629747485*^9, 3.966707709829699*^9, 3.966713026858713*^9, 
  3.966839466410121*^9, 3.966931205526594*^9, 3.9669762481197968`*^9, 
  3.9670448559032373`*^9, 3.9673671654333277`*^9, 3.9718579793272943`*^9, 
  3.9720611877065487`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"f624ac2b-5434-4a55-9b08-096fb0e75faf"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.958224671189893*^9, 3.958302327363817*^9, 
  3.958391690465542*^9, 3.958392047604897*^9, 3.9583941146332197`*^9, 
  3.9584718002622347`*^9, 3.9601074152121983`*^9, 3.962103512049532*^9, 
  3.962434873682831*^9, 3.962557172873496*^9, 3.9628730088304768`*^9, 
  3.963384699474695*^9, 3.964254961055353*^9, 3.964524246117725*^9, 
  3.965081856626692*^9, 3.965111260143797*^9, 3.966537505293228*^9, 
  3.966707629747485*^9, 3.966707709829699*^9, 3.966713026858713*^9, 
  3.966839466410121*^9, 3.966931205526594*^9, 3.9669762481197968`*^9, 
  3.9670448559032373`*^9, 3.9673671654333277`*^9, 3.9718579793272943`*^9, 
  3.972061187720207*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"ff9eec1b-6c5c-4ce0-91eb-7c8278a89d31"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.958224671189893*^9, 3.958302327363817*^9, 
  3.958391690465542*^9, 3.958392047604897*^9, 3.9583941146332197`*^9, 
  3.9584718002622347`*^9, 3.9601074152121983`*^9, 3.962103512049532*^9, 
  3.962434873682831*^9, 3.962557172873496*^9, 3.9628730088304768`*^9, 
  3.963384699474695*^9, 3.964254961055353*^9, 3.964524246117725*^9, 
  3.965081856626692*^9, 3.965111260143797*^9, 3.966537505293228*^9, 
  3.966707629747485*^9, 3.966707709829699*^9, 3.966713026858713*^9, 
  3.966839466410121*^9, 3.966931205526594*^9, 3.9669762481197968`*^9, 
  3.9670448559032373`*^9, 3.9673671654333277`*^9, 3.9718579793272943`*^9, 
  3.972061187737056*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"eaba5329-36b6-4287-ad05-06f3e8ea5689"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.958224671189893*^9, 3.958302327363817*^9, 
  3.958391690465542*^9, 3.958392047604897*^9, 3.9583941146332197`*^9, 
  3.9584718002622347`*^9, 3.9601074152121983`*^9, 3.962103512049532*^9, 
  3.962434873682831*^9, 3.962557172873496*^9, 3.9628730088304768`*^9, 
  3.963384699474695*^9, 3.964254961055353*^9, 3.964524246117725*^9, 
  3.965081856626692*^9, 3.965111260143797*^9, 3.966537505293228*^9, 
  3.966707629747485*^9, 3.966707709829699*^9, 3.966713026858713*^9, 
  3.966839466410121*^9, 3.966931205526594*^9, 3.9669762481197968`*^9, 
  3.9670448559032373`*^9, 3.9673671654333277`*^9, 3.9718579793272943`*^9, 
  3.972061198693303*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"447fea9e-b13f-492d-a02b-9e42a0154a27"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.958224671189893*^9, 3.958302327363817*^9, 
  3.958391690465542*^9, 3.958392047604897*^9, 3.9583941146332197`*^9, 
  3.9584718002622347`*^9, 3.9601074152121983`*^9, 3.962103512049532*^9, 
  3.962434873682831*^9, 3.962557172873496*^9, 3.9628730088304768`*^9, 
  3.963384699474695*^9, 3.964254961055353*^9, 3.964524246117725*^9, 
  3.965081856626692*^9, 3.965111260143797*^9, 3.966537505293228*^9, 
  3.966707629747485*^9, 3.966707709829699*^9, 3.966713026858713*^9, 
  3.966839466410121*^9, 3.966931205526594*^9, 3.9669762481197968`*^9, 
  3.9670448559032373`*^9, 3.9673671654333277`*^9, 3.9718579793272943`*^9, 
  3.9720613504685497`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"3e2da9d0-2b52-4f25-8069-a49bb5236afd"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.958224671189893*^9, 3.958302327363817*^9, 
  3.958391690465542*^9, 3.958392047604897*^9, 3.9583941146332197`*^9, 
  3.9584718002622347`*^9, 3.9601074152121983`*^9, 3.962103512049532*^9, 
  3.962434873682831*^9, 3.962557172873496*^9, 3.9628730088304768`*^9, 
  3.963384699474695*^9, 3.964254961055353*^9, 3.964524246117725*^9, 
  3.965081856626692*^9, 3.965111260143797*^9, 3.966537505293228*^9, 
  3.966707629747485*^9, 3.966707709829699*^9, 3.966713026858713*^9, 
  3.966839466410121*^9, 3.966931205526594*^9, 3.9669762481197968`*^9, 
  3.9670448559032373`*^9, 3.9673671654333277`*^9, 3.9718579793272943`*^9, 
  3.972061412413467*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"046bcd5d-935e-428d-9c31-2b9e0f530c6b"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["One needs to be careful so as not to pick up trivial \
solutions that come from the even sections. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.958308813430025*^9, 3.958308841629817*^9}, {
  3.958389987927404*^9, 
  3.958389998524622*^9}},ExpressionUUID->"6889cc05-fa94-4e43-9998-\
20d8f7087adc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"extra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c8", "==", "1"}], ",", 
     RowBox[{"c13", "==", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"extra", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"simplerelsexact", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "simplerelsexact", "]"}]}], "}"}]}], 
        "]"}]}], "]"}], ",", "800"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "sols", "]"}], ",", 
   RowBox[{"Accuracy", "[", "sols", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsexact", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"UnknownCoeffs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"EquationsTorrM2M3", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1573"}], " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"11", " ", 
            SqrtBox["6"]}]}], ")"}], 
         RowBox[{"{", "f1", "}"}]}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"UnknownCoeffs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"solsexact", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ",", "rr1", 
       ",", "rr2"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rr1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"rr2", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], "}"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"scaled", " ", "for", " ", "future", " ", "needs"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"EquationsTorrM2M3", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f0", "/", 
              RowBox[{"solsexact", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"UnknownCoeffs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "->", 
               RowBox[{"solsexact", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ",", 
           "Us"}], "]"}], "]"}], "}"}], ",", "rr1", ",", "rr2"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rr1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"rr2", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], "}"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9582249850554943`*^9, 3.9582251096291513`*^9}, {
   3.958225185291491*^9, 3.958225185553947*^9}, {3.9582909664242268`*^9, 
   3.958290967930125*^9}, 3.9583087909149103`*^9, {3.958308878151991*^9, 
   3.9583089409865103`*^9}, {3.95830905816716*^9, 3.958309069911261*^9}, {
   3.958386794740322*^9, 3.958386794974421*^9}, {3.958388489312694*^9, 
   3.9583885060297403`*^9}, 3.958388635525365*^9, {3.958388673332255*^9, 
   3.958388684906746*^9}, {3.958391501509009*^9, 3.958391512196773*^9}, {
   3.9583916309075527`*^9, 3.958391634068873*^9}, {3.958392017001463*^9, 
   3.958392027043521*^9}, {3.965078823039777*^9, 3.965078846369607*^9}, {
   3.965111170182453*^9, 3.965111173792757*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"ad804a2d-914f-4723-8b87-7e574276eb18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "510.4534135501451`"}], "}"}]], "Output",
 CellChangeTimes->{3.958303328454639*^9, 3.958308863907592*^9, 
  3.958308959641333*^9, 3.958309088979466*^9, 3.958386602786173*^9, 
  3.9583868130899897`*^9, 3.958388593235512*^9, 3.958388706297546*^9, 
  3.958391529348155*^9, 3.958391635410747*^9, 3.9583919099221888`*^9, 
  3.958392267014186*^9, 3.958394334635292*^9, 3.958472020213517*^9, 
  3.960107631811573*^9, 3.962105682352754*^9, 3.9624351300977173`*^9, 
  3.9625573880689363`*^9, 3.9628732500112543`*^9, 3.963384931852231*^9, 
  3.9642551770585938`*^9, 3.964524461983203*^9, 3.965078863483157*^9, 
  3.965082075501789*^9, 3.965111192115336*^9, 3.96511147764972*^9, 
  3.9665377218870296`*^9, 3.9667080294082937`*^9, 3.96671324476274*^9, 
  3.9668396819022017`*^9, 3.96693142081281*^9, 3.966976463114543*^9, 
  3.967045072221054*^9, 3.967367383077552*^9, 3.971860029184415*^9, 
  3.972061447783637*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"e0708844-7583-4241-b507-d72b68618706"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "187495"}], "+", 
     RowBox[{"237919", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "U10"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1573"}], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "+", 
     RowBox[{"11", " ", 
      SqrtBox["6"]}]}], ")"}], " ", "U11"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2750", "3"]}], "-", 
     FractionBox[
      RowBox[{"3971", " ", "\[ImaginaryI]"}], 
      RowBox[{"3", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"2750", " ", "\[ImaginaryI]"}], 
      SqrtBox["3"]], "-", 
     FractionBox["3971", 
      SqrtBox["6"]]}], ")"}], " ", "U12"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["6908", "3"], "-", 
     FractionBox[
      RowBox[{"2519", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "3"]}], ")"}], " ", "U13"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["187495", "2"], "-", 
     RowBox[{"237919", " ", 
      SqrtBox[
       FractionBox["3", "2"]]}], "-", 
     FractionBox[
      RowBox[{"237919", " ", "\[ImaginaryI]"}], 
      SqrtBox["2"]], "-", 
     FractionBox[
      RowBox[{"187495", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "2"]}], ")"}], " ", "U20"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["4719", "2"], "-", 
     RowBox[{"11", " ", 
      SqrtBox[
       FractionBox["3", "2"]]}], "+", 
     FractionBox[
      RowBox[{"33", " ", "\[ImaginaryI]"}], 
      SqrtBox["2"]], "+", 
     FractionBox[
      RowBox[{"1573", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "2"]}], ")"}], " ", "U21"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2750", "3"]}], "-", 
     FractionBox[
      RowBox[{"3971", " ", "\[ImaginaryI]"}], 
      RowBox[{"3", " ", 
       SqrtBox["2"]}]], "-", 
     FractionBox[
      RowBox[{"2750", " ", "\[ImaginaryI]"}], 
      SqrtBox["3"]], "+", 
     FractionBox["3971", 
      SqrtBox["6"]]}], ")"}], " ", "U22"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3454", "3"]}], "+", 
     FractionBox[
      RowBox[{"2519", " ", "\[ImaginaryI]"}], 
      RowBox[{"3", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"3454", " ", "\[ImaginaryI]"}], 
      SqrtBox["3"]], "+", 
     FractionBox["2519", 
      SqrtBox["6"]]}], ")"}], " ", "U23"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["187495", "2"], "+", 
     RowBox[{"237919", " ", 
      SqrtBox[
       FractionBox["3", "2"]]}], "-", 
     FractionBox[
      RowBox[{"237919", " ", "\[ImaginaryI]"}], 
      SqrtBox["2"]], "+", 
     FractionBox[
      RowBox[{"187495", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "2"]}], ")"}], " ", "U30"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["4719", "2"]}], "-", 
     RowBox[{"11", " ", 
      SqrtBox[
       FractionBox["3", "2"]]}], "-", 
     FractionBox[
      RowBox[{"33", " ", "\[ImaginaryI]"}], 
      SqrtBox["2"]], "+", 
     FractionBox[
      RowBox[{"1573", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "2"]}], ")"}], " ", "U31"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["5500", "3"], "+", 
     FractionBox[
      RowBox[{"3971", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "3"]}], ")"}], " ", "U32"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3454", "3"]}], "+", 
     FractionBox[
      RowBox[{"2519", " ", "\[ImaginaryI]"}], 
      RowBox[{"3", " ", 
       SqrtBox["2"]}]], "-", 
     FractionBox[
      RowBox[{"3454", " ", "\[ImaginaryI]"}], 
      SqrtBox["3"]], "-", 
     FractionBox["2519", 
      SqrtBox["6"]]}], ")"}], " ", "U33"}]}]], "Output",
 CellChangeTimes->{3.958303328454639*^9, 3.958308863907592*^9, 
  3.958308959641333*^9, 3.958309088979466*^9, 3.958386602786173*^9, 
  3.9583868130899897`*^9, 3.958388593235512*^9, 3.958388706297546*^9, 
  3.958391529348155*^9, 3.958391635410747*^9, 3.9583919099221888`*^9, 
  3.958392267014186*^9, 3.958394334635292*^9, 3.958472020213517*^9, 
  3.960107631811573*^9, 3.962105682352754*^9, 3.9624351300977173`*^9, 
  3.9625573880689363`*^9, 3.9628732500112543`*^9, 3.963384931852231*^9, 
  3.9642551770585938`*^9, 3.964524461983203*^9, 3.965078863483157*^9, 
  3.965082075501789*^9, 3.965111192115336*^9, 3.96511147764972*^9, 
  3.9665377218870296`*^9, 3.9667080294082937`*^9, 3.96671324476274*^9, 
  3.9668396819022017`*^9, 3.96693142081281*^9, 3.966976463114543*^9, 
  3.967045072221054*^9, 3.967367383077552*^9, 3.971860029184415*^9, 
  3.972061451143425*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"c646dac9-f26f-4d03-8eb8-b0618f4ad951"],

Cell[BoxData[
 RowBox[{"U0", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], "+", 
     FractionBox[
      RowBox[{"13", " ", "\[ImaginaryI]"}], 
      RowBox[{"3", " ", 
       SqrtBox["2"]}]]}], ")"}], " ", "U1"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["73289", "101574"], "+", 
     FractionBox[
      RowBox[{"5549", " ", "\[ImaginaryI]"}], 
      RowBox[{"50787", " ", 
       SqrtBox["2"]}]]}], ")"}], " ", "U10"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"491", " ", "\[ImaginaryI]"}], 
      RowBox[{"203148", " ", 
       SqrtBox["3"]}]], "-", 
     FractionBox["835", 
      RowBox[{"203148", " ", 
       SqrtBox["6"]}]]}], ")"}], " ", "U11"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["143", "221616"]}], "+", 
     FractionBox[
      RowBox[{"277", " ", "\[ImaginaryI]"}], 
      RowBox[{"110808", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"143", " ", "\[ImaginaryI]"}], 
      RowBox[{"73872", " ", 
       SqrtBox["3"]}]], "+", 
     FractionBox["277", 
      RowBox[{"36936", " ", 
       SqrtBox["6"]}]]}], ")"}], " ", "U12"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["283", "152361"]}], "-", 
     FractionBox[
      RowBox[{"2879", " ", "\[ImaginaryI]"}], 
      RowBox[{"609444", " ", 
       SqrtBox["2"]}]]}], ")"}], " ", "U13"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["73289", "101574"], "+", 
     FractionBox[
      RowBox[{"5549", " ", "\[ImaginaryI]"}], 
      RowBox[{"50787", " ", 
       SqrtBox["2"]}]]}], ")"}], " ", "U20"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"491", " ", "\[ImaginaryI]"}], 
      RowBox[{"203148", " ", 
       SqrtBox["3"]}]], "-", 
     FractionBox["835", 
      RowBox[{"203148", " ", 
       SqrtBox["6"]}]]}], ")"}], " ", "U21"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["143", "221616"]}], "+", 
     FractionBox[
      RowBox[{"277", " ", "\[ImaginaryI]"}], 
      RowBox[{"110808", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"143", " ", "\[ImaginaryI]"}], 
      RowBox[{"73872", " ", 
       SqrtBox["3"]}]], "+", 
     FractionBox["277", 
      RowBox[{"36936", " ", 
       SqrtBox["6"]}]]}], ")"}], " ", "U22"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["283", "152361"]}], "-", 
     FractionBox[
      RowBox[{"2879", " ", "\[ImaginaryI]"}], 
      RowBox[{"609444", " ", 
       SqrtBox["2"]}]]}], ")"}], " ", "U23"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["73289", "101574"], "+", 
     FractionBox[
      RowBox[{"5549", " ", "\[ImaginaryI]"}], 
      RowBox[{"50787", " ", 
       SqrtBox["2"]}]]}], ")"}], " ", "U30"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"491", " ", "\[ImaginaryI]"}], 
      RowBox[{"203148", " ", 
       SqrtBox["3"]}]], "-", 
     FractionBox["835", 
      RowBox[{"203148", " ", 
       SqrtBox["6"]}]]}], ")"}], " ", "U31"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["143", "221616"]}], "+", 
     FractionBox[
      RowBox[{"277", " ", "\[ImaginaryI]"}], 
      RowBox[{"110808", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"143", " ", "\[ImaginaryI]"}], 
      RowBox[{"73872", " ", 
       SqrtBox["3"]}]], "+", 
     FractionBox["277", 
      RowBox[{"36936", " ", 
       SqrtBox["6"]}]]}], ")"}], " ", "U32"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["283", "152361"]}], "-", 
     FractionBox[
      RowBox[{"2879", " ", "\[ImaginaryI]"}], 
      RowBox[{"609444", " ", 
       SqrtBox["2"]}]]}], ")"}], " ", "U33"}]}]], "Output",
 CellChangeTimes->{3.958303328454639*^9, 3.958308863907592*^9, 
  3.958308959641333*^9, 3.958309088979466*^9, 3.958386602786173*^9, 
  3.9583868130899897`*^9, 3.958388593235512*^9, 3.958388706297546*^9, 
  3.958391529348155*^9, 3.958391635410747*^9, 3.9583919099221888`*^9, 
  3.958392267014186*^9, 3.958394334635292*^9, 3.958472020213517*^9, 
  3.960107631811573*^9, 3.962105682352754*^9, 3.9624351300977173`*^9, 
  3.9625573880689363`*^9, 3.9628732500112543`*^9, 3.963384931852231*^9, 
  3.9642551770585938`*^9, 3.964524461983203*^9, 3.965078863483157*^9, 
  3.965082075501789*^9, 3.965111192115336*^9, 3.96511147764972*^9, 
  3.9665377218870296`*^9, 3.9667080294082937`*^9, 3.96671324476274*^9, 
  3.9668396819022017`*^9, 3.96693142081281*^9, 3.966976463114543*^9, 
  3.967045072221054*^9, 3.967367383077552*^9, 3.971860029184415*^9, 
  3.972061451351787*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"5dc47cbc-11fe-4622-861d-1dd4c74005d2"]
}, Open  ]],

Cell[TextData[StyleBox["We now want to compute two more sections of H^0(3H) \
on the 8:1 cover. Specifically, these will be odd for the covering involution \
and C3-fixed. If we have one such v, then f0 = v Sqrt(f1) and f2 = v^2 \
satisfy  f0^2 = f1 f2. We will have f0 of the weight (2,0) and f2 of the \
weight (0,0).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.958390025957954*^9, 3.958390104373308*^9}, {
  3.95839116834426*^9, 3.9583912192476463`*^9}, {3.9583912521475277`*^9, 
  3.958391314160318*^9}, {3.958391346338475*^9, 
  3.958391409086775*^9}},ExpressionUUID->"67cbc10f-f34a-4094-b211-\
525795695a72"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0", " ", "=", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c1", ",", "c2", ",", "c3", ",", "c4", ",", "c5"}], "}"}], ".", 
    RowBox[{"{", 
     RowBox[{"U4", ",", 
      RowBox[{"U11", "+", 
       RowBox[{
        RowBox[{"w", "^", "2"}], " ", "U21"}], "+", 
       RowBox[{"w", " ", "U31"}]}], ",", " ", 
      RowBox[{"U12", "+", 
       RowBox[{
        RowBox[{"w", "^", "2"}], " ", "U22"}], "+", 
       RowBox[{"w", " ", "U32"}]}], ",", " ", 
      RowBox[{"U13", "+", 
       RowBox[{
        RowBox[{"w", "^", "2"}], " ", "U23"}], "+", " ", 
       RowBox[{"w", " ", "U33"}]}], ",", 
      RowBox[{"U10", "+", 
       RowBox[{
        RowBox[{"w", "^", "2"}], " ", "U20"}], "+", 
       RowBox[{"w", " ", "U30"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{"c12", " ", "F1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c6", ",", "c7", ",", "c8", ",", "c9", ",", "c10", ",", "c11"}],
       "}"}], ".", 
     RowBox[{"{", 
      RowBox[{"U0", ",", " ", "U1", ",", " ", 
       RowBox[{"U11", "+", "U21", "+", "U31"}], ",", " ", 
       RowBox[{"U12", "+", "U22", "+", "U32"}], ",", " ", 
       RowBox[{"U13", "+", "U23", "+", "U33"}], ",", 
       RowBox[{"U10", "+", "U20", "+", "U30"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{
    RowBox[{"f0", "^", "2"}], " ", "-", " ", 
    RowBox[{"f1", " ", "f2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon2C", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"UnknownCoeffs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"UnknownCoeffs", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbzvalues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"tbz", ",", 
        RowBox[{"Mon2C", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "pointsC2C2cover"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Mon2C", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rels", "=", 
    RowBox[{"RowReduce", "[", 
     RowBox[{"Transpose", "[", "tbzvalues", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rels", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relsexact", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"rels", ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "700"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
      "Mon2C"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"simplerelsexact", " ", "=", " ", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", "relsexact", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c12", "==", "1"}], ",", 
     RowBox[{"c3", "==", "1"}], ",", 
     RowBox[{"c2", "==", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"extra", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"simplerelsexact", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "simplerelsexact", "]"}]}], "}"}]}], 
        "]"}]}], "]"}], ",", "800"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "sols", "]"}], ",", 
   RowBox[{"Accuracy", "[", "sols", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsexact", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"UnknownCoeffs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"EquationsTorrM2M3", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", "f0", "}"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"UnknownCoeffs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"solsexact", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ",", "rr1", 
       ",", "rr2"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rr1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"rr2", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], "}"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c12", "==", "1"}], ",", 
     RowBox[{"c3", "==", "0"}], ",", 
     RowBox[{"c2", "==", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"extra", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"simplerelsexact", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "simplerelsexact", "]"}]}], "}"}]}], 
        "]"}]}], "]"}], ",", "800"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "sols", "]"}], ",", 
   RowBox[{"Accuracy", "[", "sols", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsexact", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"UnknownCoeffs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"EquationsTorrM2M3", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", "f0", "}"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"UnknownCoeffs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"solsexact", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ",", "rr1", 
       ",", "rr2"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rr1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"rr2", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], "}"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9583914257003727`*^9, 3.9583914328589*^9}, {
   3.95839146964467*^9, 3.958391553426323*^9}, {3.958391592040986*^9, 
   3.958391616141677*^9}, {3.958391936312746*^9, 3.958391938255026*^9}, 
   3.958392414704636*^9, {3.958392854106737*^9, 3.958392867525012*^9}, 
   3.958392923226281*^9, {3.9583986450311613`*^9, 3.9583987017728577`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"339ffc59-0733-4a04-8281-833d76450286"],

Cell[BoxData["824.5594745899158`"], "Output",
 CellChangeTimes->{{3.9583916009680233`*^9, 3.958391618384427*^9}, 
   3.958391912369925*^9, 3.9583923305632133`*^9, 3.95839241731773*^9, 
   3.958392884127509*^9, 3.95839400419382*^9, 3.9583943373150454`*^9, 
   3.9583984621163263`*^9, 3.95839870442295*^9, 3.9584720228555727`*^9, 
   3.960107634534705*^9, 3.962105685012492*^9, 3.9624351327001867`*^9, 
   3.962557390676889*^9, 3.9628732529187527`*^9, 3.963384934537587*^9, 
   3.964255179732091*^9, 3.964524464691457*^9, 3.965111133390225*^9, 
   3.965111506775424*^9, 3.966537726951992*^9, 3.9667080431583548`*^9, 
   3.966713249659321*^9, 3.966839686819017*^9, 3.966931425691311*^9, 
   3.966976468025806*^9, 3.967045077145599*^9, 3.9673673880077353`*^9, 
   3.97186046551932*^9, 3.97206145313911*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"35aa861e-f5bf-4294-9b4f-9a7f7e3da585"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.965111509998002*^9, 3.966537730109861*^9, 
  3.9667080463177853`*^9, 3.9667132528024178`*^9, 3.966839689989534*^9, 
  3.9669314288653517`*^9, 3.966976471182081*^9, 3.9670450802781467`*^9, 
  3.967367391158387*^9, 3.9718604686825047`*^9, 3.9720614563011837`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"8447aa1f-a35a-427f-b609-c4a572a12b57"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.965111509998002*^9, 3.966537730109861*^9, 
  3.9667080463177853`*^9, 3.9667132528024178`*^9, 3.966839689989534*^9, 
  3.9669314288653517`*^9, 3.966976471182081*^9, 3.9670450802781467`*^9, 
  3.967367391158387*^9, 3.9718604686825047`*^9, 3.972061456318459*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"18c06556-05f7-4c82-a5d1-07b827d4fae9"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.965111509998002*^9, 3.966537730109861*^9, 
  3.9667080463177853`*^9, 3.9667132528024178`*^9, 3.966839689989534*^9, 
  3.9669314288653517`*^9, 3.966976471182081*^9, 3.9670450802781467`*^9, 
  3.967367391158387*^9, 3.9718604686825047`*^9, 3.972061456320129*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"9aed1d1d-e516-48ba-8845-38ab68cab6c9"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.965111509998002*^9, 3.966537730109861*^9, 
  3.9667080463177853`*^9, 3.9667132528024178`*^9, 3.966839689989534*^9, 
  3.9669314288653517`*^9, 3.966976471182081*^9, 3.9670450802781467`*^9, 
  3.967367391158387*^9, 3.9718604686825047`*^9, 3.972061462587455*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"dc179a70-9def-429b-b16b-5e827628600e"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.965111509998002*^9, 3.966537730109861*^9, 
  3.9667080463177853`*^9, 3.9667132528024178`*^9, 3.966839689989534*^9, 
  3.9669314288653517`*^9, 3.966976471182081*^9, 3.9670450802781467`*^9, 
  3.967367391158387*^9, 3.9718604686825047`*^9, 3.9720614650165653`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"9e28aa1f-e10a-46d6-a564-d90d937745ee"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.965111509998002*^9, 3.966537730109861*^9, 
  3.9667080463177853`*^9, 3.9667132528024178`*^9, 3.966839689989534*^9, 
  3.9669314288653517`*^9, 3.966976471182081*^9, 3.9670450802781467`*^9, 
  3.967367391158387*^9, 3.9718604686825047`*^9, 3.972061469129437*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"b372069b-3fb0-44f0-bae9-01e17854a181"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "778.2417593938455`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9583916009680233`*^9, 3.958391618384427*^9}, 
   3.958391912369925*^9, 3.9583923305632133`*^9, 3.95839241731773*^9, 
   3.958392884127509*^9, 3.95839400419382*^9, 3.9583943373150454`*^9, 
   3.9583984621163263`*^9, 3.95839870442295*^9, 3.9584720228555727`*^9, 
   3.960107634534705*^9, 3.962105685012492*^9, 3.9624351327001867`*^9, 
   3.962557390676889*^9, 3.9628732529187527`*^9, 3.963384934537587*^9, 
   3.964255179732091*^9, 3.964524464691457*^9, 3.965111133390225*^9, 
   3.965111506775424*^9, 3.966537726951992*^9, 3.9667080431583548`*^9, 
   3.966713249659321*^9, 3.966839686819017*^9, 3.966931425691311*^9, 
   3.966976468025806*^9, 3.967045077145599*^9, 3.9673673880077353`*^9, 
   3.97186046551932*^9, 3.97206147125994*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"6540372f-9f88-4a44-890a-1f4819ca2de1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34014", "857"]}], "+", 
     FractionBox[
      RowBox[{"139089", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], "857"], "-", 
     FractionBox[
      RowBox[{"139089", " ", "\[ImaginaryI]"}], 
      RowBox[{"857", " ", 
       SqrtBox["2"]}]], "-", 
     FractionBox[
      RowBox[{"34014", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "857"]}], ")"}], " ", "U10"}], "+", "U12", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5370", "9427"]}], "-", 
     FractionBox[
      RowBox[{"5483", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], "9427"], "+", 
     FractionBox[
      RowBox[{"5483", " ", "\[ImaginaryI]"}], 
      RowBox[{"9427", " ", 
       SqrtBox["2"]}]], "-", 
     FractionBox[
      RowBox[{"5370", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "9427"]}], ")"}], " ", "U13"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34014", "857"]}], "-", 
     FractionBox[
      RowBox[{"139089", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], "857"], "-", 
     FractionBox[
      RowBox[{"139089", " ", "\[ImaginaryI]"}], 
      RowBox[{"857", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"34014", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "857"]}], ")"}], " ", "U20"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "2"]}], ")"}], " ", "U22"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5370", "9427"]}], "+", 
     FractionBox[
      RowBox[{"5483", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], "9427"], "+", 
     FractionBox[
      RowBox[{"5483", " ", "\[ImaginaryI]"}], 
      RowBox[{"9427", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"5370", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "9427"]}], ")"}], " ", "U23"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["68028", "857"], "+", 
     FractionBox[
      RowBox[{"139089", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "857"]}], ")"}], " ", "U30"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "2"]}], ")"}], " ", "U32"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["10740", "9427"], "-", 
     FractionBox[
      RowBox[{"5483", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "9427"]}], ")"}], " ", "U33"}]}]], "Output",
 CellChangeTimes->{{3.9583916009680233`*^9, 3.958391618384427*^9}, 
   3.958391912369925*^9, 3.9583923305632133`*^9, 3.95839241731773*^9, 
   3.958392884127509*^9, 3.95839400419382*^9, 3.9583943373150454`*^9, 
   3.9583984621163263`*^9, 3.95839870442295*^9, 3.9584720228555727`*^9, 
   3.960107634534705*^9, 3.962105685012492*^9, 3.9624351327001867`*^9, 
   3.962557390676889*^9, 3.9628732529187527`*^9, 3.963384934537587*^9, 
   3.964255179732091*^9, 3.964524464691457*^9, 3.965111133390225*^9, 
   3.965111506775424*^9, 3.966537726951992*^9, 3.9667080431583548`*^9, 
   3.966713249659321*^9, 3.966839686819017*^9, 3.966931425691311*^9, 
   3.966976468025806*^9, 3.967045077145599*^9, 3.9673673880077353`*^9, 
   3.97186046551932*^9, 3.972061471746971*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"9d7980c5-16ef-490e-b06b-eaa1f3a12335"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "778.448783864259`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9583916009680233`*^9, 3.958391618384427*^9}, 
   3.958391912369925*^9, 3.9583923305632133`*^9, 3.95839241731773*^9, 
   3.958392884127509*^9, 3.95839400419382*^9, 3.9583943373150454`*^9, 
   3.9583984621163263`*^9, 3.95839870442295*^9, 3.9584720228555727`*^9, 
   3.960107634534705*^9, 3.962105685012492*^9, 3.9624351327001867`*^9, 
   3.962557390676889*^9, 3.9628732529187527`*^9, 3.963384934537587*^9, 
   3.964255179732091*^9, 3.964524464691457*^9, 3.965111133390225*^9, 
   3.965111506775424*^9, 3.966537726951992*^9, 3.9667080431583548`*^9, 
   3.966713249659321*^9, 3.966839686819017*^9, 3.966931425691311*^9, 
   3.966976468025806*^9, 3.967045077145599*^9, 3.9673673880077353`*^9, 
   3.97186046551932*^9, 3.972061472105237*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"a58b60d9-b350-40c4-86d8-8cddb7d32762"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"17129", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "857"], "+", 
     FractionBox[
      RowBox[{"30030", " ", 
       SqrtBox["6"]}], "857"]}], ")"}], " ", "U10"}], "+", "U11", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"244", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], "857"]}], "+", 
     FractionBox[
      RowBox[{"231", " ", 
       SqrtBox["6"]}], "857"]}], ")"}], " ", "U13"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["51387", "1714"], "-", 
     FractionBox[
      RowBox[{"45045", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "857"], "-", 
     FractionBox[
      RowBox[{"17129", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "1714"], "-", 
     FractionBox[
      RowBox[{"15015", " ", 
       SqrtBox["6"]}], "857"]}], ")"}], " ", "U20"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "2"]}], ")"}], " ", "U21"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["366", "857"]}], "-", 
     FractionBox[
      RowBox[{"231", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], "857"], "-", 
     FractionBox[
      RowBox[{"693", " ", "\[ImaginaryI]"}], 
      RowBox[{"857", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"122", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "857"]}], ")"}], " ", "U23"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["51387", "1714"]}], "+", 
     FractionBox[
      RowBox[{"45045", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "857"], "-", 
     FractionBox[
      RowBox[{"17129", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "1714"], "-", 
     FractionBox[
      RowBox[{"15015", " ", 
       SqrtBox["6"]}], "857"]}], ")"}], " ", "U30"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "2"]}], ")"}], " ", "U31"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["366", "857"], "-", 
     FractionBox[
      RowBox[{"231", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], "857"], "+", 
     FractionBox[
      RowBox[{"693", " ", "\[ImaginaryI]"}], 
      RowBox[{"857", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"122", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "857"]}], ")"}], " ", "U33"}]}]], "Output",
 CellChangeTimes->{{3.9583916009680233`*^9, 3.958391618384427*^9}, 
   3.958391912369925*^9, 3.9583923305632133`*^9, 3.95839241731773*^9, 
   3.958392884127509*^9, 3.95839400419382*^9, 3.9583943373150454`*^9, 
   3.9583984621163263`*^9, 3.95839870442295*^9, 3.9584720228555727`*^9, 
   3.960107634534705*^9, 3.962105685012492*^9, 3.9624351327001867`*^9, 
   3.962557390676889*^9, 3.9628732529187527`*^9, 3.963384934537587*^9, 
   3.964255179732091*^9, 3.964524464691457*^9, 3.965111133390225*^9, 
   3.965111506775424*^9, 3.966537726951992*^9, 3.9667080431583548`*^9, 
   3.966713249659321*^9, 3.966839686819017*^9, 3.966931425691311*^9, 
   3.966976468025806*^9, 3.967045077145599*^9, 3.9673673880077353`*^9, 
   3.97186046551932*^9, 3.9720614724445467`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"51df3af8-b772-46ca-b524-13e5f86ad8e3"]
}, Open  ]],

Cell[TextData[StyleBox["We now have seven sections of H^0(8:1, 3H). \
Specifically, these are Sqrt(CutR), Sqrt(Cut1), Sqrt(Cut2), F_i/Sqrt(F_1), \
for i=0,1,2,3. We find equations on these sections.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.958399755418985*^9, 3.95839981918979*^9}, {
  3.95839989480757*^9, 3.958399902170829*^9}, {3.96507875309138*^9, 
  3.965078779733358*^9}, {3.971860868472618*^9, 
  3.971860874847147*^9}},ExpressionUUID->"66c34ffe-5378-4f19-abb3-\
90267620929d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rs", "=", 
   RowBox[{"{", 
    RowBox[{
    "R0", ",", "R1", ",", "R2", ",", "R3", ",", "R4", ",", "R5", ",", "R6", 
     ",", "R7", ",", "R8", ",", "R9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CutR", " ", "=", 
   RowBox[{"R1", "+", "R4", "+", "R7"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wtsC3C3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"C3action", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rs", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "->", 
     RowBox[{
      RowBox[{"w", "^", 
       RowBox[{
        RowBox[{"wtsC3C3", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], 
      RowBox[{"Rs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"C3action2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rs", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "->", 
     RowBox[{
      RowBox[{"w", "^", 
       RowBox[{
        RowBox[{"wtsC3C3", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], 
      RowBox[{"Rs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CutR", "=", 
    RowBox[{"R1", "+", "R4", "+", "R7"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cut1", "=", " ", 
   RowBox[{"CutR", "/.", "C3action"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cut2", "=", 
    RowBox[{"Cut1", "/.", "C3action"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtoR", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sqrt", "[", "CutR", "]"}], ",", 
      RowBox[{"Sqrt", "[", "Cut1", "]"}], ",", 
      RowBox[{"Sqrt", "[", "Cut2", "]"}], ",", 
      RowBox[{"F0", "/", 
       RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
      RowBox[{"F1", "/", 
       RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
      RowBox[{"F2", "/", 
       RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
      RowBox[{"F3", "/", 
       RowBox[{"Sqrt", "[", "F1", "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"valuespoints8", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "pointsC2C2cover", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"valuespoints8", ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sqrt", "[", "CutR", "]"}], ",", 
          RowBox[{"Sqrt", "[", "Cut1", "]"}], ",", 
          RowBox[{"Sqrt", "[", "Cut2", "]"}], ",", 
          RowBox[{"F0", "/", 
           RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
          RowBox[{"F1", "/", 
           RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
          RowBox[{"F2", "/", 
           RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
          RowBox[{"F3", "/", 
           RowBox[{"Sqrt", "[", "F1", "]"}]}]}], "}"}], "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"pointsFPP", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"pointsC2C2cover", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "valuespoints8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vs", "=", 
    RowBox[{"{", 
     RowBox[{
     "V0", ",", "V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6"}],
      "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs8", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs8rr", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"deg", "=", "3"}], ",", 
     RowBox[{"deg", "<=", "4"}], ",", 
     RowBox[{"deg", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<deg=\>\"", ",", "deg"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ml", "=", 
       RowBox[{"MonomialList", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "^", "deg"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ml", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ml", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ml", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "->", "1"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ")"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mleven", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"mlodd", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"m", "=", "1"}], ",", 
        RowBox[{"m", "<=", 
         RowBox[{"Length", "[", "ml", "]"}]}], ",", 
        RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"0", "==", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Exponent", "[", 
                RowBox[{
                 RowBox[{"ml", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], ",", 
                 RowBox[{"Vs", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", "2"}],
             "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"mleven", ",", 
            RowBox[{"ml", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"mlodd", ",", 
            RowBox[{"ml", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]",
          "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ns", "=", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mleven", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Vs", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "->", 
              RowBox[{
               RowBox[{"valuespoints8", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", 
            RowBox[{"Length", "[", "valuespoints8", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "mleven", "]"}]}], "}"}]}], "]"}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ns", "]"}], "==", "0"}], ",", 
        RowBox[{"Print", "[", "\"\<not at this degree, even\>\"", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ns", "=", 
          RowBox[{"RowReduce", "[", 
           RowBox[{"Chop", "[", 
            RowBox[{"ns", ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "700"}], ")"}]}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\"\<row reduction done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Accuracy", "[", "ns", "]"}], ",", 
            RowBox[{"Length", "[", "ns", "]"}]}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"eqs8", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"eqs8", ",", 
            RowBox[{"SimplifyEquationsRootM2M3", "[", 
             RowBox[{
              RowBox[{"RootApproximant", "[", 
               RowBox[{
                RowBox[{"Chop", "[", 
                 RowBox[{"ns", ",", 
                  RowBox[{"10", "^", 
                   RowBox[{"(", 
                    RowBox[{"-", "600"}], ")"}]}]}], "]"}], ",", "4"}], "]"}],
               ".", "mleven"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"eqs8rr", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"eqs8rr", ",", 
            RowBox[{"EquationsTorrM2M3", "[", 
             RowBox[{"eqs8", ",", "rr1", ",", "rr2"}], "]"}]}], "]"}]}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ns", "=", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mlodd", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Vs", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "->", 
              RowBox[{
               RowBox[{"valuespoints8", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", 
            RowBox[{"Length", "[", "valuespoints8", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "mlodd", "]"}]}], "}"}]}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ns", "]"}], "==", "0"}], ",", 
        RowBox[{"Print", "[", "\"\<not at this degree, odd\>\"", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ns", "=", 
          RowBox[{"RowReduce", "[", 
           RowBox[{"Chop", "[", 
            RowBox[{"ns", ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "700"}], ")"}]}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\"\<row reduction done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Accuracy", "[", "ns", "]"}], ",", 
            RowBox[{"Length", "[", "ns", "]"}]}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"eqs8", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"eqs8", ",", 
            RowBox[{"SimplifyEquationsRootM2M3", "[", 
             RowBox[{
              RowBox[{"RootApproximant", "[", 
               RowBox[{
                RowBox[{"Chop", "[", 
                 RowBox[{"ns", ",", 
                  RowBox[{"10", "^", 
                   RowBox[{"(", 
                    RowBox[{"-", "600"}], ")"}]}]}], "]"}], ",", "4"}], "]"}],
               ".", "mlodd"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"eqs8rr", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"eqs8rr", ",", 
            RowBox[{"EquationsTorrM2M3", "[", 
             RowBox[{"eqs8", ",", "rr1", ",", "rr2"}], "]"}]}], "]"}]}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"verifying", ":", " ", 
    RowBox[{"should", " ", "get", " ", "24"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"eqs8", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "eqs8", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "==", "V0"}], ",", 
         RowBox[{"0", "==", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], " ", 
             RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"0", "==", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], " ", 
             RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], "}"}]}], 
      "]"}], ",", "500"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "sols", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"get", " ", "24"}], ",", " ", 
    RowBox[{"as", " ", "expected"}], ",", " ", 
    RowBox[{
     RowBox[{
     "this", " ", "is", " ", "the", " ", "quotient", " ", "of", " ", "8"}], 
     ":", 
     RowBox[{
     "1", " ", "cover", " ", "of", " ", "FPP", " ", "by", " ", "a", " ", 
      "C3"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.958399826107849*^9, 3.958400020844599*^9}, {
  3.958400064133024*^9, 3.958400175047329*^9}, {3.9584002245764017`*^9, 
  3.9584002510900717`*^9}, {3.958400302784555*^9, 3.958400309777401*^9}, {
  3.9584005860789137`*^9, 3.9584006505914993`*^9}, {3.9584007161970673`*^9, 
  3.958400729727771*^9}, {3.958401897427047*^9, 3.958402140431335*^9}, {
  3.958407440628373*^9, 3.958407448936501*^9}, {3.95840760009483*^9, 
  3.958407603244154*^9}, {3.95840803789004*^9, 3.9584080383353786`*^9}, {
  3.958409170767611*^9, 3.958409177771429*^9}, {3.958409234997319*^9, 
  3.9584092474114027`*^9}, {3.963340476842475*^9, 3.9633404905640917`*^9}, {
  3.966713314482872*^9, 3.966713320019331*^9}, {3.966713350442182*^9, 
  3.966713355771143*^9}, {3.966713390291754*^9, 3.966713417223661*^9}, {
  3.972057616091199*^9, 3.972057629895093*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"f9e37e61-1568-4c22-a1b5-249a628db1d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R0", "\[Rule]", "R0"}], ",", 
   RowBox[{"R1", "\[Rule]", "R1"}], ",", 
   RowBox[{"R2", "\[Rule]", "R2"}], ",", 
   RowBox[{"R3", "\[Rule]", "R3"}], ",", 
   RowBox[{"R4", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R4"}]}], ",", 
   RowBox[{"R5", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R5"}]}], ",", 
   RowBox[{"R6", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R6"}]}], ",", 
   RowBox[{"R7", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R7"}]}], ",", 
   RowBox[{"R8", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R8"}]}], ",", 
   RowBox[{"R9", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R9"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.958399966202444*^9, 3.958399987577589*^9}, 
   3.958400022800352*^9, {3.9584000700379257`*^9, 3.95840008226233*^9}, {
   3.958400149251635*^9, 3.9584001759780903`*^9}, {3.9584002445580473`*^9, 
   3.9584002519864902`*^9}, 3.958400323080534*^9, 3.958400659926077*^9, {
   3.958400718561502*^9, 3.958400730381246*^9}, {3.95840212917315*^9, 
   3.9584021411742563`*^9}, 3.95840745992721*^9, 3.958407605235347*^9, 
   3.958408039386725*^9, 3.9584091798690987`*^9, 3.958409249567827*^9, 
   3.958472044261558*^9, {3.960112364200432*^9, 3.960112375590263*^9}, 
   3.962105935344386*^9, 3.962435153724655*^9, 3.962557411696272*^9, 
   3.9628732761177387`*^9, 3.963384955836772*^9, 3.964255200771882*^9, 
   3.9645244858009987`*^9, 3.96511152615438*^9, 3.966537746153574*^9, 
   3.9667080873255367`*^9, 3.966713268677788*^9, {3.966713392002552*^9, 
   3.966713417997655*^9}, 3.9668397056167517`*^9, 3.966931444398182*^9, 
   3.966976486647202*^9, 3.967045095843422*^9, 3.967367406727169*^9, 
   3.9718608774265747`*^9, 3.972061472481229*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"680ef1ec-5a5b-45f7-bffe-bbdc698cb07e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R0", "\[Rule]", "R0"}], ",", 
   RowBox[{"R1", "\[Rule]", "R1"}], ",", 
   RowBox[{"R2", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R2"}]}], ",", 
   RowBox[{"R3", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R3"}]}], ",", 
   RowBox[{"R4", "\[Rule]", "R4"}], ",", 
   RowBox[{"R5", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R5"}]}], ",", 
   RowBox[{"R6", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R6"}]}], ",", 
   RowBox[{"R7", "\[Rule]", "R7"}], ",", 
   RowBox[{"R8", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R8"}]}], ",", 
   RowBox[{"R9", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R9"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.958399966202444*^9, 3.958399987577589*^9}, 
   3.958400022800352*^9, {3.9584000700379257`*^9, 3.95840008226233*^9}, {
   3.958400149251635*^9, 3.9584001759780903`*^9}, {3.9584002445580473`*^9, 
   3.9584002519864902`*^9}, 3.958400323080534*^9, 3.958400659926077*^9, {
   3.958400718561502*^9, 3.958400730381246*^9}, {3.95840212917315*^9, 
   3.9584021411742563`*^9}, 3.95840745992721*^9, 3.958407605235347*^9, 
   3.958408039386725*^9, 3.9584091798690987`*^9, 3.958409249567827*^9, 
   3.958472044261558*^9, {3.960112364200432*^9, 3.960112375590263*^9}, 
   3.962105935344386*^9, 3.962435153724655*^9, 3.962557411696272*^9, 
   3.9628732761177387`*^9, 3.963384955836772*^9, 3.964255200771882*^9, 
   3.9645244858009987`*^9, 3.96511152615438*^9, 3.966537746153574*^9, 
   3.9667080873255367`*^9, 3.966713268677788*^9, {3.966713392002552*^9, 
   3.966713417997655*^9}, 3.9668397056167517`*^9, 3.966931444398182*^9, 
   3.966976486647202*^9, 3.967045095843422*^9, 3.967367406727169*^9, 
   3.9718608774265747`*^9, 3.9720614724823236`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"8f038198-386b-44f8-8092-1938bfa08022"],

Cell[BoxData["833.4164010313827`"], "Output",
 CellChangeTimes->{{3.958399966202444*^9, 3.958399987577589*^9}, 
   3.958400022800352*^9, {3.9584000700379257`*^9, 3.95840008226233*^9}, {
   3.958400149251635*^9, 3.9584001759780903`*^9}, {3.9584002445580473`*^9, 
   3.9584002519864902`*^9}, 3.958400323080534*^9, 3.958400659926077*^9, {
   3.958400718561502*^9, 3.958400730381246*^9}, {3.95840212917315*^9, 
   3.9584021411742563`*^9}, 3.95840745992721*^9, 3.958407605235347*^9, 
   3.958408039386725*^9, 3.9584091798690987`*^9, 3.958409249567827*^9, 
   3.958472044261558*^9, {3.960112364200432*^9, 3.960112375590263*^9}, 
   3.962105935344386*^9, 3.962435153724655*^9, 3.962557411696272*^9, 
   3.9628732761177387`*^9, 3.963384955836772*^9, 3.964255200771882*^9, 
   3.9645244858009987`*^9, 3.96511152615438*^9, 3.966537746153574*^9, 
   3.9667080873255367`*^9, 3.966713268677788*^9, {3.966713392002552*^9, 
   3.966713417997655*^9}, 3.9668397056167517`*^9, 3.966931444398182*^9, 
   3.966976486647202*^9, 3.967045095843422*^9, 3.967367406727169*^9, 
   3.9718608774265747`*^9, 3.9720614729256287`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"1d578ee4-b8d7-4f35-9519-08e18c1de05e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"deg=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["deg=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972061472938807*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"c6afaf0b-dabf-46f7-b20c-fa2584d5116d"],

Cell[BoxData["\<\"not at this degree, even\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720614770782213`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"d3f9fa38-73b7-4b3a-a49e-3b0f2208eb43"],

Cell[BoxData["\<\"row reduction done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720614819942703`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"de77dcb7-7713-4bc1-8ce2-5093cba10119"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"822.6699507473492`", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972061481995224*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"8fa69887-25f2-4789-aae8-657aa3b1a974"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720614911776667`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"538b7308-2206-445a-9db6-1d7d861c8b72"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972061491178735*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"f4ed9926-4089-4a0c-afff-648eebd419f0"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972061491196577*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"6be9e2c1-13d7-47d9-b7c5-fdfe07eefa2a"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720614914023933`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"26ea3003-eb53-4663-be92-308b06d62f55"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720614915364523`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"e48fe1c4-163b-4b3c-9652-84134cf0df9d"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972061491604703*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"dcf89ae6-87cd-4047-a67c-b5f62cf22701"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"deg=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["deg=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720614980616627`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"8a4c2a38-6c80-498d-a4b6-489785021545"],

Cell[BoxData["\<\"row reduction done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972061533722457*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"0f3bf828-03ea-4b69-b7b4-697854ca3836"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"810.7482996019588`", ",", "34"}], "}"}]], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972061533724333*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"49f47fba-832c-4223-80b2-688f20092dc7"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.97206188186096*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"0fa0a595-2a54-490f-861d-5cf55b80e836"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720618818803167`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"db701458-01c4-42e5-ac88-ac837d327ec5"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720618819990997`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"93a87898-1cce-43a9-9969-4b85c3bea701"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972062534069343*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"8c0a17e4-d94f-42b1-817a-9ebbd0596fee"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972064641002638*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"614e6eb1-fc00-409b-a8e5-9ffcad64a6fa"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.97206506310902*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"6e42c076-3075-4181-971f-5f47dedd455d"],

Cell[BoxData["\<\"row reduction done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972065511419557*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"0c066bd1-71e1-4088-9897-5edee613b234"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"818.0681580459792`", ",", "24"}], "}"}]], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972065511441457*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"73193703-0392-410e-9390-01c2f681ffa3"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972065698303218*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"68f95f5c-6147-47e4-af7f-5909f919efad"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.9720656984113617`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"3a526362-ed63-48b9-9d83-1a29797b0d62"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972065698413746*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"90b33118-fe1f-4b2d-82a4-3bab59fd8a71"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972065758030108*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"1035658b-4438-4bfb-b6e7-92264af70c9b"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972066001398642*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"0bad9b8d-0811-4fd3-bad4-0645bc00fc4e"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{
  3.960112375665584*^9, 3.962105935350685*^9, 3.962435153729033*^9, 
   3.962557411700037*^9, 3.962873276134411*^9, 3.963384955841168*^9, 
   3.96425520077367*^9, 3.964524485807395*^9, 3.965111526159493*^9, 
   3.96653774615755*^9, 3.966708087326796*^9, 3.9667132686791773`*^9, {
   3.966713392417403*^9, 3.9667134184276323`*^9}, 3.966839706057369*^9, 
   3.9669314448419228`*^9, 3.9669764870896063`*^9, 3.96704509629379*^9, 
   3.967367407159182*^9, 3.97186087790138*^9, 3.972066069761698*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"ac6fcb76-102e-415c-a879-4da5df77a05f"]
}, Open  ]],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{{3.958399966202444*^9, 3.958399987577589*^9}, 
   3.958400022800352*^9, {3.9584000700379257`*^9, 3.95840008226233*^9}, {
   3.958400149251635*^9, 3.9584001759780903`*^9}, {3.9584002445580473`*^9, 
   3.9584002519864902`*^9}, 3.958400323080534*^9, 3.958400659926077*^9, {
   3.958400718561502*^9, 3.958400730381246*^9}, {3.95840212917315*^9, 
   3.9584021411742563`*^9}, 3.95840745992721*^9, 3.958407605235347*^9, 
   3.958408039386725*^9, 3.9584091798690987`*^9, 3.958409249567827*^9, 
   3.958472044261558*^9, {3.960112364200432*^9, 3.960112375590263*^9}, 
   3.962105935344386*^9, 3.962435153724655*^9, 3.962557411696272*^9, 
   3.9628732761177387`*^9, 3.963384955836772*^9, 3.964255200771882*^9, 
   3.9645244858009987`*^9, 3.96511152615438*^9, 3.966537746153574*^9, 
   3.9667080873255367`*^9, 3.966713268677788*^9, {3.966713392002552*^9, 
   3.966713417997655*^9}, 3.9668397056167517`*^9, 3.966931444398182*^9, 
   3.966976486647202*^9, 3.967045095843422*^9, 3.967367406727169*^9, 
   3.9718608774265747`*^9, 3.972066581970504*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"7bc21c5e-7b44-4304-91da-bac90a7667e4"]
}, Open  ]],

Cell[TextData[StyleBox["It is possible to reduce the number of degree 4 \
equations, because some of them are just degree 3 times linear, but there is \
no clear advantage to doing it at this point, as we would still have at least \
30 degree 4 equations left.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.958414973103428*^9, 3.958415015467705*^9}, {
   3.958415118131136*^9, 3.958415206159277*^9}, {3.958415402853497*^9, 
   3.958415430741541*^9}, {3.9584155076925287`*^9, 3.958415524277598*^9}, {
   3.95841571906929*^9, 3.958415724947175*^9}, {3.958415967182746*^9, 
   3.9584160298227882`*^9}, 
   3.965111827202158*^9},ExpressionUUID->"fe6ef7c4-a318-42bc-801b-\
4e32169c9700"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C3actionV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V0", "->", "V1"}], ",", 
     RowBox[{"V1", "->", "V2"}], ",", 
     RowBox[{"V2", "->", "V0"}], ",", 
     RowBox[{"V3", "->", " ", 
      RowBox[{
       RowBox[{"w", "^", "2"}], " ", "V3"}]}], ",", " ", 
     RowBox[{"V4", "->", " ", 
      RowBox[{"w", " ", "V4"}]}], ",", " ", 
     RowBox[{"V5", "->", "V5"}], ",", " ", 
     RowBox[{"V6", "->", "V6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "eqs8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs8deg3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"eqs8", "[", 
      RowBox[{"[", "k", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs8deg4", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"eqs8", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "5", ",", "62"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MonV3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Vs", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"Vs", "[", 
        RowBox[{"[", "j", "]"}], "]"}], 
       RowBox[{"Vs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MonV4", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Vs", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        RowBox[{"Vs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Vs", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"eqs8deg3", ",", 
     RowBox[{"eqs8deg3", "/.", "C3actionV"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "eqs8deg3", "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"eqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"MonV3", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "eqs", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "MonV3", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"eqs8deg4", ",", 
     RowBox[{"eqs8deg4", "/.", "C3actionV"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "eqs8deg4", "]"}], ",", 
    RowBox[{"MatrixRank", "[", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"eqs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"MonV4", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eqs", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "MonV4", "]"}]}], "}"}]}], "]"}], ",", 
       "300"}], "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9584155628206253`*^9, 3.9584156931914997`*^9}, {
   3.958415732760805*^9, 3.9584159608483257`*^9}, {3.958416046352621*^9, 
   3.958416077081119*^9}, {3.95841612596743*^9, 3.958416133609562*^9}, {
   3.9632128294817457`*^9, 3.963212837805975*^9}, {3.963213195641314*^9, 
   3.9632131978464117`*^9}, {3.963340527613776*^9, 3.963340529356703*^9}, 
   3.966805969047113*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"f4aa6ad6-22e9-454a-9447-6132bb11c0c9"],

Cell[BoxData["62"], "Output",
 CellChangeTimes->{
  3.958415691197569*^9, {3.95841576991398*^9, 3.958415788437695*^9}, 
   3.958415898542938*^9, {3.9584159395189953`*^9, 3.958415961534896*^9}, {
   3.9584160580141287`*^9, 3.9584160807635508`*^9}, 3.958416134692457*^9, 
   3.958477315659418*^9, 3.960125918040248*^9, 3.962112085552843*^9, 
   3.962440816504504*^9, 3.962562592848031*^9, 3.96287866105999*^9, 
   3.9632131990702047`*^9, 3.9633946730851793`*^9, 3.964260409068956*^9, 
   3.964529753528573*^9, 3.965116477042954*^9, 3.9665425834193077`*^9, 
   3.966718351617919*^9, 3.9668526677089167`*^9, 3.966936460575693*^9, 
   3.966981348259853*^9, 3.967050134042404*^9, 3.967372287009878*^9, 
   3.971888915256709*^9, 3.972066582413711*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"d9815b28-cdf5-484a-aaba-8dcebd522ce0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.958415691197569*^9, {3.95841576991398*^9, 3.958415788437695*^9}, 
   3.958415898542938*^9, {3.9584159395189953`*^9, 3.958415961534896*^9}, {
   3.9584160580141287`*^9, 3.9584160807635508`*^9}, 3.958416134692457*^9, 
   3.958477315659418*^9, 3.960125918040248*^9, 3.962112085552843*^9, 
   3.962440816504504*^9, 3.962562592848031*^9, 3.96287866105999*^9, 
   3.9632131990702047`*^9, 3.9633946730851793`*^9, 3.964260409068956*^9, 
   3.964529753528573*^9, 3.965116477042954*^9, 3.9665425834193077`*^9, 
   3.966718351617919*^9, 3.9668526677089167`*^9, 3.966936460575693*^9, 
   3.966981348259853*^9, 3.967050134042404*^9, 3.967372287009878*^9, 
   3.971888915256709*^9, 3.972066584132042*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"914c7859-bdc6-4ffe-b2bf-e9096ae0d387"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"58", ",", "58"}], "}"}]], "Output",
 CellChangeTimes->{
  3.958415691197569*^9, {3.95841576991398*^9, 3.958415788437695*^9}, 
   3.958415898542938*^9, {3.9584159395189953`*^9, 3.958415961534896*^9}, {
   3.9584160580141287`*^9, 3.9584160807635508`*^9}, 3.958416134692457*^9, 
   3.958477315659418*^9, 3.960125918040248*^9, 3.962112085552843*^9, 
   3.962440816504504*^9, 3.962562592848031*^9, 3.96287866105999*^9, 
   3.9632131990702047`*^9, 3.9633946730851793`*^9, 3.964260409068956*^9, 
   3.964529753528573*^9, 3.965116477042954*^9, 3.9665425834193077`*^9, 
   3.966718351617919*^9, 3.9668526677089167`*^9, 3.966936460575693*^9, 
   3.966981348259853*^9, 3.967050134042404*^9, 3.967372287009878*^9, 
   3.971888915256709*^9, 3.972066804832058*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"de10a1f4-6df1-4750-bf32-631ad25e3af5"]
}, Open  ]],

Cell[TextData[StyleBox["We would like to understand the action of the group \
on the space above. Specifically, we would like to know the action of the \
order four element of the octonion  group that negates V1, V2 and keeps V0. \
The action on V3,...,V6 should have two eigenvalues i and two eigenvalues -i. \
",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9584622157879*^9, 3.9584623173288517`*^9}, {
  3.958462354668148*^9, 3.9584623748668613`*^9}, {3.958465128517201*^9, 
  3.95846516106282*^9}, {3.958487602936584*^9, 3.958487748141686*^9}, {
  3.958488027464417*^9, 3.958488130555602*^9}, {3.958504699849346*^9, 
  3.958504703740223*^9}, {3.9585430133312674`*^9, 3.958543043073717*^9}, {
  3.9718609616057453`*^9, 
  3.971860969191681*^9}},ExpressionUUID->"497ae3bc-04ee-4b53-a026-\
2517e275273c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C3actionV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V0", "->", "V1"}], ",", 
     RowBox[{"V1", "->", "V2"}], ",", 
     RowBox[{"V2", "->", "V0"}], ",", 
     RowBox[{"V3", "->", " ", 
      RowBox[{
       RowBox[{"w", "^", "2"}], " ", "V3"}]}], ",", " ", 
     RowBox[{"V4", "->", " ", 
      RowBox[{"w", " ", "V4"}]}], ",", " ", 
     RowBox[{"V5", "->", "V5"}], ",", " ", 
     RowBox[{"V6", "->", "V6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewV3", "=", 
   RowBox[{
    RowBox[{"c1", " ", "V3"}], " ", "+", " ", 
    RowBox[{"c2", " ", "V4"}], " ", "+", " ", 
    RowBox[{"c5", " ", "V5"}], " ", "+", " ", 
    RowBox[{"c6", " ", "V6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EigenBasisOdd", "=", 
   RowBox[{"{", 
    RowBox[{"NewV3", ",", 
     RowBox[{"NewV3", "/.", "C3actionV"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"NewV3", "/.", "C3actionV"}], ")"}], "/.", "C3actionV"}], ",", 
     RowBox[{
      RowBox[{"c7", " ", "V5"}], " ", "+", " ", 
      RowBox[{"c8", " ", "V6"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixBasisOdd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"EigenBasisOdd", ",", 
       RowBox[{"Vs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "4", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixBasisOdd", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C4actionVansatz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V0", "->", "V0"}], ",", 
     RowBox[{"V1", "->", 
      RowBox[{"-", "V1"}]}], ",", 
     RowBox[{"V2", "->", 
      RowBox[{"-", "V2"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"V3", "->", 
      RowBox[{
       RowBox[{"c1", " ", "V3"}], " ", "+", " ", 
       RowBox[{"c2", " ", "V4"}], " ", "+", " ", 
       RowBox[{"c3", " ", "V5"}], " ", "+", " ", 
       RowBox[{"c4", " ", "V6"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"V4", "->", 
      RowBox[{
       RowBox[{"c5", " ", "V3"}], " ", "+", " ", 
       RowBox[{"c6", " ", "V4"}], " ", "+", " ", 
       RowBox[{"c7", " ", "V5"}], " ", "+", " ", 
       RowBox[{"c8", " ", "V6"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"V5", "->", 
      RowBox[{
       RowBox[{"c9", " ", "V3"}], " ", "+", " ", 
       RowBox[{"c10", " ", "V4"}], " ", "+", " ", 
       RowBox[{"c11", " ", "V5"}], " ", "+", " ", 
       RowBox[{"c12", " ", "V6"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"V6", "->", 
      RowBox[{
       RowBox[{"c13", " ", "V3"}], " ", "+", " ", 
       RowBox[{"c14", " ", "V4"}], " ", "+", " ", 
       RowBox[{"c15", " ", "V5"}], " ", "+", " ", 
       RowBox[{"c16", " ", "V6"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C4actionEqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "+", "c6", "+", "c11", "+", "c16"}], "==", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "4"}], ",", 
    RowBox[{"k", "<=", "7"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tbz", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "C4actionVansatz"}], ")"}], 
         "/.", "C4actionVansatz"}], ")"}], "+", 
       RowBox[{"Vs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "4"}], ",", 
       RowBox[{"l", "<=", "7"}], ",", 
       RowBox[{"l", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"C4actionEqs", ",", 
         RowBox[{"0", "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"Vs", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}]}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "from", " ", "the", " ", "character", " ", "table", " ", "it", " ", 
    "looks", " ", "like", " ", "the", " ", "image", " ", "of", " ", "V3", " ",
     "should", " ", "have", " ", "zero", " ", "coefficient", " ", "by", " ", 
    "V4", " ", "and", " ", "vice", " ", "versa"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"C4actionEqs", ",", 
    RowBox[{"0", "==", "c2"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"C4actionEqs", ",", 
     RowBox[{"0", "==", "c5"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sols", "=", 
    RowBox[{"Solve", "[", "C4actionEqs", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "will", " ", "just", " ", "do", " ", "these", " ", "first"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"sols", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"there", " ", "are", " ", "other", " ", "solutions"}], ",", " ", 
    RowBox[{
    "but", " ", "this", " ", "is", " ", "the", " ", "main", " ", "branch"}]}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C4actionVansatz", "=", 
   RowBox[{"C4actionVansatz", "/.", "sols1"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.958487753627379*^9, 3.958487976273204*^9}, {
  3.963340549707111*^9, 3.9633405501195087`*^9}, {3.971869577079349*^9, 
  3.9718695793851137`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"b88db5b0-eebe-4f5a-81bd-2faf65858dbf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"c1", 
      RowBox[{"c1", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], 
      RowBox[{"c1", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], "0"},
     {"c2", 
      RowBox[{"c2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], 
      RowBox[{"c2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], "0"},
     {"c5", "c5", "c5", "c7"},
     {"c6", "c6", "c6", "c8"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9584879636726627`*^9, 3.9604012603212843`*^9, 
  3.9621123097878323`*^9, 3.962441052821703*^9, 3.96256283005801*^9, 
  3.962878903164405*^9, 3.963213466891294*^9, 3.963394901086714*^9, 
  3.964260631075653*^9, 3.964529977097336*^9, 3.9651166983777122`*^9, 
  3.966542808412622*^9, 3.966718573586947*^9, 3.966852887243719*^9, 
  3.966936682368236*^9, 3.966981569615259*^9, 3.967050353942973*^9, 
  3.967372507819674*^9, 3.9718695877303133`*^9, 3.971888805768091*^9, 
  3.971889192450042*^9, 3.9720668049925213`*^9},
 CellLabel->
  "Out[96]//MatrixForm=",ExpressionUUID->"76e9c277-4862-410c-82eb-\
29767fa8f3cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c10", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c1", "+", "c11"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c1", "+", "c11", "+", "c16"}], ")"}], "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c1"}], "+", "c11", "+", "c16"}], ")"}], " ", 
       "c7"}]]}]}], ",", 
   RowBox[{"c12", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c1", "+", "c16"}], ")"}], " ", "c4"}], "c3"]}]}], ",", 
   RowBox[{"c13", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["c1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c1", "+", "c11"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c1"}], "+", "c11", "+", "c16"}], ")"}], " ", 
       "c4"}]]}]}], ",", 
   RowBox[{"c14", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c11"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c1", "+", "c11", "+", "c16"}], ")"}], "2"]}], ")"}], " ", 
      "c3"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "c1"}], "+", "c11", "+", "c16"}], ")"}], " ", "c4", 
      " ", "c7"}]]}], ",", 
   RowBox[{"c15", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c1", "+", "c11"}], ")"}], " ", "c3"}], "c4"]}]}], ",", 
   RowBox[{"c2", "\[Rule]", "0"}], ",", 
   RowBox[{"c5", "\[Rule]", "0"}], ",", 
   RowBox[{"c6", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c1"}], "-", "c11", "-", "c16"}]}], ",", 
   RowBox[{"c8", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c1", "+", "c16"}], ")"}], " ", "c4", " ", "c7"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c1", "+", "c11"}], ")"}], " ", "c3"}]]}]}], ",", 
   RowBox[{"c9", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["c1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c1", "+", "c16"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c1"}], "+", "c11", "+", "c16"}], ")"}], " ", 
       "c3"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9584879636726627`*^9, 3.9604012603212843`*^9, 
  3.9621123097878323`*^9, 3.962441052821703*^9, 3.96256283005801*^9, 
  3.962878903164405*^9, 3.963213466891294*^9, 3.963394901086714*^9, 
  3.964260631075653*^9, 3.964529977097336*^9, 3.9651166983777122`*^9, 
  3.966542808412622*^9, 3.966718573586947*^9, 3.966852887243719*^9, 
  3.966936682368236*^9, 3.966981569615259*^9, 3.967050353942973*^9, 
  3.967372507819674*^9, 3.9718695877303133`*^9, 3.971888805768091*^9, 
  3.971889192450042*^9, 3.9720669277925177`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"93086927-fce1-4675-b9da-35796efc2c69"]
}, Open  ]],

Cell[TextData[StyleBox["The idea now is to find points with coordinates \
(1:0:0:...). Then the action should be permuting these points, and we would \
be able to find the action.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9585555360885572`*^9, 3.958555548727672*^9}, {
   3.958555692034378*^9, 3.958555750563016*^9}, {3.958555885966344*^9, 
   3.958555890982114*^9}, 3.958559480063898*^9, 
   3.971886075549365*^9},ExpressionUUID->"5dd97217-1be1-4d0a-a5ba-\
9dbb4e1be305"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sols", "=", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"0", "==", 
           RowBox[{"eqs8", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "==", "V0"}], ",", 
          RowBox[{"0", "==", "V1"}], ",", 
          RowBox[{"0", "==", "V2"}]}], "}"}]}], "]"}], ",", "500"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "sols", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<=", "62"}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"[", "l", "]"}], "]"}], "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "300"}], ")"}]}]}], "]"}], "!=", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"l", "=", "100"}], ";"}]}], "]"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"l", "<", "100"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"sols1", ",", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "sols1", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "2"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "sols1", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "3"}], ",", 
       RowBox[{"l", "<=", 
        RowBox[{"Length", "[", "sols1", "]"}]}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tbz", "=", 
         RowBox[{"Join", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Vs", "/.", "C4actionVansatz"}], ")"}], "/.", 
              RowBox[{"sols1", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], " ", "-", " ", 
            RowBox[{"(", 
             RowBox[{"Vs", "/.", 
              RowBox[{"sols1", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Vs", "/.", "C4actionVansatz"}], ")"}], "/.", 
              RowBox[{"sols1", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ")"}], " ", "-", " ", 
            RowBox[{"(", 
             RowBox[{"Vs", "/.", 
              RowBox[{"sols1", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"maybe", "=", "\[IndentingNewLine]", 
         RowBox[{"NSolve", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"tbz", "[", 
              RowBox[{"[", "m", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", 
              RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "maybe", "]"}], "!=", "0"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{"{", 
            RowBox[{"k", ",", "l"}], "}"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.958559483190905*^9, 3.958559491550249*^9}, {
  3.9633405655716257`*^9, 3.9633405659048367`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"b3f69c30-40e9-45b1-a390-57c502eecec6"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.958559538315494*^9, 3.96040142256424*^9, 
  3.96040199148647*^9, 3.962112467281101*^9, 3.962441210403736*^9, 
  3.9625629853857107`*^9, 3.9628790637152042`*^9, 3.963213627483477*^9, 
  3.963395064254037*^9, 3.964260786519062*^9, 3.9645301354814796`*^9, 
  3.9651168493199673`*^9, 3.966542962541646*^9, 3.966718730908998*^9, 
  3.9668530410116243`*^9, 3.966936836181944*^9, 3.966981723893715*^9, 
  3.967050504879546*^9, 3.967372660126924*^9, 3.971887382878158*^9, 
  3.971889356173727*^9, 3.972066979560069*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"2462d827-c2f6-4457-ba32-2d78c88e6bf3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.963395179067442*^9, 3.9642608996706753`*^9, 
  3.964530249022554*^9, 3.965116903027606*^9, 3.966543016229176*^9, 
  3.966718784693206*^9, 3.96685309478741*^9, 3.966936890775084*^9, 
  3.9669817776766148`*^9, 3.967050559032453*^9, 3.9673727140565023`*^9, 
  3.9718875597071447`*^9, 3.971889418917589*^9, 3.9720670429733553`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"dd2cfdc5-8832-4003-8390-1b660317fc42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "21"}], "}"}]], "Print",
 CellChangeTimes->{3.963395179067442*^9, 3.9642608996706753`*^9, 
  3.964530249022554*^9, 3.965116903027606*^9, 3.966543016229176*^9, 
  3.966718784693206*^9, 3.96685309478741*^9, 3.966936890775084*^9, 
  3.9669817776766148`*^9, 3.967050559032453*^9, 3.9673727140565023`*^9, 
  3.9718875597071447`*^9, 3.971889418917589*^9, 3.972067070921875*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"91d2ed26-30af-4dc8-8753-b43bcc298967"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "10"}], "}"}]], "Print",
 CellChangeTimes->{3.963395179067442*^9, 3.9642608996706753`*^9, 
  3.964530249022554*^9, 3.965116903027606*^9, 3.966543016229176*^9, 
  3.966718784693206*^9, 3.96685309478741*^9, 3.966936890775084*^9, 
  3.9669817776766148`*^9, 3.967050559032453*^9, 3.9673727140565023`*^9, 
  3.9718875597071447`*^9, 3.971889418917589*^9, 3.972067154123952*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"ea6a9511-66d9-48dc-95e7-1632769314ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "9"}], "}"}]], "Print",
 CellChangeTimes->{3.963395179067442*^9, 3.9642608996706753`*^9, 
  3.964530249022554*^9, 3.965116903027606*^9, 3.966543016229176*^9, 
  3.966718784693206*^9, 3.96685309478741*^9, 3.966936890775084*^9, 
  3.9669817776766148`*^9, 3.967050559032453*^9, 3.9673727140565023`*^9, 
  3.9718875597071447`*^9, 3.971889418917589*^9, 3.972067181452286*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"96c8edbc-e555-4e28-92eb-8f5fe4ef0014"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23", ",", "14"}], "}"}]], "Print",
 CellChangeTimes->{3.963395179067442*^9, 3.9642608996706753`*^9, 
  3.964530249022554*^9, 3.965116903027606*^9, 3.966543016229176*^9, 
  3.966718784693206*^9, 3.96685309478741*^9, 3.966936890775084*^9, 
  3.9669817776766148`*^9, 3.967050559032453*^9, 3.9673727140565023`*^9, 
  3.9718875597071447`*^9, 3.971889418917589*^9, 3.972067302679656*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"aae22635-a356-42e5-a45f-46378b9b4d10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24", ",", "13"}], "}"}]], "Print",
 CellChangeTimes->{3.963395179067442*^9, 3.9642608996706753`*^9, 
  3.964530249022554*^9, 3.965116903027606*^9, 3.966543016229176*^9, 
  3.966718784693206*^9, 3.96685309478741*^9, 3.966936890775084*^9, 
  3.9669817776766148`*^9, 3.967050559032453*^9, 3.9673727140565023`*^9, 
  3.9718875597071447`*^9, 3.971889418917589*^9, 3.972067330349016*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"ef33c349-97b7-4d2a-9c16-a2dd9239eed0"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Let us pick one of these and see if we get an \
automorphism. We just run through all of the above pairs until one clicks.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.958566630339113*^9, 3.958566665791204*^9}, {
  3.96511932509006*^9, 
  3.965119341674921*^9}},ExpressionUUID->"c4c10122-a6fa-4777-aa92-\
52cd19150181"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"Join", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vs", "/.", "C4actionVansatz"}], ")"}], "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"Vs", "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vs", "/.", "C4actionVansatz"}], ")"}], "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"Vs", "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "22", "]"}], "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maybe", "=", "\[IndentingNewLine]", 
   RowBox[{"NSolve", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tbz", "[", 
        RowBox[{"[", "m", "]"}], "]"}], "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", 
        RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"valuesc", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c1", ",", "c11", ",", "c16", ",", "c3", ",", "c4", ",", "c7"}],
       "}"}], "/.", 
     RowBox[{"maybe", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"C4actionV", "=", 
  RowBox[{"FullSimplify", "[", " ", 
   RowBox[{"C4actionVansatz", "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "c1", ",", "c11", ",", "c16", ",", "c3", ",", "c4", ",", "c7"}], 
         "}"}], "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"valuesc", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"eqs8", "[", 
        RowBox[{"[", "l", "]"}], "]"}], "/.", "C4actionV"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Vs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{
          RowBox[{"valuespoints8", "[", 
           RowBox[{"[", "33", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "1"}], "}"}]}], "]"}], "]"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "one", " ", "is", " ", 
    RowBox[{"wrong", "!"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"Join", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vs", "/.", "C4actionVansatz"}], ")"}], "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"Vs", "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "24", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vs", "/.", "C4actionVansatz"}], ")"}], "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"Vs", "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "13", "]"}], "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maybe", "=", "\[IndentingNewLine]", 
   RowBox[{"NSolve", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tbz", "[", 
        RowBox[{"[", "m", "]"}], "]"}], "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", 
        RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"valuesc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ToRR", "[", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "c1", ",", "c11", ",", "c16", ",", "c3", ",", "c4", ",", "c7"}], 
           "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"maybe", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"rr1", "->", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "2"}], "]"}]}], ",", 
        RowBox[{"rr2", "->", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "3"}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C4actionV", "=", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"C4actionVansatz", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "c1", ",", "c11", ",", "c16", ",", "c3", ",", "c4", ",", "c7"}], 
           "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{"valuesc", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", "Vs"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"C4actionV", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Vs", "[", 
      RowBox[{"[", "l", "]"}], "]"}], "->", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Vs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], 
         RowBox[{"ToRR", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"[", "l", "]"}], "]"}], "/.", "C4actionV"}], ",", 
            RowBox[{"Vs", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"rr1", "->", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "2"}], "]"}]}], ",", 
          RowBox[{"rr2", "->", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"N", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"eqs8", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "/.", "C4actionV"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{
            RowBox[{"valuespoints8", "[", 
             RowBox[{"[", "m", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "62"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "10", ",", "20"}], "}"}]}], "]"}], "]"}], "]"}], 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "one", " ", "is", " ", 
    RowBox[{"good", "!"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.958566677312649*^9, 3.958566772225437*^9}, {
   3.958567065508931*^9, 3.9585671731960278`*^9}, {3.958567918468609*^9, 
   3.958567956803988*^9}, {3.9585680288885508`*^9, 3.9585680304827137`*^9}, {
   3.958593019532073*^9, 3.958593025624172*^9}, {3.9604015540066853`*^9, 
   3.9604015589077578`*^9}, {3.963340587516099*^9, 3.963340593662574*^9}, {
   3.9645325847347507`*^9, 3.964532601705636*^9}, {3.9645326739909573`*^9, 
   3.964532677195681*^9}, 3.964533215337182*^9, {3.965119095933303*^9, 
   3.965119131906122*^9}, {3.965119210874436*^9, 3.9651192140451107`*^9}, {
   3.965119260129504*^9, 3.965119260184705*^9}, {3.9651193540871773`*^9, 
   3.965119382833393*^9}, {3.965119453758622*^9, 3.9651194761977177`*^9}, {
   3.96511956785845*^9, 3.9651195716552763`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"d0b0f648-d08c-44b6-8e7e-a7f250cc8e84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"V0", "\[Rule]", "V0"}], ",", 
   RowBox[{"V1", "\[Rule]", 
    RowBox[{"-", "V1"}]}], ",", 
   RowBox[{"V2", "\[Rule]", 
    RowBox[{"-", "V2"}]}], ",", 
   RowBox[{"V3", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "V3"}], 
      SqrtBox["3"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "11"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "429"}], "+", 
          RowBox[{"277", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"480823", "+", 
               RowBox[{"79222", " ", 
                SqrtBox["6"]}]}], ")"}]}]]}]}], ")"}], " ", "V5"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "982"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"835", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          SqrtBox["3"]}], ")"}], " ", "V6"}]}], "3656664"]}]}], ",", 
   RowBox[{"V4", "\[Rule]", 
    RowBox[{
     FractionBox["1", "18"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", "V4"}], "-", 
       RowBox[{"22", " ", 
        SqrtBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"5321", "-", 
            RowBox[{"180500", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], ")"}]}]], " ", "V5"}], "+", 
       RowBox[{"99", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "143"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "V6"}]}], ")"}]}]}], ",", 
   RowBox[{"V5", "\[Rule]", 
    RowBox[{
     FractionBox["1", "1755486513"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20111652", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4847"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"4515", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "V3"}], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"30236808191", "+", 
            RowBox[{"9955928042", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], ")"}]}]], " ", "V4"}], "-", 
       RowBox[{"363", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "56796198301851"}], "+", 
          RowBox[{"39952041204360", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}]}]], " ", "V5"}], "+", 
       RowBox[{"99", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2780296", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"8480975", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "V6"}]}], ")"}]}]}], ",", 
   RowBox[{"V6", "\[Rule]", 
    RowBox[{
     FractionBox["1", "159589683"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6703884", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"496", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"2551", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "V3"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"66805", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"15089", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          SqrtBox["3"]}], ")"}], " ", "V4"}], "+", 
       RowBox[{"363", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "447442"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"167395", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          SqrtBox["3"]}], ")"}], " ", "V5"}], "+", 
       RowBox[{"33", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "56796198301851"}], "+", 
          RowBox[{"39952041204360", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}]}]], " ", "V6"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9585668001602716`*^9, 3.958567212782078*^9, {3.958567953479103*^9, 
   3.958567977891192*^9}, 3.958568059061645*^9, 3.958593073590412*^9, 
   3.960401423343392*^9, {3.960401552004134*^9, 3.9604015597411337`*^9}, 
   3.960402406428597*^9, 3.960402742011696*^9, 3.962112869517001*^9, 
   3.962441612988537*^9, 3.962563387643796*^9, 3.962879469580102*^9, 
   3.963214028650382*^9, 3.963395474165223*^9, 3.9642611888633633`*^9, 
   3.964530538951458*^9, 3.9645326352893143`*^9, 3.964533247029282*^9, 
   3.9651171735603123`*^9, 3.965119179135968*^9, 3.965119232118829*^9, 
   3.965119291425873*^9, 3.965119420238245*^9, 3.965119509182454*^9, 
   3.965119614867745*^9, 3.966543326286034*^9, 3.966719095409794*^9, 
   3.966853402475789*^9, 3.966937202866914*^9, 3.966982085824095*^9, 
   3.9670508653411503`*^9, 3.9673730223417597`*^9, 3.971887341456296*^9, 
   3.97188980297613*^9, 3.972067380362989*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"c77fd1d1-a56f-431f-9b16-e0bac1c18c30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "9.774199720702648`*^8"}], "-", 
   RowBox[{"5.496573058692734`*^9", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9585668001602716`*^9, 3.958567212782078*^9, {3.958567953479103*^9, 
   3.958567977891192*^9}, 3.958568059061645*^9, 3.958593073590412*^9, 
   3.960401423343392*^9, {3.960401552004134*^9, 3.9604015597411337`*^9}, 
   3.960402406428597*^9, 3.960402742011696*^9, 3.962112869517001*^9, 
   3.962441612988537*^9, 3.962563387643796*^9, 3.962879469580102*^9, 
   3.963214028650382*^9, 3.963395474165223*^9, 3.9642611888633633`*^9, 
   3.964530538951458*^9, 3.9645326352893143`*^9, 3.964533247029282*^9, 
   3.9651171735603123`*^9, 3.965119179135968*^9, 3.965119232118829*^9, 
   3.965119291425873*^9, 3.965119420238245*^9, 3.965119509182454*^9, 
   3.965119614867745*^9, 3.966543326286034*^9, 3.966719095409794*^9, 
   3.966853402475789*^9, 3.966937202866914*^9, 3.966982085824095*^9, 
   3.9670508653411503`*^9, 3.9673730223417597`*^9, 3.971887341456296*^9, 
   3.97188980297613*^9, 3.972067380404805*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"9c4c1a5b-dd5f-4508-a85a-5e48b2ac6eda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"V0", "\[Rule]", "V0"}], ",", 
   RowBox[{"V1", "\[Rule]", 
    RowBox[{"-", "V1"}]}], ",", 
   RowBox[{"V2", "\[Rule]", 
    RowBox[{"-", "V2"}]}], ",", 
   RowBox[{"V3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "V3"}], 
       SqrtBox["3"]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["143", "110808"], "-", 
        FractionBox[
         RowBox[{"277", " ", "\[ImaginaryI]"}], 
         RowBox[{"55404", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"143", " ", "\[ImaginaryI]"}], 
         RowBox[{"110808", " ", 
          SqrtBox["3"]}]], "+", 
        FractionBox["277", 
         RowBox[{"55404", " ", 
          SqrtBox["6"]}]]}], ")"}], " ", "V5"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["491", "304722"], "+", 
        FractionBox[
         RowBox[{"835", " ", "\[ImaginaryI]"}], 
         RowBox[{"304722", " ", 
          SqrtBox["2"]}]]}], ")"}], " ", "V6"}]}]}], ",", 
   RowBox[{"V4", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "V4"}], 
      SqrtBox["3"]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["2750", "3"], "+", 
        FractionBox[
         RowBox[{"3971", " ", "\[ImaginaryI]"}], 
         RowBox[{"3", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"2750", " ", "\[ImaginaryI]"}], 
         RowBox[{"3", " ", 
          SqrtBox["3"]}]], "-", 
        FractionBox["3971", 
         RowBox[{"3", " ", 
          SqrtBox["6"]}]]}], ")"}], " ", "V5"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1573"}], "-", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ")"}], " ", "V6"}]}]}], ",", 
   RowBox[{"V5", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1570428", "9427"]}], "-", 
        FractionBox[
         RowBox[{"1462860", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "9427"], "+", 
        FractionBox[
         RowBox[{"523476", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "9427"], "-", 
        FractionBox[
         RowBox[{"487620", " ", 
          SqrtBox["6"]}], "9427"]}], ")"}], " ", "V3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["55834", "585162171"], "-", 
        FractionBox[
         RowBox[{"178313", " ", 
          SqrtBox[
           FractionBox["2", "3"]]}], "585162171"], "-", 
        FractionBox[
         RowBox[{"178313", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "585162171"], "-", 
        FractionBox[
         RowBox[{"55834", " ", "\[ImaginaryI]"}], 
         RowBox[{"585162171", " ", 
          SqrtBox["3"]}]]}], ")"}], " ", "V4"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"1393948", " ", 
          SqrtBox[
           FractionBox["2", "3"]]}], "1612017"], "+", 
        FractionBox[
         RowBox[{"4776845", " ", "\[ImaginaryI]"}], 
         RowBox[{"1612017", " ", 
          SqrtBox["3"]}]]}], ")"}], " ", "V5"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2780296", "17732187"]}], "-", 
        FractionBox[
         RowBox[{"8480975", " ", 
          SqrtBox[
           FractionBox["2", "3"]]}], "5910729"], "+", 
        FractionBox[
         RowBox[{"8480975", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "17732187"], "-", 
        FractionBox[
         RowBox[{"2780296", " ", "\[ImaginaryI]"}], 
         RowBox[{"5910729", " ", 
          SqrtBox["3"]}]]}], ")"}], " ", "V6"}]}]}], ",", 
   RowBox[{"V6", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["35712", "857"], "-", 
        FractionBox[
         RowBox[{"183672", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "857"]}], ")"}], " ", "V3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["133610", "159589683"], "-", 
        FractionBox[
         RowBox[{"30178", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "159589683"]}], ")"}], " ", "V4"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["447442", "439641"]}], "-", 
        FractionBox[
         RowBox[{"167395", " ", 
          SqrtBox[
           FractionBox["2", "3"]]}], "146547"], "-", 
        FractionBox[
         RowBox[{"167395", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "439641"], "+", 
        FractionBox[
         RowBox[{"447442", " ", "\[ImaginaryI]"}], 
         RowBox[{"146547", " ", 
          SqrtBox["3"]}]]}], ")"}], " ", "V5"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1393948", " ", 
           SqrtBox[
            FractionBox["2", "3"]]}], "1612017"]}], "-", 
        FractionBox[
         RowBox[{"4776845", " ", "\[ImaginaryI]"}], 
         RowBox[{"1612017", " ", 
          SqrtBox["3"]}]]}], ")"}], " ", "V6"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9585668001602716`*^9, 3.958567212782078*^9, {3.958567953479103*^9, 
   3.958567977891192*^9}, 3.958568059061645*^9, 3.958593073590412*^9, 
   3.960401423343392*^9, {3.960401552004134*^9, 3.9604015597411337`*^9}, 
   3.960402406428597*^9, 3.960402742011696*^9, 3.962112869517001*^9, 
   3.962441612988537*^9, 3.962563387643796*^9, 3.962879469580102*^9, 
   3.963214028650382*^9, 3.963395474165223*^9, 3.9642611888633633`*^9, 
   3.964530538951458*^9, 3.9645326352893143`*^9, 3.964533247029282*^9, 
   3.9651171735603123`*^9, 3.965119179135968*^9, 3.965119232118829*^9, 
   3.965119291425873*^9, 3.965119420238245*^9, 3.965119509182454*^9, 
   3.965119614867745*^9, 3.966543326286034*^9, 3.966719095409794*^9, 
   3.966853402475789*^9, 3.966937202866914*^9, 3.966982085824095*^9, 
   3.9670508653411503`*^9, 3.9673730223417597`*^9, 3.971887341456296*^9, 
   3.97188980297613*^9, 3.972067400369297*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"a747ebac-d947-4e77-90ab-c1e1ab2c6237"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9585668001602716`*^9, 3.958567212782078*^9, {3.958567953479103*^9, 
   3.958567977891192*^9}, 3.958568059061645*^9, 3.958593073590412*^9, 
   3.960401423343392*^9, {3.960401552004134*^9, 3.9604015597411337`*^9}, 
   3.960402406428597*^9, 3.960402742011696*^9, 3.962112869517001*^9, 
   3.962441612988537*^9, 3.962563387643796*^9, 3.962879469580102*^9, 
   3.963214028650382*^9, 3.963395474165223*^9, 3.9642611888633633`*^9, 
   3.964530538951458*^9, 3.9645326352893143`*^9, 3.964533247029282*^9, 
   3.9651171735603123`*^9, 3.965119179135968*^9, 3.965119232118829*^9, 
   3.965119291425873*^9, 3.965119420238245*^9, 3.965119509182454*^9, 
   3.965119614867745*^9, 3.966543326286034*^9, 3.966719095409794*^9, 
   3.966853402475789*^9, 3.966937202866914*^9, 3.966982085824095*^9, 
   3.9670508653411503`*^9, 3.9673730223417597`*^9, 3.971887341456296*^9, 
   3.97188980297613*^9, 3.972067407164563*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"3e7d4240-cc75-4d4f-b134-3e23d85228f0"]
}, Open  ]],

Cell[TextData[StyleBox["We will now compute the remaining 40 basis elements \
of H^0(8FPP, 6H). They will be split according to the action of the  C3 x C3 \
group. Specifically, they will be given as quadratic equations in U1,...,U40, \
which are zero on the V0 + V1 + V2 = 0 and V3 = 0. To make this work, we need \
to construct multiple points  on these curves. \n\nPrior to this, we want to \
express all 40 Us and 10 Rs in terms of Vs. Of course, we need to take one \
cubic root to do that.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.961242028000161*^9, 3.961242098793239*^9}, {
  3.9612421306696587`*^9, 3.961242157248782*^9}, {3.961242312523961*^9, 
  3.961242327624733*^9}, {3.961242434935871*^9, 3.9612424563694687`*^9}, {
  3.961328376501898*^9, 3.961328433738535*^9}, {3.971890426199964*^9, 
  3.9718904543497877`*^9}},ExpressionUUID->"55fe90ed-a51d-44a5-9ac0-\
7161da1962bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"get", " ", "a", " ", "database", " ", "of", " ", "points"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PointsV", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"num", "=", "1"}], ",", 
      RowBox[{"num", "<=", "20"}], ",", 
      RowBox[{"num", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"blah", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "==", "V0"}], ",", 
            RowBox[{"0", "==", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Vs", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], 
                RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"0", "==", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Vs", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], 
                RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], "}"}], 
          ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"eqs8", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "use", " ", 
         "all", " ", "62", " ", "equations"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{"blah", ",", "800", ",", 
          RowBox[{"WorkingPrecision", "->", "100"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "sols", "]"}], "==", "24"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"m", "=", "1"}], ",", 
           RowBox[{"m", "<=", "5"}], ",", 
           RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"PointsV", ",", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Length", "[", "PointsV", "]"}], ",", 
     RowBox[{"Accuracy", "[", "PointsV", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UtoRV", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"Rs", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "11"}], ",", 
     RowBox[{"k", "<=", "20"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"UtoRV", ",", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "UtoR"}], ")"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"R1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
                " ", "R4"}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]],
                 " ", "R7"}]}]], " ", 
             SqrtBox[
              RowBox[{"R1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]],
                 " ", "R4"}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
                " ", "R7"}]}]]}], ")"}], "/", "V1"}], "/", "V2"}]}]}]}], 
      "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "21"}], ",", 
     RowBox[{"k", "<=", "30"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"UtoRV", ",", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "UtoR"}], ")"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"R1", "+", "R4", "+", "R7"}]], " ", 
             SqrtBox[
              RowBox[{"R1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]],
                 " ", "R4"}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
                " ", "R7"}]}]]}], ")"}], "/", "V0"}], "/", "V2"}]}]}]}], 
      "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "31"}], ",", 
     RowBox[{"k", "<=", "40"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"UtoRV", ",", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "UtoR"}], ")"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"R1", "+", "R4", "+", "R7"}]], " ", 
             SqrtBox[
              RowBox[{"R1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
                " ", "R4"}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]],
                 " ", "R7"}]}]]}], ")"}], "/", "V1"}], "/", "V0"}]}]}]}], 
      "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsVRU", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numpt", "=", "1"}], ",", 
      RowBox[{"numpt", "<=", 
       RowBox[{"Length", "[", "PointsV", "]"}]}], ",", " ", 
      RowBox[{"numpt", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"numpt", ",", "10"}], "]"}], "==", "1"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"numpt", ",", 
            RowBox[{"Length", "[", "PointsVRU", "]"}], ",", 
            RowBox[{"Accuracy", "[", "PointsVRU", "]"}]}], "}"}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"solsR1R4R7", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"V0", "/.", 
                RowBox[{"PointsV", "[", 
                 RowBox[{"[", "numpt", "]"}], "]"}]}], ")"}], "^", "2"}], " ",
              "==", " ", "CutR"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"V1", "/.", 
                RowBox[{"PointsV", "[", 
                 RowBox[{"[", "numpt", "]"}], "]"}]}], ")"}], "^", "2"}], " ",
              "==", " ", "Cut1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"V2", "/.", 
                RowBox[{"PointsV", "[", 
                 RowBox[{"[", "numpt", "]"}], "]"}]}], ")"}], "^", "2"}], " ",
              "==", " ", "Cut2"}]}], "}"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"EqsRsmall", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
            RowBox[{"0", "==", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V3", " ", "V4"}], "-", 
               RowBox[{"(", 
                RowBox[{"F0", "/.", "UtoRV"}], ")"}]}], ")"}]}]}], "]"}], "/.", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"PointsV", "[", 
             RowBox[{"[", "numpt", "]"}], "]"}], ",", "solsR1R4R7"}], "]"}]}],
          "]"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "it", " ", "is", " ", "faster", " ", "to", " ", "not", " ", "use", 
         " ", "all", " ", "of", " ", "the", " ", "equations"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "sols", "]"}], "==", "3"}], ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"sanity", " ", "check"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "<=", "3"}], ",", 
           RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ptVR", " ", "=", " ", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"PointsV", "[", 
                RowBox[{"[", "numpt", "]"}], "]"}], ",", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", "solsR1R4R7"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"PointsVRU", ",", " ", 
              RowBox[{"Join", "[", 
               RowBox[{"ptVR", ",", 
                RowBox[{"UtoRV", "/.", "ptVR"}]}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"numpt", ",", 
       RowBox[{"Length", "[", "PointsVRU", "]"}], ",", 
       RowBox[{"Accuracy", "[", "PointsVRU", "]"}]}], "}"}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9613284386600857`*^9, 3.96132855282655*^9}, {
  3.963340652581147*^9, 3.963340668085394*^9}, {3.966751130799899*^9, 
  3.966751141056982*^9}, {3.966751299021647*^9, 3.966751299680333*^9}, {
  3.966751552718379*^9, 3.966751561496037*^9}, {3.966756830558049*^9, 
  3.966756843958153*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"b6b0f745-edda-4896-9fe9-6480461b20e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", "433.8721808950416`"}], "}"}]], "Output",
 CellChangeTimes->{3.961328533237393*^9, 3.961328629656454*^9, 
  3.9624417270228*^9, 3.962563501068079*^9, 3.9628795843664637`*^9, 
  3.9631658503872757`*^9, 3.963214149613698*^9, 3.963395591150167*^9, 
  3.9642613021258173`*^9, 3.964533353455264*^9, 3.9651172385148783`*^9, 
  3.9651197331172323`*^9, 3.96654341561587*^9, 3.966750988512554*^9, 
  3.966751204942499*^9, 3.9667516303703012`*^9, 3.9667520961053267`*^9, 
  3.966756915252719*^9, 3.966853490831893*^9, 3.966937291520145*^9, 
  3.966982174487657*^9, 3.967050953046032*^9, 3.9673731101483383`*^9, 
  3.9718907684801893`*^9, 3.972067474131619*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"55cd5031-4f21-451f-be62-66bb579d49b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "\[Infinity]"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.9720674741562653`*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"dfd69763-5bfa-44f8-9df3-2ab03347c71f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "30", ",", "392.6325123446039`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.972068701029533*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"00e31c60-d814-40e3-ba21-05e8b37e3d53"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21", ",", "60", ",", "380.6279413542443`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.972069805151165*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"cd6d9d6a-b9fe-4a36-a0bd-8223552a8e5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31", ",", "90", ",", "380.6279413542443`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.972071078688221*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"863ecd96-130a-4470-871e-0a7210490eac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"41", ",", "120", ",", "345.84473633182785`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.972072499538307*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"60e6ade4-fb65-4456-9eb4-0ad87b660510"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"51", ",", "150", ",", "345.84473633182785`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.9720735900936937`*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"eafa10f0-fe58-4fbc-9d5b-d514f014d964"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61", ",", "180", ",", "335.5439944078752`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.9720745743425198`*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"bd6220d3-4f1c-42c9-9cba-89c3460d4a4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"71", ",", "210", ",", "335.5439944078752`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.972075684783381*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"eac3e44d-8aef-4a33-9a19-afe15f0fde7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", "240", ",", "305.2458120332265`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.972076688118392*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"c2dff7bd-76df-45f8-8086-88a2c1dff1e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"91", ",", "270", ",", "305.2458120332265`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.97207787715033*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"b053ec84-0080-42af-af07-c9f4407ee1c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"101", ",", "300", ",", "305.2458120332265`"}], "}"}]], "Print",
 CellChangeTimes->{3.963395591163205*^9, 3.96426130214557*^9, 
  3.964533353459764*^9, 3.965117238518824*^9, 3.9651197331384163`*^9, 
  3.966543415622439*^9, 3.966750988522279*^9, 3.9667512049438763`*^9, 
  3.96675163039098*^9, 3.96675209612398*^9, 3.9667569153091917`*^9, 
  3.966853490856348*^9, 3.966937291547634*^9, 3.966982174513055*^9, 
  3.96705095304874*^9, 3.967373110194626*^9, 3.9718907685322742`*^9, 
  3.9720794293829613`*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"78b00313-c580-4def-8c0b-b365967c712c"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["It will be better for us to have the U_10, ..., U_39 \
in a C3-invariant basis. We will call them Utildes.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9613963341528883`*^9, 3.9613963420109873`*^9}, {
  3.9614008000515013`*^9, 3.961400817066061*^9}, {3.961415923329638*^9, 
  3.961415941981721*^9}},ExpressionUUID->"8b237585-1ef7-42ba-88c2-\
55e3400cae6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Utildes", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<Utilde\>\"", ",", 
        RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "39"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UtildesToU", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "10"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"UtildesToU", ",", 
      RowBox[{
       RowBox[{"Utildes", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"Us", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"UtildesToU", ",", 
      RowBox[{
       RowBox[{"Utildes", "[", 
        RowBox[{"[", 
         RowBox[{"10", "+", "k"}], "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"10", "+", "k"}], "]"}], "]"}], "+", 
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"20", "+", "k"}], "]"}], "]"}], "+", 
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"30", "+", "k"}], "]"}], "]"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"UtildesToU", ",", 
      RowBox[{
       RowBox[{"Utildes", "[", 
        RowBox[{"[", 
         RowBox[{"20", "+", "k"}], "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"10", "+", "k"}], "]"}], "]"}], "+", 
        RowBox[{"w", " ", 
         RowBox[{"Us", "[", 
          RowBox[{"[", 
           RowBox[{"20", "+", "k"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", 
         RowBox[{"Us", "[", 
          RowBox[{"[", 
           RowBox[{"30", "+", "k"}], "]"}], "]"}]}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"UtildesToU", ",", 
      RowBox[{
       RowBox[{"Utildes", "[", 
        RowBox[{"[", 
         RowBox[{"30", "+", "k"}], "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"10", "+", "k"}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", 
         RowBox[{"Us", "[", 
          RowBox[{"[", 
           RowBox[{"20", "+", "k"}], "]"}], "]"}]}], "+", 
        RowBox[{"w", " ", 
         RowBox[{"Us", "[", 
          RowBox[{"[", 
           RowBox[{"30", "+", "k"}], "]"}], "]"}]}]}]}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.961415909460441*^9, 3.961416155228806*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"d477b626-bcf9-42f7-b08e-0bc42f5b936a"],

Cell[TextData[StyleBox["I will now write R0, R1, R4, R7 in terms of V-s. Then \
I will do it for R2^3, and express other R-s in terms of R2.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9626531506812077`*^9, 
  3.9626532083488817`*^9}},ExpressionUUID->"3f1e6456-32a8-45ef-a167-\
4bc8c359c3c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"R1", ",", " ", "R4", ",", " ", 
    RowBox[{"R7", " ", "are", " ", "easy"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"R147toV", "=", 
     RowBox[{
      RowBox[{"RootReduce", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"CutR", "==", 
             RowBox[{"V0", "^", "2"}]}], ",", " ", 
            RowBox[{"Cut1", "==", 
             RowBox[{"V1", "^", "2"}]}], ",", " ", 
            RowBox[{"Cut2", "==", 
             RowBox[{"V2", "^", "2"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"R1", ",", "R4", ",", "R7"}], "}"}]}], "]"}], "]"}], "]"}],
       "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "R0", " ", "also", " ", "turns", " ", "out", " ", "to", " ", "be", " ", 
      "a", " ", "degree", " ", "2", " ", "polynomial", " ", "in", " ", "V"}], 
     "-", "s"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vto1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vs", "[", 
         RowBox[{"[", "l", "]"}], "]"}], "->", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mons2V", "=", 
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Vs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "^", "2"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mons2V", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mons2V", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Mons2V", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", "Vto1"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Mons2V", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"goodMons2V", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "Mons2V", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"Mons2V", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ",", 
                RowBox[{"Vs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", "2"}], 
           "]"}], "==", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"goodMons2V", ",", 
            RowBox[{"Mons2V", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mons2V", "=", "goodMons2V"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"blah", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "R0", "}"}], ",", " ", "Mons2V"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "blah", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"blah", "/.", "PointsVRU"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"NullSpace", "[", "values", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mxns", "=", 
     RowBox[{
      RowBox[{"ReverseSortBy", "[", 
       RowBox[{
        RowBox[{"ns", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "Abs"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"ns", "/", "mxns"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"acc", "=", 
     RowBox[{"Round", "[", 
      RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "==", 
        RowBox[{
         RowBox[{"RootApproximant", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"ns", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
           "4"}], "]"}], ".", "blah"}]}], ",", "R0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R0147toV", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"R147toV", ",", 
       RowBox[{"sols", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"R0147toV", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", 
     RowBox[{"R0", "->", 
      RowBox[{"(", 
       RowBox[{"R0", "/.", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"R0147toV", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", "Vs"}], "]"}], "]"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxVsog2EABuA/pDSllrhwVsSKErkwydI0p9SSw8Vfm7bUCk05XCAzLbGw
Ymsb5cJpFg1/isZQLIs2kpAkxyXShAuafO938fSkNLZKlSEMwyQSOHvy0bWv
fRPpRthX7PbEfWKxW/2FI7pLCw7IO0U2IY7mx5bgP0MDnbsqleJpgZlu1NXd
HJIXelT3+N4cFuohM8w7Hz+FNxUek/Oed+jxzccleGicL8YG87UEX1jGWayv
KlvBZqGdLllcnvCSWTbfiFPfFZU+cn3fEn1v/keN11fT27Bl0D6DTTbtLLYq
13bxYka7B/sCZ158FO6nr56rkk7IAzUTdE3MQA1+Ke+SYce6tB97nU66cU72
cEr+tsmf8PBv9QvmKso/8IM30JGpexMdiNpN2N5lEgvIWWnbMrzB6+/E15du
De6tXdJjwVbCGL5NHp3CnmCQfhhVNY/7FLwFHJkqd+AWzrWB76w5XDHZv5lL
/wcWUwwO
  "],
 CellLabel->
  "In[134]:=",ExpressionUUID->"324e0077-1cf4-430e-b4db-397738ffd607"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{{3.962655471795206*^9, 3.962655494631742*^9}, {
   3.9626557498985786`*^9, 3.9626557667768707`*^9}, {3.962655853844528*^9, 
   3.962655875060175*^9}, 3.96265598504146*^9, 3.962656065978621*^9, 
   3.962656207521181*^9, 3.962700876335142*^9, 3.9627012184485826`*^9, 
   3.9629273697087708`*^9, 3.963163577894189*^9, 3.9631656077841587`*^9, 
   3.9631770896566563`*^9, 3.963431239047768*^9, 3.964293319720045*^9, 
   3.964611974591202*^9, 3.965155759323197*^9, 3.9665670133619537`*^9, 
   3.966767572095875*^9, 3.96686402818925*^9, 3.9669679817842293`*^9, 
   3.966992940031527*^9, 3.9670615098582706`*^9, 3.967383549164069*^9, 
   3.971905286679781*^9, 3.972079439505089*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"4dd834c8-66f5-472c-b5ab-544f548ae824"]
}, Open  ]],

Cell[TextData[StyleBox["I also want to write R2^3 as a rational function in \
V-s. The approach is to write it as a rational function in R0, R1, R4, R7. I \
will also do it for R2 R3, R2 R6, R2 R9, R2^2 R5, R2^2 R8 so that we are then \
able to write these in terms of R2.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.962537523413513*^9, 3.962537572433708*^9}, {
  3.962618010087346*^9, 3.962618021008919*^9}, {3.962696754018228*^9, 
  3.962696816442437*^9}, {3.966762785432197*^9, 
  3.966762808351878*^9}},ExpressionUUID->"30ec62d7-9382-4fce-9797-\
c30c5bf9f002"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PointsR", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "30"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "==", "R0"}], ",", 
            RowBox[{"0", "==", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"RandomInteger", "[", "200", "]"}], 
                RowBox[{"Rs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"0", "==", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"RandomInteger", "[", "200", "]"}], 
                RowBox[{"Rs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], "}"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"EqsRsmall", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "84"}], "}"}]}], "]"}]}], "]"}], ",",
         "600"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<=", "10"}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Accuracy", "[", 
           RowBox[{"sols", "[", 
            RowBox[{"[", "l", "]"}], "]"}], "]"}], ">", "350"}], ",", " ", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"PointsR", ",", 
           RowBox[{"sols", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "PointsR", "]"}], ",", 
    RowBox[{"Accuracy", "[", "PointsR", "]"}]}], "}"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"finding", " ", "a", " ", "formula", " ", "for", " ", 
    RowBox[{"R2", "^", "3"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", ">=", "0"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "0"}]}], "}"}], 
     ",", "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "+=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", ">=", "0"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "0"}]}], "}"}], 
     ",", "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maybe", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R2", "^", "3"}], " ", "Mons1"}], ",", " ", "Mons2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "maybe", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"maybe", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsR"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "maybe", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", "values", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "400"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"rr", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "maybe"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", "eqs", "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2cubeToR", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"R2", "->", "0"}]}], ")"}]}], "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"eqs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"R2", "^", "3"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "I", " ", "will", " ", "now", " ", "do", " ", "it", " ", "for", " ", "R2", 
    " ", "R3"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", ">=", "0"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "0"}]}], "}"}], 
     ",", "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "+=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", ">=", "0"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "0"}]}], "}"}], 
     ",", "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maybe", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"R2", " ", "R3", "  ", "Mons1"}], ",", " ", "Mons2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "maybe", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"maybe", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsR"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "maybe", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", "values", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "400"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"rr", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "maybe"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", "eqs", "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2R3toR", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"R2", "->", "0"}]}], ")"}]}], "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"eqs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"R2", " ", "R3"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "I", " ", "will", " ", "now", " ", "do", " ", "it", " ", "for", " ", "R2", 
    " ", "R6"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", ">=", "0"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "0"}]}], "}"}], 
     ",", "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "+=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sols", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a0", ">=", "0"}], ",", 
        RowBox[{"a1", ">=", "0"}], ",", 
        RowBox[{"a4", ">=", "0"}], ",", 
        RowBox[{"a7", ">=", "0"}], ",", 
        RowBox[{
         RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "1"}]}], "}"}],
       ",", "Integers"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "needs", " ", "to", " ", "accomodate", " ", "the", " ", "second", " ", 
    "grading"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maybe", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"R2", " ", "R6", "  ", "Mons1"}], ",", " ", "Mons2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "maybe", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"maybe", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsR"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "maybe", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", "values", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "400"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"rr", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "maybe"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", "eqs", "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2R6toR", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"R2", "->", "0"}]}], ")"}]}], "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"eqs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"R2", " ", "R6"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "I", " ", "will", " ", "now", " ", "do", " ", "it", " ", "for", " ", "R2", 
    " ", "R9"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", ">=", "0"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "0"}]}], "}"}], 
     ",", "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "+=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sols", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a0", ">=", "0"}], ",", 
        RowBox[{"a1", ">=", "0"}], ",", 
        RowBox[{"a4", ">=", "0"}], ",", 
        RowBox[{"a7", ">=", "0"}], ",", 
        RowBox[{
         RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "2"}]}], "}"}],
       ",", "Integers"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "needs", " ", "to", " ", "accomodate", " ", "the", " ", "second", " ", 
    "grading"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maybe", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"R2", " ", "R9", "  ", "Mons1"}], ",", " ", "Mons2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "maybe", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"maybe", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsR"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "maybe", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", "values", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "400"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"rr", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "maybe"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", "eqs", "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2R9toR", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"R2", "->", "0"}]}], ")"}]}], "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"eqs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"R2", " ", "R9"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "I", " ", "will", " ", "now", " ", "do", " ", "it", " ", "for", " ", 
    RowBox[{"R2", "^", "2"}], " ", "R5"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", ">=", "0"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "0"}]}], "}"}], 
     ",", "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "+=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sols", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a0", ">=", "0"}], ",", 
        RowBox[{"a1", ">=", "0"}], ",", 
        RowBox[{"a4", ">=", "0"}], ",", 
        RowBox[{"a7", ">=", "0"}], ",", 
        RowBox[{
         RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "1"}]}], "}"}],
       ",", "Integers"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "needs", " ", "to", " ", "accomodate", " ", "the", " ", "second", " ", 
    "grading"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maybe", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R2", "^", "2"}], " ", "R5", "  ", "Mons1"}], ",", " ", 
     "Mons2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "maybe", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"maybe", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsR"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "maybe", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", "values", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "400"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"rr", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "maybe"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", "eqs", "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22R5toR", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"R2", "->", "0"}]}], ")"}]}], "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"eqs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"R2", "^", "2"}], " ", "R5"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "I", " ", "will", " ", "now", " ", "do", " ", "it", " ", "for", " ", 
    RowBox[{"R2", "^", "2"}], " ", "R8"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", ">=", "0"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}], ",", 
       RowBox[{
        RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "0"}]}], "}"}], 
     ",", "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "+=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sols", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a0", ">=", "0"}], ",", 
        RowBox[{"a1", ">=", "0"}], ",", 
        RowBox[{"a4", ">=", "0"}], ",", 
        RowBox[{"a7", ">=", "0"}], ",", 
        RowBox[{
         RowBox[{"a0", "+", "a1", "+", "a4", "+", "a7"}], "==", "deg"}], ",", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"a4", "-", "a7"}], ",", "3"}], "]"}], "==", "2"}]}], "}"}],
       ",", "Integers"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "needs", " ", "to", " ", "accomodate", " ", "the", " ", "second", " ", 
    "grading"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "^", "a0"}], " ", 
     RowBox[{"R1", "^", "a1"}], " ", 
     RowBox[{"R4", "^", "a4"}], " ", 
     RowBox[{"R7", "^", "a7"}]}], "/.", "sols"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maybe", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R2", "^", "2"}], " ", "R8", "  ", "Mons1"}], ",", " ", 
     "Mons2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "maybe", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"maybe", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsR"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "maybe", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", "values", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "400"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"rr", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "maybe"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", "eqs", "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22R8toR", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"R2", "->", "0"}]}], ")"}]}], "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"eqs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"R2", "^", "2"}], " ", "R8"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.962537769650141*^9, 3.962537987328897*^9}, {
   3.962539203910841*^9, 3.9625392070158453`*^9}, 3.962539301311747*^9, {
   3.962540121143722*^9, 3.962540201327186*^9}, {3.962543644615017*^9, 
   3.962543644680423*^9}, {3.9625444676923437`*^9, 3.962544493773322*^9}, {
   3.962547466673882*^9, 3.9625474668139153`*^9}, {3.963340704054001*^9, 
   3.963340771237301*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"7c5f154e-eeeb-43ad-b54b-91b26517d736"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"300", ",", "453.5596069789919`"}], "}"}]], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972080028798312*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"158ce513-9472-44a9-aa6f-6dfef08ce852"],

Cell[BoxData["231"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.97208002904181*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"7d153b0c-f564-4c74-8906-f588f56e4507"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.97208017878577*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"09df19f2-6ee4-4fb9-98c0-8529e5196699"],

Cell[BoxData["444.883980894958`"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.9720801787932167`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"6358115c-adfd-4d43-b59b-36311135e69c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720802644883013`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"2f170033-4526-4cc8-a532-a4f66e600aa9"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.97208026451406*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"20ed5bb9-8141-4a85-85e6-d490c98e7315"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720802646339693`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"19141d7d-740b-4842-9fe3-cca18eb97bbd"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720802752523108`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"3c187a12-7248-4d7f-bb93-8f558d63aa76"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720802842296877`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"d09152f7-a73c-4556-ba44-157a0757cb51"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.97208028477352*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"971a3761-cfbb-4fe0-b2fc-eeb8b0c806ad"]
}, Open  ]],

Cell[BoxData["200"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.9720802853567057`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"0969794e-53c8-4846-a90c-36039c2c809b"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972080392695943*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"4cb17aef-acf0-44b1-80ce-12d14d8845fb"],

Cell[BoxData["445.622248561027`"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972080392702416*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"1568e299-84ed-46d8-9a13-8839c3aa3df9"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080439085341*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"a3bf76b1-4411-4fcc-b0eb-79ae83f55a3f"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720804391046124`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"d667c7e0-e6ca-4a97-aef5-b9debd84df48"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080439109922*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"d074b6cb-7be2-4df9-8796-e0204a662f1b"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080445703638*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"ce5de8b5-4aa2-4422-a59a-49957f9d26db"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080449313389*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"53407c81-dcb0-49a3-83bf-ade8f4fcc582"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080449404108*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"2d002f62-5ee1-462a-a7a9-d4c28316fa0b"]
}, Open  ]],

Cell[BoxData["196"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972080449725834*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"0710658e-19e1-4bb1-950b-d84eaf6858f1"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972080550687274*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"40f0ebbc-82a9-4f34-8a4b-9c7855d1d896"],

Cell[BoxData["445.9654357115503`"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972080550693791*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"04f18d5a-d30c-4831-96f4-e04dc2a6daf8"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720806105785723`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"aca1f97f-9fc9-4720-b357-fc223c541077"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720806105852957`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8912d1a8-3713-4c6a-a566-50a091d4a4d6"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.97208061070617*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"6ff899f8-93e3-4337-a78f-d69d10dfe1d9"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080617640828*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8e25619e-ae6c-4a7e-b6ab-0cb138ba678d"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.97208062420599*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"0db6fa31-be5b-4f39-b472-4aa03ced2a42"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080624411384*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"339cad33-e666-48aa-b78b-26ca973f76aa"]
}, Open  ]],

Cell[BoxData["196"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.9720806248129463`*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"28490a15-1450-4641-8c7a-4c876ee6097c"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972080726425647*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"03d71a57-4238-4508-8557-4f5a429d690f"],

Cell[BoxData["446.1689814190424`"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.9720807264330397`*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"b828a4a1-17f5-4601-a353-da4dabebed02"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720807861433897`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"ae8e60b7-7333-4f37-b479-556de0dd975f"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080786148827*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"51e16a5b-68fc-4ddb-b987-a455c6a49eba"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080786272224*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"de13187d-29b2-4016-b7d3-130688b4f969"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720807920710993`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"08953125-3e5b-41e4-97a1-f3667da3f89b"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080798627137*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5c6ee4f4-3d70-4c73-a47f-4329d7c1645b"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972080798850095*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"c06dc292-1fc3-4b70-aaad-07962d7fbf6b"]
}, Open  ]],

Cell[BoxData["226"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.9720807993125668`*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"5f99e397-2eb9-433f-90f9-faac564237ea"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.97208094278817*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"7028dcd9-2189-4eb4-8d17-59c930682105"],

Cell[BoxData["445.37709857891934`"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972080942794855*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"82730dcf-fe25-4eda-af3a-58ce01bb70e8"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081014913219*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"3b4727d3-cd12-4cd1-87e2-9eaf6e494616"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081014917544*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"3d9972b0-3136-45da-a544-69da4e6756a9"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081015030444*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"eaca617d-c2c9-4c2e-9b19-f150b07828cf"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081024044715*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"46b1a1a8-0c41-451c-8ef3-edac4e5d6978"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081029556485*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"969814e8-0132-4997-bbff-19f0b15a300a"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081029791972*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"42c10fb3-c7fd-4614-a106-42de75389e33"]
}, Open  ]],

Cell[BoxData["226"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.9720810302059517`*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"0bbb99ac-5f34-4810-ac48-f1dd7b199097"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.9720811744487553`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"0762a106-7415-4d94-8ea0-63a127ecfb05"],

Cell[BoxData["445.44414496713057`"], "Output",
 CellChangeTimes->{3.962539319678413*^9, 3.962540530910942*^9, 
  3.962544031424973*^9, 3.9625444807312*^9, 3.9625448584408617`*^9, 
  3.9625480311444674`*^9, 3.962598598433988*^9, 3.962927909217293*^9, 
  3.963164117572328*^9, 3.963177628321045*^9, 3.9634318026837378`*^9, 
  3.964293859567718*^9, 3.964612521367173*^9, 3.965156316725607*^9, 
  3.966567553029434*^9, 3.9667681153551817`*^9, 3.966864572146543*^9, 
  3.966968525088705*^9, 3.9669934791666317`*^9, 3.967062045773386*^9, 
  3.967384093679742*^9, 3.971906770434519*^9, 3.972081174456358*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"e950e282-83f7-45a8-aa98-ff9922ecac00"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.97208124640633*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"73e2f83f-0d88-423f-b577-9af6477f9a6e"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.9720812464226847`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"7c6a6840-9999-4822-afcb-1b5024807047"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.97208124647478*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b2ceb288-cc29-4cf8-9f12-49400c31025f"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081254580802*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"71db516b-a730-4176-88c7-2ed5cd49186c"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081262080715*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5187131a-492a-403e-9e16-bad951ff3549"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9634320442765427`*^9, 3.9642940910794563`*^9, 
  3.964612756027485*^9, 3.965156553405231*^9, 3.966567773824224*^9, 
  3.966768342075301*^9, 3.966864802116218*^9, 3.96696875844107*^9, 
  3.966993696804843*^9, 3.967062275739395*^9, 3.967384324252079*^9, 
  3.971909868292891*^9, 3.972081262303823*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"e45c6d83-cef0-4dd2-8f2c-39b17930d0dd"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will now do a test of our results. We will compute \
some points for the V-s, then compute R-s and then check that we get a point \
on the original FPP. We will also time this process.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.962699958611168*^9, 3.962700010922665*^9}, {
  3.9627000922759733`*^9, 3.9627001016309223`*^9}, {3.962701562808405*^9, 
  3.9627015691216707`*^9}},ExpressionUUID->"a153a8e0-e8b2-422b-b5f9-\
95aeeaf0825f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Timing", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "==", "V0"}], ",", 
           RowBox[{"0", "==", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], 
               RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"0", "==", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], 
               RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], "}"}], 
         ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"eqs8", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], ",", 
       "800", ",", 
       RowBox[{"WorkingPrecision", "->", "200"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pt", "=", 
    RowBox[{"sols", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"pt", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"pt", ",", " ", 
      RowBox[{"R0147toV", "/.", "pt"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"pt", ",", 
     RowBox[{"R2", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"R2cubeToR", "/.", "pt"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}]}]}]}], "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"pt", ",", 
     RowBox[{"R3", "->", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R2R3toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}], 
    "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"pt", ",", 
     RowBox[{"R6", "->", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R2R6toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}], 
    "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"pt", ",", 
     RowBox[{"R9", "->", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R2R9toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}], 
    "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"pt", ",", 
     RowBox[{"R5", "->", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R22R5toR", "/", 
          RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], "]"}], 
   ";", "\[IndentingNewLine]", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"pt", ",", 
     RowBox[{"R8", "->", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"R22R8toR", "/", 
          RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], "]"}], 
   ";", "\[IndentingNewLine]", 
   RowBox[{"pt", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"pt", ",", " ", 
      RowBox[{
       RowBox[{"UtildesToU", "/.", "UtoRV"}], "/.", "pt"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"N", "[", 
    RowBox[{"EqsRsmall", "/.", "pt"}], "]"}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "will", " ", "build", " ", "a", " ", "database", 
    " ", "of", " ", "points"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PointsVRUtilde", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"num", "=", "1"}], ",", 
     RowBox[{"num", "<=", "30"}], ",", 
     RowBox[{"num", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"num", ",", "7"}], "]"}], "==", "3"}], ",", 
        RowBox[{"Print", "[", "num", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "==", "V0"}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Vs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], 
                 RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Vs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], 
                 RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], "}"}],
            ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"eqs8", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], ",",
          "1200", ",", 
         RowBox[{"WorkingPrecision", "->", "300"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"l", "<=", "7"}], ",", 
        RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pt", "=", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"pt", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"pt", ",", " ", 
            RowBox[{"R0147toV", "/.", "pt"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R2", "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R2cubeToR", "/.", "pt"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R3", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R3toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R6", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R6toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R9", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R9toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R5", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R22R5toR", "/", 
                RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R8", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R22R8toR", "/", 
                RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"pt", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"pt", ",", 
            RowBox[{
             RowBox[{"UtildesToU", "/.", "UtoRV"}], "/.", "pt"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Accuracy", "[", "pt", "]"}], ">", "800"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"PointsVRUtilde", ",", "pt"}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "PointsVRUtilde", "]"}], ",", 
   RowBox[{"Accuracy", "[", "PointsVRUtilde", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.962700016165887*^9, 3.962700219348996*^9}, {
   3.962700263033285*^9, 3.962700294736092*^9}, {3.962700328807395*^9, 
   3.9627005421575403`*^9}, {3.962701241158348*^9, 3.962701258266127*^9}, {
   3.9627015765472727`*^9, 3.96270164867741*^9}, {3.9627016824041452`*^9, 
   3.9627016840735703`*^9}, 3.96270171975753*^9, {3.962718978681694*^9, 
   3.9627191508102083`*^9}, {3.963211043353814*^9, 3.963211058404235*^9}, {
   3.963211284023122*^9, 3.963211325453746*^9}, {3.963253989463374*^9, 
   3.9632539939756813`*^9}, {3.963262830035173*^9, 3.9632628395423937`*^9}, {
   3.9632629150590267`*^9, 3.9632629153754177`*^9}, {3.964533317751368*^9, 
   3.9645333203852177`*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"21753313-ef5c-4bcf-be73-5827b38a24d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.315881`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.9627001136191397`*^9, 3.9627001412944603`*^9}, 
   3.9627001930936813`*^9, 3.96270022470862*^9, 3.962700300011745*^9, 
   3.962700508994339*^9, 3.96270054642348*^9, 3.962700910528701*^9, {
   3.962701235003819*^9, 3.9627012626866493`*^9}, {3.962701606352395*^9, 
   3.962701653172247*^9}, 3.9627016899351597`*^9, 3.962719155858729*^9, 
   3.962929124506303*^9, 3.963165295441081*^9, 3.963165406917356*^9, 
   3.963178800562471*^9, 3.963211135144834*^9, 3.963211329907159*^9, 
   3.963253877820382*^9, 3.963253998995719*^9, 3.9632628480689774`*^9, 
   3.963262927888383*^9, 3.9634331006786003`*^9, 3.964295069533845*^9, 
   3.964613760461258*^9, 3.965157505986665*^9, 3.966568705110168*^9, 
   3.966769297156609*^9, 3.966865783503819*^9, 3.9669697539599333`*^9, 
   3.966994620374116*^9, 3.967063293212438*^9, 3.9673853096378527`*^9, 
   3.971917799950366*^9, 3.972081266344055*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"45d3f4ca-ecda-4d35-95aa-7067fc18fc46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.133342`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.9627001136191397`*^9, 3.9627001412944603`*^9}, 
   3.9627001930936813`*^9, 3.96270022470862*^9, 3.962700300011745*^9, 
   3.962700508994339*^9, 3.96270054642348*^9, 3.962700910528701*^9, {
   3.962701235003819*^9, 3.9627012626866493`*^9}, {3.962701606352395*^9, 
   3.962701653172247*^9}, 3.9627016899351597`*^9, 3.962719155858729*^9, 
   3.962929124506303*^9, 3.963165295441081*^9, 3.963165406917356*^9, 
   3.963178800562471*^9, 3.963211135144834*^9, 3.963211329907159*^9, 
   3.963253877820382*^9, 3.963253998995719*^9, 3.9632628480689774`*^9, 
   3.963262927888383*^9, 3.9634331006786003`*^9, 3.964295069533845*^9, 
   3.964613760461258*^9, 3.965157505986665*^9, 3.966568705110168*^9, 
   3.966769297156609*^9, 3.966865783503819*^9, 3.9669697539599333`*^9, 
   3.966994620374116*^9, 3.967063293212438*^9, 3.9673853096378527`*^9, 
   3.971917799950366*^9, 3.972081266474744*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"820815f8-36bd-472e-bc58-e6a4aef8ba22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9627001136191397`*^9, 3.9627001412944603`*^9}, 
   3.9627001930936813`*^9, 3.96270022470862*^9, 3.962700300011745*^9, 
   3.962700508994339*^9, 3.96270054642348*^9, 3.962700910528701*^9, {
   3.962701235003819*^9, 3.9627012626866493`*^9}, {3.962701606352395*^9, 
   3.962701653172247*^9}, 3.9627016899351597`*^9, 3.962719155858729*^9, 
   3.962929124506303*^9, 3.963165295441081*^9, 3.963165406917356*^9, 
   3.963178800562471*^9, 3.963211135144834*^9, 3.963211329907159*^9, 
   3.963253877820382*^9, 3.963253998995719*^9, 3.9632628480689774`*^9, 
   3.963262927888383*^9, 3.9634331006786003`*^9, 3.964295069533845*^9, 
   3.964613760461258*^9, 3.965157505986665*^9, 3.966568705110168*^9, 
   3.966769297156609*^9, 3.966865783503819*^9, 3.9669697539599333`*^9, 
   3.966994620374116*^9, 3.967063293212438*^9, 3.9673853096378527`*^9, 
   3.971917799950366*^9, 3.9720812666007223`*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"47372b88-9297-42da-8e25-59672183d358"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    255, 1, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963433157569302*^9, 3.964295178550087*^9, 
  3.964613818966124*^9, 3.9651575299308767`*^9, 3.966568716501075*^9, 
  3.966769319134486*^9, 3.966865801780699*^9, 3.9669698206387377`*^9, 
  3.966994631168148*^9, 3.967063299014159*^9, 3.96738533879141*^9, 
  3.971917805391906*^9, 3.97208127780632*^9},
 CellLabel->
  "During evaluation of \
In[251]:=",ExpressionUUID->"c428f90a-6fbc-4bc0-89ea-665369b4d308"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.963178809668579*^9, 3.963211144289838*^9, 
  3.963211339052822*^9, 3.963253888029747*^9, 3.963254008573822*^9, 
  3.963262861911385*^9, 3.963262942012693*^9, 3.9634331154609756`*^9, 
  3.964295083715914*^9, 3.964613774830172*^9, 3.965157518527602*^9, 
  3.966568717428192*^9, 3.966769309059168*^9, 3.9668657967310343`*^9, 
  3.966969766873808*^9, 3.966994631949292*^9, 3.967063306746112*^9, 
  3.9673853215221367`*^9, 3.971917812438779*^9, 3.9720812786824493`*^9},
 CellLabel->
  "During evaluation of \
In[251]:=",ExpressionUUID->"7a81b293-33cc-4465-a37d-e534851b740e"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    255, 2, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963433157569302*^9, 3.964295178550087*^9, 
  3.964613818966124*^9, 3.9651575299308767`*^9, 3.966568716501075*^9, 
  3.966769319134486*^9, 3.966865801780699*^9, 3.9669698206387377`*^9, 
  3.966994631168148*^9, 3.967063299014159*^9, 3.96738533879141*^9, 
  3.971917805391906*^9, 3.972081283708804*^9},
 CellLabel->
  "During evaluation of \
In[251]:=",ExpressionUUID->"bfaddca3-b2ff-4198-9cea-022bc932bb6d"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.963178809668579*^9, 3.963211144289838*^9, 
  3.963211339052822*^9, 3.963253888029747*^9, 3.963254008573822*^9, 
  3.963262861911385*^9, 3.963262942012693*^9, 3.9634331154609756`*^9, 
  3.964295083715914*^9, 3.964613774830172*^9, 3.965157518527602*^9, 
  3.966568717428192*^9, 3.966769309059168*^9, 3.9668657967310343`*^9, 
  3.966969766873808*^9, 3.966994631949292*^9, 3.967063306746112*^9, 
  3.9673853215221367`*^9, 3.971917812438779*^9, 3.972081321090804*^9},
 CellLabel->
  "During evaluation of \
In[251]:=",ExpressionUUID->"49a90594-7f94-4201-9c8b-99ea1a42f1cf"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    255, 3, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963433157569302*^9, 3.964295178550087*^9, 
  3.964613818966124*^9, 3.9651575299308767`*^9, 3.966568716501075*^9, 
  3.966769319134486*^9, 3.966865801780699*^9, 3.9669698206387377`*^9, 
  3.966994631168148*^9, 3.967063299014159*^9, 3.96738533879141*^9, 
  3.971917805391906*^9, 3.9720813259024973`*^9},
 CellLabel->
  "During evaluation of \
In[251]:=",ExpressionUUID->"117e61d8-fa0e-4f93-9c18-355c90be4112"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NSolve\\\", \\\"::\\\", \
\\\"illcnd\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 255, 4, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963433157569302*^9, 3.964295178550087*^9, 
  3.964613818966124*^9, 3.9651575299308767`*^9, 3.966568716501075*^9, 
  3.966769319134486*^9, 3.966865801780699*^9, 3.9669698206387377`*^9, 
  3.966994631168148*^9, 3.967063299014159*^9, 3.96738533879141*^9, 
  3.971917805391906*^9, 3.972081325922765*^9},
 CellLabel->
  "During evaluation of \
In[251]:=",ExpressionUUID->"df2c83f4-9833-4c49-bac7-38aed4fc0fb2"],

Cell[CellGroupData[{

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.963178809668579*^9, 3.963211144289838*^9, 
  3.963211339052822*^9, 3.963253888029747*^9, 3.963254008573822*^9, 
  3.963262861911385*^9, 3.963262942012693*^9, 3.9634331154609756`*^9, 
  3.964295083715914*^9, 3.964613774830172*^9, 3.965157518527602*^9, 
  3.966568717428192*^9, 3.966769309059168*^9, 3.9668657967310343`*^9, 
  3.966969766873808*^9, 3.966994631949292*^9, 3.967063306746112*^9, 
  3.9673853215221367`*^9, 3.971917812438779*^9, 3.972081361489512*^9},
 CellLabel->
  "During evaluation of \
In[251]:=",ExpressionUUID->"cf3aeea5-046a-4bb3-ac9e-8ef16af58cfe"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.963178809668579*^9, 3.963211144289838*^9, 
  3.963211339052822*^9, 3.963253888029747*^9, 3.963254008573822*^9, 
  3.963262861911385*^9, 3.963262942012693*^9, 3.9634331154609756`*^9, 
  3.964295083715914*^9, 3.964613774830172*^9, 3.965157518527602*^9, 
  3.966568717428192*^9, 3.966769309059168*^9, 3.9668657967310343`*^9, 
  3.966969766873808*^9, 3.966994631949292*^9, 3.967063306746112*^9, 
  3.9673853215221367`*^9, 3.971917812438779*^9, 3.972081402910746*^9},
 CellLabel->
  "During evaluation of \
In[251]:=",ExpressionUUID->"70eba1e4-d72a-42f9-b6fe-8c5b31510cdd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"209", ",", "800.1059824882803`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9627001136191397`*^9, 3.9627001412944603`*^9}, 
   3.9627001930936813`*^9, 3.96270022470862*^9, 3.962700300011745*^9, 
   3.962700508994339*^9, 3.96270054642348*^9, 3.962700910528701*^9, {
   3.962701235003819*^9, 3.9627012626866493`*^9}, {3.962701606352395*^9, 
   3.962701653172247*^9}, 3.9627016899351597`*^9, 3.962719155858729*^9, 
   3.962929124506303*^9, 3.963165295441081*^9, 3.963165406917356*^9, 
   3.963178800562471*^9, 3.963211135144834*^9, 3.963211329907159*^9, 
   3.963253877820382*^9, 3.963253998995719*^9, 3.9632628480689774`*^9, 
   3.963262927888383*^9, 3.9634331006786003`*^9, 3.964295069533845*^9, 
   3.964613760461258*^9, 3.965157505986665*^9, 3.966568705110168*^9, 
   3.966769297156609*^9, 3.966865783503819*^9, 3.9669697539599333`*^9, 
   3.966994620374116*^9, 3.967063293212438*^9, 3.9673853096378527`*^9, 
   3.971917799950366*^9, 3.972081443607541*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"2de34cbb-c2dd-41c6-8de7-7aa75d8ad9f8"]
}, Open  ]],

Cell[TextData[StyleBox["We will now compute the remaining 40 sections of \
H^0(8FPP, 6H). We will write them as rational functions in V-s and R2,  of \
total V-degree 2, which are zero on the V0+V1+V2=0 union V3=0. We first get a \
database of points on these two curves.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.9720575315059566`*^9},ExpressionUUID->"0a76319a-69c4-4337-8f7a-\
956ec262e6e1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PointsV012", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"num", "=", "1"}], ",", 
     RowBox[{"num", "<=", "20"}], ",", 
     RowBox[{"num", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"num", ",", "7"}], "]"}], "==", "3"}], ",", 
        RowBox[{"Print", "[", "num", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "==", "V0"}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"V0", "+", "V1", "+", "V2"}]}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Vs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], 
                 RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], "}"}],
            ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"eqs8", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], ",",
          "800", ",", 
         RowBox[{"WorkingPrecision", "->", "300"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"l", "<=", "5"}], ",", 
        RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pt", "=", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"pt", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"pt", ",", " ", 
            RowBox[{"R0147toV", "/.", "pt"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R2", "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R2cubeToR", "/.", "pt"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R3", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R3toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R6", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R6toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R9", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R9toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R5", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R22R5toR", "/", 
                RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R8", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R22R8toR", "/", 
                RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"pt", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"pt", ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Utildes", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "->", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Utildes", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", " ", "UtildesToU"}],
                     ")"}], "/.", "UtoRV"}], ")"}], "/.", "pt"}], ")"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"PointsV012", ",", "pt"}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsV3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"num", "=", "1"}], ",", 
     RowBox[{"num", "<=", "20"}], ",", 
     RowBox[{"num", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"num", ",", "7"}], "]"}], "==", "3"}], ",", 
        RowBox[{"Print", "[", "num", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "==", "V0"}], ",", 
             RowBox[{"0", "==", "V3"}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Vs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], 
                 RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], "}"}],
            ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"eqs8", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], ",",
          "800", ",", 
         RowBox[{"WorkingPrecision", "->", "300"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"l", "<=", "5"}], ",", 
        RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pt", "=", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"pt", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"pt", ",", " ", 
            RowBox[{"R0147toV", "/.", "pt"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R2", "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R2cubeToR", "/.", "pt"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R3", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R3toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R6", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R6toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R9", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2R9toR", "/", "R2"}], ")"}], "/.", "pt"}], ")"}]}]}],
           "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R5", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R22R5toR", "/", 
                RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"pt", ",", 
           RowBox[{"R8", "->", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R22R8toR", "/", 
                RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"pt", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"pt", ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Utildes", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "->", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Utildes", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", " ", "UtildesToU"}],
                     ")"}], "/.", "UtoRV"}], ")"}], "/.", "pt"}], ")"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"PointsV3", ",", "pt"}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "PointsV012", "]"}], ",", 
   RowBox[{"Accuracy", "[", "PointsV012", "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "PointsV3", "]"}], ",", 
   RowBox[{"Accuracy", "[", "PointsV3", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.972057526559417*^9, 3.972057562894545*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"d9c5c9e8-f922-4be6-bbc0-e762479e46d7"],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9720814519781523`*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"3650c108-e456-48cd-b875-96acdaa88a15"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.972081481215229*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"e2afd9b1-ab6b-4c88-b385-154524b1c3f5"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    258, 5, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972081489088976*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"a71edf64-18a2-4960-a900-5c4ca7276efb"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    258, 6, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972081493268552*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"072b9180-9378-4d01-a7cd-d1aab87e7bfe"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    258, 7, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9720815058737593`*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"60ee6f68-2fba-41a3-a744-ba3c5f6f9c00"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NSolve\\\", \\\"::\\\", \
\\\"illcnd\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 258, 8, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972081505884199*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"d667a785-35b3-4b28-9a29-cafb5f14bfa0"],

Cell[CellGroupData[{

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.972081510558868*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"2f90f4af-095f-47fe-9be6-b14a1b7e1996"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9720815355285788`*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"cc2618b2-6eed-4bfc-a37f-450299994181"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.972081564261198*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"dec06f53-1f37-4c3f-8641-3f242c09031d"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.9720815928622828`*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"f4286398-c082-4735-a539-4b717319d729"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", "609.5566943741651`"}], "}"}]], "Output",
 CellChangeTimes->{3.972081609505645*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"548a0cb4-df84-4b75-83e3-234b46ae84b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", "569.8206977976922`"}], "}"}]], "Output",
 CellChangeTimes->{3.972081609515127*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"a6fa7c9a-82b4-4265-8981-96a99837acb2"]
}, Open  ]],

Cell[TextData[StyleBox["We will now compute the weight 0 mod 3 new sections.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.972057559752191*^9},ExpressionUUID->"6e90af14-7e04-4c15-8837-\
411293c2aa97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vto1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Vs", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons4V", "=", 
   RowBox[{"MonomialList", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Vs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "^", "4"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mons4V", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mons4V", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Mons4V", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "Vto1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Mons4V", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "want", " ", "the", " ", "odd", " ", "ones"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodMons4V", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", 
    RowBox[{"Length", "[", "Mons4V", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{"Mons4V", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"Vs", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", "2"}], 
       "]"}], "==", "0"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"we", " ", "will", " ", "be", " ", "dividing", " ", "by", " ", 
        RowBox[{"(", 
         RowBox[{"V0", "+", "V1", "+", "V2"}], ")"}], "V3"}], ",", " ", 
       RowBox[{
       "so", " ", "we", " ", "want", " ", "this", " ", "even", " ", "to", " ",
         "get", " ", "odd", " ", "sections"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"goodMons4V", ",", 
        RowBox[{"Mons4V", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mons4V", "=", "goodMons4V"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Mons4V", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Mons4V", "/.", "PointsVRUtilde"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"Mons4V", "/.", 
    RowBox[{"Join", "[", 
     RowBox[{"PointsV3", ",", "PointsV012"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "finding", " ", "the", " ", "space", " ", "of", " ", "linear", " ", 
    "combinations", " ", "that", " ", "are", " ", "zero", " ", "on", " ", 
    "both", " ", "curves"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mons4V", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsV3", ",", "PointsV012"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "500"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"rr", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polys", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"rrexact", ".", "Mons4V"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodpolys", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "polys", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newrow", "=", 
      RowBox[{
       RowBox[{"polys", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsVRUtilde"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixRank", "[", 
         RowBox[{"Append", "[", 
          RowBox[{"values", ",", "newrow"}], "]"}], "]"}], ">", "rk"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"values", ",", "newrow"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<rk=\>\"", ",", "rk"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"goodpolys", ",", 
          RowBox[{"polys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewUs", "=", 
   RowBox[{
    RowBox[{"goodpolys", "/", 
     RowBox[{"(", 
      RowBox[{"V0", "+", "V1", "+", "V2"}], ")"}]}], "/", "V3"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.972057579653775*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"de5541b5-cb69-4185-974d-fc3a7de38f43"],

Cell[BoxData["110"], "Output",
 CellChangeTimes->{3.972081609709835*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"57ce3515-d20c-42e6-ab12-a07fe0577f51"],

Cell[BoxData["76"], "Output",
 CellChangeTimes->{3.972081628729992*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"64a3a748-586f-4020-8fa8-591ef0849c45"],

Cell[BoxData["60"], "Output",
 CellChangeTimes->{3.972081640547062*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"ea0bc0b2-8a22-4bbb-a9f9-07b2ab2cb769"],

Cell[BoxData["50"], "Output",
 CellChangeTimes->{3.972081660671299*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"859f26ba-0b68-4700-b68d-09a350cd7cb0"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.972081962375646*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"d44385c7-1c6d-498d-8d6c-b26e09a6382c"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.972081962470434*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"859ed70c-b1ad-4d9a-832c-eb7b1bc361f9"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.97208196259818*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"e71c7f9e-95e3-4746-a614-b76e0d650aeb"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.972082846431444*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"35daa893-bea8-4420-8773-f3a19c0812ab"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9720951408214006`*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"b0113c23-06de-41e7-9bbe-9abe54202087"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9721020568694687`*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"054c3963-bf1e-4f8c-9e52-ab5886d31b12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["rk=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102337353175*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"9c8c10e5-37dc-466e-b79b-84999ce63b17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["rk=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102337380591*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"43b1bd52-6ae6-4540-ba15-b070658e5db5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["rk=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102337382737*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"4b04fe77-e266-4db6-a864-243534b205db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["rk=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721023374937773`*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"3937e720-f56d-4ad0-8677-86bedad84aa7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["rk=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102337520548*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"8c022647-2a95-474b-8789-f91e083225f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["rk=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721023376146107`*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"b24f9327-19cc-4871-b608-a9e322e38a40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["rk=", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102337753583*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"02442e27-2193-4f46-8c4a-d4e34c54b828"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["rk=", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721023379249973`*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"fa6dd8ad-22cc-4d7b-9cd9-9d6fc503a71a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["rk=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102338132263*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"de999531-fc17-4ded-8f44-3b87bd85a64d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["rk=", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721023383747377`*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"fb2d83f6-064a-47cb-8142-789d02025018"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["rk=", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102338664987*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"706c954b-f345-4fbd-aabd-94951065f8a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["rk=", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721023389982567`*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"dedafd2c-fdc0-4fe7-a3e5-caf832458440"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["rk=", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102339764925*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"2f3f7e24-27d7-4b5a-9b51-45e6feffbc8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["rk=", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102340445207*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"f89a8e7e-169f-4d02-99ae-04d3e12aa0a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["rk=", 15],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102342715666*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"9f42abe2-e56e-467d-b087-fb68e397866b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["rk=", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.972102344334289*^9},
 CellLabel->
  "During evaluation of \
In[263]:=",ExpressionUUID->"b61725f8-ae3c-4645-b3fb-45d548a75db5"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we want to get the odd ones of C3 weight 1. We \
will try to write them as linear combinations of R2,R5,R8,\\tilde U17, \
\\tilde U18, \\tilde U19, times degree two polys in V-s, divided by \
(V0+V1+V2)/V3 where P-s are of degree two and even. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.972057658813312*^9, 
  3.9720576816792927`*^9}},ExpressionUUID->"67cda939-4b73-43a5-8148-\
760502bea165"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mons2V", "=", 
   RowBox[{"MonomialList", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Vs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "^", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mons2V", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mons2V", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Mons2V", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "Vto1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Mons2V", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "want", " ", "the", " ", "odd", " ", "ones"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodMons2V", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", 
    RowBox[{"Length", "[", "Mons2V", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{"Mons2V", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"Vs", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", "2"}], 
       "]"}], "==", "0"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"we", " ", "will", " ", "be", " ", "dividing", " ", "by", " ", 
        RowBox[{"(", 
         RowBox[{"V0", "+", "V1", "+", "V2"}], ")"}], "V3"}], ",", " ", 
       RowBox[{
       "so", " ", "we", " ", "want", " ", "this", " ", "even", " ", "to", " ",
         "get", " ", "odd", " ", "sections"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"goodMons2V", ",", 
        RowBox[{"Mons2V", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mons2V", "=", "goodMons2V"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"R2", " ", "Mons2V"}], ",", " ", 
     RowBox[{"R5", " ", "Mons2V"}], ",", " ", 
     RowBox[{"R8", " ", "Mons2V"}], ",", " ", 
     RowBox[{
      RowBox[{"Utildes", "[", 
       RowBox[{"[", "18", "]"}], "]"}], "Mons2V"}], ",", " ", 
     RowBox[{
      RowBox[{"Utildes", "[", 
       RowBox[{"[", "19", "]"}], "]"}], " ", "Mons2V"}], ",", 
     RowBox[{
      RowBox[{"Utildes", "[", 
       RowBox[{"[", "20", "]"}], "]"}], "Mons2V"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Mons", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Mons", "/.", "PointsVRUtilde"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"Mons", "/.", 
    RowBox[{"Join", "[", 
     RowBox[{"PointsV012", ",", "PointsV3"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "finding", " ", "the", " ", "space", " ", "of", " ", "linear", " ", 
    "combinations", " ", "that", " ", "are", " ", "zero", " ", "on", " ", 
    "both", " ", "curves"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mons", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsV012", ",", "PointsV3"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "500"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"rr", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polys", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"rrexact", ".", "Mons"}], "]"}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodpolys", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "polys", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newrow", "=", 
      RowBox[{
       RowBox[{"polys", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsVRUtilde"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixRank", "[", 
         RowBox[{"Append", "[", 
          RowBox[{"values", ",", "newrow"}], "]"}], "]"}], ">", "rk"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"values", ",", "newrow"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<rk=\>\"", ",", "rk"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"goodpolys", ",", 
          RowBox[{"polys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"Utildes", ",", 
      RowBox[{
       RowBox[{"goodpolys", "/", "V3"}], "/", 
       RowBox[{"(", 
        RowBox[{"V0", "+", "V1", "+", "V2"}], ")"}]}]}], "]"}], "/.", 
    "PointsVRUtilde"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewUswt1", "=", 
   RowBox[{
    RowBox[{"goodpolys", "/", 
     RowBox[{"(", 
      RowBox[{"V0", "+", "V1", "+", "V2"}], ")"}]}], "/", "V3"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{3.972057675301155*^9},
 CellLabel->
  "In[282]:=",ExpressionUUID->"ffee12a2-91f2-4933-995a-fec958e32b90"],

Cell[BoxData["96"], "Output",
 CellChangeTimes->{3.9721023997932367`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"5c075eab-d313-49f8-993d-345be4911054"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{3.9721024148522987`*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"28006638-87c6-4093-bd94-c8ba83be4ec7"],

Cell[BoxData["60"], "Output",
 CellChangeTimes->{3.972102424104742*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"695c5e32-6e1c-49b6-9bd3-03c339014b73"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.9721024383349457`*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"7c13096f-9d8a-4601-abbc-2b33e3636970"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9721026937743187`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"cbbf0615-21ac-4d33-8f1f-d944b4f3baf7"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9721026937984123`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"107dbee0-86ae-44d1-8a46-f831c0e064e6"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.972102693845035*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"4f2660eb-3cda-45cb-bf7b-3de93d9f00c3"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.972103304790207*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"a4733c87-9bb8-4215-b1bf-42336e0c0902"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.972104808029628*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"a2de28aa-d988-438f-8bd7-dd99bdfcc130"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9721055474655933`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"993b2763-3f16-4ebf-95a2-8ddf0d0e2145"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["rk=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721055647205048`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"7f75271f-91c4-4f4c-9dff-0cab4b0d8494"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["rk=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.972105565565755*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"acf42d38-6f59-49e6-9bb4-15d083a11055"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["rk=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.972105566488641*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"73a820f9-21e0-468e-960e-fbe027450138"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["rk=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721055673840733`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"70357f34-c601-404f-ac69-f8183101e135"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["rk=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721055683114643`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"2d6e6879-b600-44c0-ae7e-15b0f25f9d54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["rk=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.972105569254175*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"78321632-ce6b-4e5d-a888-a24fad8b24bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["rk=", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.972105570447236*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"aeb3e0d4-a00c-4556-9636-14610fc55e63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["rk=", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.972105571522797*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"92d18627-8ba8-464a-9700-250215e35d58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["rk=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721055725923367`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"f96f821f-e4e3-48ba-ad52-256c384be42e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["rk=", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.972105573711801*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"6587861f-c1c1-4ee1-8d6e-161a2dfe65c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["rk=", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.972105574853366*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"6129b28e-c7e8-44ed-98d6-57af59ed2850"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["rk=", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721055760204887`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"88cd58aa-8da6-4325-b987-f12343516d95"]
}, Open  ]],

Cell[BoxData["52"], "Output",
 CellChangeTimes->{3.9721056239150953`*^9},
 CellLabel->
  "Out[300]=",ExpressionUUID->"22407697-897b-4f26-b41b-701fe7f0998e"]
}, Open  ]],

Cell[TextData[StyleBox["Now we want to get the odd ones of C3 weight 2. We \
will try to write them as linear combinations of R3,R6,R9, \\tilde U14, \
\\tilde U15, \\tilde U16, times degree two polys in V-s, divided by \
(V0+V1+V2)/V3 where P-s are of degree two and even. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.972057711033307*^9, 
  3.972057729583029*^9}},ExpressionUUID->"a3e8eae1-616b-4cea-93f7-\
d3d85cc8d103"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mons2V", "=", 
   RowBox[{"MonomialList", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Vs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "^", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mons2V", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mons2V", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Mons2V", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "Vto1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Mons2V", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "want", " ", "the", " ", "odd", " ", "ones"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodMons2V", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", 
    RowBox[{"Length", "[", "Mons2V", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{"Mons2V", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"Vs", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", "2"}], 
       "]"}], "==", "0"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"we", " ", "will", " ", "be", " ", "dividing", " ", "by", " ", 
        RowBox[{"(", 
         RowBox[{"V0", "+", "V1", "+", "V2"}], ")"}], "V3"}], ",", " ", 
       RowBox[{
       "so", " ", "we", " ", "want", " ", "this", " ", "even", " ", "to", " ",
         "get", " ", "odd", " ", "sections"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"goodMons2V", ",", 
        RowBox[{"Mons2V", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mons2V", "=", "goodMons2V"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"R3", " ", "Mons2V"}], ",", " ", 
     RowBox[{"R6", " ", "Mons2V"}], ",", " ", 
     RowBox[{"R9", " ", "Mons2V"}], ",", " ", 
     RowBox[{
      RowBox[{"Utildes", "[", 
       RowBox[{"[", "15", "]"}], "]"}], "Mons2V"}], ",", " ", 
     RowBox[{
      RowBox[{"Utildes", "[", 
       RowBox[{"[", "16", "]"}], "]"}], " ", "Mons2V"}], ",", 
     RowBox[{
      RowBox[{"Utildes", "[", 
       RowBox[{"[", "17", "]"}], "]"}], "Mons2V"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Mons", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Mons", "/.", "PointsVRUtilde"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"Mons", "/.", 
    RowBox[{"Join", "[", 
     RowBox[{"PointsV012", ",", "PointsV3"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "finding", " ", "the", " ", "space", " ", "of", " ", "linear", " ", 
    "combinations", " ", "that", " ", "are", " ", "zero", " ", "on", " ", 
    "both", " ", "curves"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mons", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsV012", ",", "PointsV3"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "500"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"rr", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polys", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"rrexact", ".", "Mons"}], "]"}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodpolys", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "polys", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newrow", "=", 
      RowBox[{
       RowBox[{"polys", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "PointsVRUtilde"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixRank", "[", 
         RowBox[{"Append", "[", 
          RowBox[{"values", ",", "newrow"}], "]"}], "]"}], ">", "rk"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"values", ",", "newrow"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<rk=\>\"", ",", "rk"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"goodpolys", ",", 
          RowBox[{"polys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewUswt2", "=", 
   RowBox[{
    RowBox[{"goodpolys", "/", 
     RowBox[{"(", 
      RowBox[{"V0", "+", "V1", "+", "V2"}], ")"}]}], "/", "V3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{"Utildes", ",", "NewUs", ",", "NewUswt1", ",", "NewUswt2"}], 
    "]"}], "/.", "PointsVRUtilde"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{3.972057736967291*^9},
 CellLabel->
  "In[302]:=",ExpressionUUID->"05073048-31b2-4c49-a9ea-3be57e538aa5"],

Cell[BoxData["96"], "Output",
 CellChangeTimes->{3.9721056241442966`*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"79992559-77b5-4bad-b75e-678c82a341a8"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{3.972105639430685*^9},
 CellLabel->
  "Out[309]=",ExpressionUUID->"7b0b2222-dc52-4869-93f7-f823fed61a78"],

Cell[BoxData["60"], "Output",
 CellChangeTimes->{3.972105648467833*^9},
 CellLabel->
  "Out[310]=",ExpressionUUID->"d923bc2b-35ad-4568-afa3-21626f85eff6"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.972105662530108*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"89b26383-831b-462f-9c2d-d20980e9fabf"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.972105914855443*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"f35264e2-89f7-40a7-a832-b164dd3ad735"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.972105914886107*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"214c07da-da00-460f-b922-0c7d3414ebbb"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.972105914933935*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"d6376284-cbbc-488f-948d-7aceef4829aa"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.972106523546919*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"641f0c23-cfc5-473a-ac12-69afe1acc31d"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.972108055019392*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"f881b5ef-11e2-411e-908d-f9a43a145d0f"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9721088092372017`*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"79e24397-0a52-4ee8-86b9-6fe8fa6a4a73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["rk=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.972108826338122*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"fd5d95f8-e717-4c3a-a299-a9331eb66499"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["rk=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.972108827210093*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"0a54bdcf-c0b7-4aee-99ee-2f71666b0104"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["rk=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.972108828116585*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"c0323236-b6b8-413d-b240-27540cfe64bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["rk=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.97210882902811*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"2c3ff4b2-4f66-45e8-bcf1-aa807b2ee385"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["rk=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.97210882996082*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"17080c91-4f53-4e0b-9597-bf6763df20ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["rk=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.972108830912013*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"1ec3bfb7-5b0d-42a6-9b91-84e79ac5a503"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["rk=", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.972108831897398*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"f81a9484-ebb1-4330-a97a-0b8304a6d9b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["rk=", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.972108832916803*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"7cd3f80b-db09-4f5b-a464-d582dad97aab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["rk=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721088339431877`*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"454078db-9922-400e-9b33-bfbac292f000"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["rk=", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.972108835028821*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"bcea6c40-df2c-4274-af41-6a8ec3e93ae9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["rk=", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.9721088361446943`*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"78db60fe-6909-49bb-8837-005ddbf81953"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rk=\"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["rk=", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.972108837289666*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"06a19aee-ac09-4aec-b52e-403a5e01d6ea"]
}, Open  ]],

Cell[BoxData["80"], "Output",
 CellChangeTimes->{3.972108910932486*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"1d04c12c-8aa2-4796-a668-6d54ae6a0ef5"]
}, Open  ]],

Cell[TextData[StyleBox["We now want to compute the action of two C3-s on the \
80-dimensional space H^0(8FPP,6H).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.972057753768981*^9, 
  3.97205775649819*^9}},ExpressionUUID->"1e28c02e-66cb-406f-b4df-\
f359cf120b4d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"w", "=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "Pi", " ", 
      RowBox[{"I", " ", "/", "3"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "C3actionU", "\
\[IndentingNewLine]", 
 RowBox[{"C3action", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rs", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "->", 
     RowBox[{
      RowBox[{"w", "^", 
       RowBox[{
        RowBox[{"wtsC3C3", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], 
      RowBox[{"Rs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3actionV", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"V0", "->", "V1"}], ",", 
      RowBox[{"V1", "->", "V2"}], ",", 
      RowBox[{"V2", "->", "V0"}], ",", 
      RowBox[{"V3", "->", " ", 
       RowBox[{
        RowBox[{"w", "^", "2"}], " ", "V3"}]}], ",", " ", 
      RowBox[{"V4", "->", " ", 
       RowBox[{"w", " ", "V4"}]}], ",", " ", 
      RowBox[{"V5", "->", "V5"}], ",", " ", 
      RowBox[{"V6", "->", "V6"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"wtsC3C3", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"wtsC3C3", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], ")"}], "/.", 
        "C3actionU"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Utildes", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], ")"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", "C3actionU"}], ")"}], "/.", 
        "UtoR"}], ")"}], " ", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", "UtoR"}], ")"}], "/.", 
        "C3action"}], ")"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"getting", " ", "two", " ", "actions", " ", "on", " ", "V"}], ",",
     " ", "R", ",", " ", "U", ",", " ", 
    RowBox[{"Utilde", " ", "up", " ", "to", " ", "40"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3action1UVR", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"C3actionV", ",", "C3actionU", ",", "C3action"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wtsC3C3Utilde1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "40"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "0"}], ",", 
       RowBox[{"l", "<=", "2"}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"w", "^", "l"}], " ", "==", " ", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Utildes", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], ")"}], 
              "/.", "C3action1UVR"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Utildes", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], ")"}]}], 
           "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"wtsC3C3Utilde1", ",", "l"}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
    "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "wtsC3C3Utilde1", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3action1UVRUtilde", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"C3action1UVR", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Utildes", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], 
          RowBox[{"w", "^", 
           RowBox[{"wtsC3C3Utilde1", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3action2UVR", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"C3actionU2", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Rs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{
          RowBox[{"Rs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", 
          RowBox[{"w", "^", 
           RowBox[{
            RowBox[{"wtsC3C3", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
   " ", 
  RowBox[{"(*", " ", 
   RowBox[{"action", " ", "on", " ", "V", " ", "is", " ", "trivial"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wtsC3C3Utilde2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "40"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "0"}], ",", 
       RowBox[{"l", "<=", "2"}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"w", "^", "l"}], " ", "==", " ", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Utildes", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], ")"}], 
              "/.", "C3action2UVR"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Utildes", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], ")"}]}], 
           "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"wtsC3C3Utilde2", ",", "l"}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
    "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "wtsC3C3Utilde2", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3action2UVRUtilde", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"C3action2UVR", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Utildes", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], 
          RowBox[{"w", "^", 
           RowBox[{"wtsC3C3Utilde2", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "now", " ", "constructing", " ", "the", " ", "action", " ", "on", " ", 
     "new", " ", "U"}], "-", "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "see", " ", "that", " ", "the", " ", "second", " ", "action", 
    " ", "is", " ", "easy"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"NewUs", "/.", "C3action2UVRUtilde"}], ")"}], "-", "NewUs"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"NewUswt1", "/.", "C3action2UVRUtilde"}], ")"}], "-", " ", 
   RowBox[{"w", "  ", "NewUswt1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NewUswt2", "/.", "C3action2UVRUtilde"}], ")"}], "-", " ", 
    RowBox[{
     RowBox[{"w", "^", "2"}], "  ", "NewUswt2"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "the", " ", "first", " ", "action"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ts", "=", 
   RowBox[{"{", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "T5", ",", "T6", ",", "T7", 
     ",", "T8", ",", "T9", ",", "T10", ",", "T11", ",", "T12", ",", "T13", 
     ",", "T14", ",", "T15", ",", "T16"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"actionNewUs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "1"}], ",", 
     RowBox[{"l", "<=", "16"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tbz", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"NewUs", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "/.", "C3action1UVRUtilde"}], 
           ")"}], "==", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"UnknownCoeffs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], 
             RowBox[{"NewUs", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ")"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"PointsVRUtilde", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"actionNewUs", ",", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "->", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"NSolve", "[", 
                   RowBox[{"tbz", ",", "550"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{"10", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}], "]"}]}]}],
     "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "it", " ", "was", " ", "somehow", " ", "sensitive", " ", "to", " ", 
       "solving", " ", "with", " ", "the", " ", "correct", " ", "accuracy"}], 
      ",", " ", 
      RowBox[{"with", " ", "550", " ", "working"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"actionNewUswt1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "1"}], ",", 
     RowBox[{"l", "<=", "12"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tbz", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"NewUswt1", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "/.", "C3action1UVRUtilde"}], 
           ")"}], "==", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"UnknownCoeffs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], 
             RowBox[{"NewUswt1", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ")"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"PointsVRUtilde", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"actionNewUswt1", ",", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "->", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"NSolve", "[", "tbz", "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{"10", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}]}], "]"}]}]}],
     "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"actionNewUswt2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "1"}], ",", 
     RowBox[{"l", "<=", "12"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tbz", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"NewUswt2", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "/.", "C3action1UVRUtilde"}], 
           ")"}], "==", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"UnknownCoeffs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], 
             RowBox[{"NewUswt2", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ")"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"PointsVRUtilde", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"actionNewUswt2", ",", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "->", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"NSolve", "[", "tbz", "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{"10", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}]}], "]"}]}]}],
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "verifies", " ", "that", " ", "we", " ", "have", " ", 
    "results", " ", "in", " ", "the", " ", "correct", " ", "field"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blah", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUs"}], ")"}], ",", 
       RowBox[{"Ts", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RootReduce", "[", 
       RowBox[{
        RowBox[{"To4", "[", 
         RowBox[{
          RowBox[{"blah", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "2"}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "3"}], "]"}], ",", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], "}"}]}], "]"}], "==", 
      RowBox[{
       RowBox[{"blah", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "l", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "16"}], "}"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"actionNewUssimple", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Ts", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"To4", "[", 
           RowBox[{
            RowBox[{"blah", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"-", "2"}], "]"}], ",", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"-", "3"}], "]"}], ",", 
            RowBox[{"Sqrt", "[", "6", "]"}]}], "}"}]}], " ", 
         RowBox[{"Ts", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blah", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt1"}], ")"}], 
       ",", 
       RowBox[{"Ts", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "12"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RootReduce", "[", 
       RowBox[{
        RowBox[{"To4", "[", 
         RowBox[{
          RowBox[{"blah", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "2"}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "3"}], "]"}], ",", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], "}"}]}], "]"}], "==", 
      RowBox[{
       RowBox[{"blah", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "l", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"actionNewUswt1simple", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Ts", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"To4", "[", 
           RowBox[{
            RowBox[{"blah", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"-", "2"}], "]"}], ",", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"-", "3"}], "]"}], ",", 
            RowBox[{"Sqrt", "[", "6", "]"}]}], "}"}]}], " ", 
         RowBox[{"Ts", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blah", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt2"}], ")"}], 
       ",", 
       RowBox[{"Ts", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "12"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RootReduce", "[", 
       RowBox[{
        RowBox[{"To4", "[", 
         RowBox[{
          RowBox[{"blah", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "2"}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "3"}], "]"}], ",", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], "}"}]}], "]"}], "==", 
      RowBox[{
       RowBox[{"blah", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "l", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"actionNewUswt2simple", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ts", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"To4", "[", 
            RowBox[{
             RowBox[{"blah", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "2"}], "]"}], ",", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "3"}], "]"}], ",", 
             RowBox[{"Sqrt", "[", "6", "]"}]}], "}"}]}], " ", 
          RowBox[{"Ts", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n"}], "Input",
 CellChangeTimes->{{3.972057777147669*^9, 3.972057784772581*^9}, 
   3.972057840372169*^9, 3.9720578708824873`*^9},
 CellLabel->
  "In[322]:=",ExpressionUUID->"5838a441-3bc6-4d7f-8a9d-306c051fc8a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U0", "\[Rule]", "U0"}], ",", 
   RowBox[{"U1", "\[Rule]", "U1"}], ",", 
   RowBox[{"U2", "\[Rule]", "U2"}], ",", 
   RowBox[{"U3", "\[Rule]", "U3"}], ",", 
   RowBox[{"U4", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "U4"}]}], ",", 
   RowBox[{"U5", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "U5"}]}], ",", 
   RowBox[{"U6", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "U6"}]}], ",", 
   RowBox[{"U7", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "U7"}]}], ",", 
   RowBox[{"U8", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "U8"}]}], ",", 
   RowBox[{"U9", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "U9"}]}], ",", 
   RowBox[{"U10", "\[Rule]", "U20"}], ",", 
   RowBox[{"U20", "\[Rule]", "U30"}], ",", 
   RowBox[{"U30", "\[Rule]", "U10"}], ",", 
   RowBox[{"U11", "\[Rule]", "U21"}], ",", 
   RowBox[{"U21", "\[Rule]", "U31"}], ",", 
   RowBox[{"U31", "\[Rule]", "U11"}], ",", 
   RowBox[{"U12", "\[Rule]", "U22"}], ",", 
   RowBox[{"U22", "\[Rule]", "U32"}], ",", 
   RowBox[{"U32", "\[Rule]", "U12"}], ",", 
   RowBox[{"U13", "\[Rule]", "U23"}], ",", 
   RowBox[{"U23", "\[Rule]", "U33"}], ",", 
   RowBox[{"U33", "\[Rule]", "U13"}], ",", 
   RowBox[{"U14", "\[Rule]", "U24"}], ",", 
   RowBox[{"U24", "\[Rule]", "U34"}], ",", 
   RowBox[{"U34", "\[Rule]", "U14"}], ",", 
   RowBox[{"U15", "\[Rule]", "U25"}], ",", 
   RowBox[{"U25", "\[Rule]", "U35"}], ",", 
   RowBox[{"U35", "\[Rule]", "U15"}], ",", 
   RowBox[{"U16", "\[Rule]", "U26"}], ",", 
   RowBox[{"U26", "\[Rule]", "U36"}], ",", 
   RowBox[{"U36", "\[Rule]", "U16"}], ",", 
   RowBox[{"U17", "\[Rule]", "U27"}], ",", 
   RowBox[{"U27", "\[Rule]", "U37"}], ",", 
   RowBox[{"U37", "\[Rule]", "U17"}], ",", 
   RowBox[{"U18", "\[Rule]", "U28"}], ",", 
   RowBox[{"U28", "\[Rule]", "U38"}], ",", 
   RowBox[{"U38", "\[Rule]", "U18"}], ",", 
   RowBox[{"U19", "\[Rule]", "U29"}], ",", 
   RowBox[{"U29", "\[Rule]", "U39"}], ",", 
   RowBox[{"U39", "\[Rule]", "U19"}]}], "}"}]], "Output",
 CellChangeTimes->{3.972108911338757*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"8b1e48b7-1e46-470b-a051-eea4542dd21b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R0", "\[Rule]", "R0"}], ",", 
   RowBox[{"R1", "\[Rule]", "R1"}], ",", 
   RowBox[{"R2", "\[Rule]", "R2"}], ",", 
   RowBox[{"R3", "\[Rule]", "R3"}], ",", 
   RowBox[{"R4", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R4"}]}], ",", 
   RowBox[{"R5", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R5"}]}], ",", 
   RowBox[{"R6", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R6"}]}], ",", 
   RowBox[{"R7", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R7"}]}], ",", 
   RowBox[{"R8", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R8"}]}], ",", 
   RowBox[{"R9", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R9"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.972108911469026*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"67aecff6-22eb-4fb2-b6c6-1dfacecead80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", 
   ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.972108911472019*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"414697f1-92fe-4ac0-a398-8031f0fd0227"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", 
   ",", "1", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.9721089114745407`*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"a04b1b6a-a0ab-4cc5-824e-5e3a3ab0ac8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.9721089116742287`*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"38a7ea2c-ce34-4e26-a1a6-5a5809e9672e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9721089117148542`*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"c4640d14-8c13-442a-a430-001e8e78d177"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", 
   ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.972108911776697*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"1a0fbe77-cf74-466e-9fea-3478ca14aadd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", 
   ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
   "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.972108911903631*^9},
 CellLabel->
  "Out[338]=",ExpressionUUID->"e96916b8-2491-40c4-9973-d043705062c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9721089119163837`*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"64bd040e-5d55-478c-86ac-46ae9fe6e7b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9721089135959673`*^9},
 CellLabel->
  "Out[341]=",ExpressionUUID->"5893f42f-0a00-465a-a250-4e9dd032011c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.972108915127653*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"8415bfde-060e-4886-bf4f-e47b7cf5e00a"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.9721089754958487`*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"29635665-c383-4dca-99de-adc8d1c2fda4"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.9721089891545258`*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"3b8154a5-7d16-486e-ae44-2752ce694f18"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.972109008151422*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"8c1d4b94-102d-4e9e-98c0-46546ddfb6bf"]
}, Open  ]],

Cell[TextData[StyleBox["We now want to build the eigenspaces in each of the \
new subspaces. These will be given names Utilde40,...,Utilde79.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9720578939420233`*^9, 
  3.972057907319107*^9}},ExpressionUUID->"881bf064-bc31-4d86-980f-\
26cf10e2e41b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Utildes", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<Utilde\>\"", ",", 
        RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "79"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"WtC3C3all80Utildes2", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"wtsC3C3Utilde2", ",", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WtC3C3all80Utildes1", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"wtsC3C3Utilde1", ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewUtildesToAllother", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"count", "=", "41"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "the", " ", "first", " ", "new", " ", "Utilde"}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"first", " ", "the", " ", "NewUS"}], ",", " ", 
    RowBox[{"weight", " ", "0"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TtoPoly", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ts", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"NewUs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "16"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ts", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUssimple"}], 
          ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ts", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUssimple"}], 
            ")"}], "/.", "actionNewUssimple"}], ")"}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "rk", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"wt", " ", "1"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "16"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUssimple"}], 
           ")"}]}], "+", 
         RowBox[{"w", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ts", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUssimple"}], 
             ")"}], "/.", "actionNewUssimple"}], ")"}]}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "rk", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"wt", " ", "2"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "16"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{"w", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUssimple"}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"w", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ts", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUssimple"}], 
             ")"}], "/.", "actionNewUssimple"}], ")"}]}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "rk", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"now", " ", "the", " ", "NewUSwt1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TtoPoly", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ts", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"NewUswt1", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "12"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ts", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt1simple"}], 
          ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ts", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt1simple"}], 
            ")"}], "/.", "actionNewUswt1simple"}], ")"}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "rk", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "12"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt1simple"}], 
           ")"}]}], "+", " ", 
         RowBox[{"w", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ts", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt1simple"}],
              ")"}], "/.", "actionNewUswt1simple"}], ")"}]}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "rk", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "12"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{"w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt1simple"}], 
           ")"}]}], "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ts", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt1simple"}],
              ")"}], "/.", "actionNewUswt1simple"}], ")"}]}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "rk", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"now", " ", "the", " ", "NewUSwt2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TtoPoly", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ts", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"NewUswt2", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "12"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ts", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt2simple"}], 
          ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ts", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt2simple"}], 
            ")"}], "/.", "actionNewUswt2simple"}], ")"}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "rk", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "12"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt2simple"}], 
           ")"}]}], "+", " ", 
         RowBox[{"w", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ts", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt2simple"}],
              ")"}], "/.", "actionNewUswt2simple"}], ")"}]}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "rk", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "12"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"new", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
         RowBox[{"w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt2simple"}], 
           ")"}]}], "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ts", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "actionNewUswt2simple"}],
              ")"}], "/.", "actionNewUswt2simple"}], ")"}]}]}], ")"}], "/.", 
       "TtoPoly"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"newvalues", "=", 
     RowBox[{"new", "/.", "PointsVRUtilde"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NewUtildesToAllother", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", "new"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "rk", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.97205792514329*^9, 3.9720579347754793`*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"47f12100-ee35-4462-b39a-58c6286d5bd3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", 
   ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
   "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", 
   ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.972109014563017*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"d639b92f-cde1-4efd-b1c1-b7152ed8f669"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", 
   ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.9721090145675297`*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"44b22e03-4c6c-4a76-8dc4-c09c495b614d"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.972109020647604*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"c042d259-c6b4-400c-b843-7143aafdc355"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]\\).\"", 2, 371, 9, 
   32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972109021621483*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"4c11a309-861e-4fbe-8505-93547bfdf35f"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]\\).\"", 2, 371, 10, 
   32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972109021719241*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"890090da-948f-4238-893f-f671d9d63638"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]\\).\"", 2, 371, 11, 
   32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972109021743998*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"07234d22-9a63-45a2-8202-8c167c8a712e"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 371, 12, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972109021750999*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"087c4e68-664e-4121-b46d-6af6a4627d5c"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.972109041809286*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"551a6501-5a19-4300-8f46-51979139b80b"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]\\).\"", 2, 375, 13, 
   32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9721090426880503`*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"70cc73a7-5a05-4149-9b12-e8786b0a0c5e"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]\\).\"", 2, 375, 14, 
   32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9721090426995153`*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"ef7126d1-b712-4443-9636-d165e98d6169"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]\\).\"", 2, 375, 15, 
   32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972109042706514*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"3d83a994-22fe-4f11-93bb-3f0b49f0dbdf"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 375, 16, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9721090427138*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"71d2e61f-9a91-4495-bb52-19baad53c096"],

Cell[CellGroupData[{

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.972109062647931*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"dd0b8fc8-f8f7-4f59-8e9f-72d6ade91d7d"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.972109196224675*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"55afc381-ca16-44e5-aff7-da0e1b34bf5a"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.972109403721149*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"7cf4175a-fa12-4532-90c2-89f4e47a2d59"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9721096110469418`*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"4ac5b061-e0de-4154-a1d2-1efe35e5cfb2"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.972109750401451*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"8e72b30e-3b18-4b20-92b9-3efed6d3d802"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9721099635242567`*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"953d4877-7894-4348-a7ca-f80e4e2349c9"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9721101774263687`*^9},
 CellLabel->
  "During evaluation of \
In[359]:=",ExpressionUUID->"26df0726-f9f7-44de-84a0-a5f41cb475d2"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will now construct a lot of points with high \
accuracy for all 80 Utilde (and V and R).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9720579381185017`*^9, 
  3.972057940524695*^9}},ExpressionUUID->"8564c0a8-ae69-4262-b6e7-\
0200d9eaa137"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "will", " ", "build", " ", "a", " ", "database", 
    " ", "of", " ", "points"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PointsAllUtilde", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numpts", "=", "300"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "PointsAllUtilde", "]"}], "<", "numpts"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Length", "[", "PointsAllUtilde", "]"}], ",", "36"}], 
           "]"}], "==", "6"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", "PointsAllUtilde", "]"}], ",", 
            RowBox[{"Accuracy", "[", "PointsAllUtilde", "]"}]}], "}"}], 
          "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "==", "V0"}], ",", 
              RowBox[{"0", "==", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Vs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], 
                  RowBox[{"RandomInteger", "[", "100", "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"0", "==", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Vs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], 
                  RowBox[{"RandomInteger", "[", "100", "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], 
             "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"eqs8", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
          ",", "4200", ",", 
          RowBox[{"WorkingPrecision", "->", "800"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "1"}], ",", 
         RowBox[{"l", "<=", "7"}], ",", 
         RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"pt", "=", 
           RowBox[{"sols", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"pt", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"pt", ",", " ", 
             RowBox[{"R0147toV", "/.", "pt"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"pt", ",", 
            RowBox[{"R2", "->", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R2cubeToR", "/.", "pt"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"pt", ",", 
            RowBox[{"R3", "->", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R2R3toR", "/", "R2"}], ")"}], "/.", "pt"}], 
              ")"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"pt", ",", 
            RowBox[{"R6", "->", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R2R6toR", "/", "R2"}], ")"}], "/.", "pt"}], 
              ")"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"pt", ",", 
            RowBox[{"R9", "->", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R2R9toR", "/", "R2"}], ")"}], "/.", "pt"}], 
              ")"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"pt", ",", 
            RowBox[{"R5", "->", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R22R5toR", "/", 
                 RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"pt", ",", 
            RowBox[{"R8", "->", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R22R8toR", "/", 
                 RowBox[{"R2", "^", "2"}]}], ")"}], "/.", "pt"}], ")"}]}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"pt", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"pt", ",", 
             RowBox[{
              RowBox[{"UtildesToU", "/.", "UtoRV"}], "/.", "pt"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"pt", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"pt", ",", 
             RowBox[{"NewUtildesToAllother", "/.", "pt"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Accuracy", "[", "pt", "]"}], ">", "2500"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"PointsAllUtilde", ",", "pt"}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Length", "[", "PointsAllUtilde", "]"}], ",", 
     RowBox[{"Accuracy", "[", "PointsAllUtilde", "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{3.9720579527402143`*^9},
 CellLabel->
  "In[403]:=",ExpressionUUID->"6d1afdd5-c7a4-44d2-9c64-cae815fd5d56"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    405, 17, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972110267916073*^9},
 CellLabel->
  "During evaluation of \
In[403]:=",ExpressionUUID->"c433d687-d9ad-4cdf-a6f2-cb0a04d6eec7"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    405, 18, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9721104382147818`*^9},
 CellLabel->
  "During evaluation of \
In[403]:=",ExpressionUUID->"fb49674b-b3bd-4e78-bb10-eeb3f6d5f211"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"42", ",", "3777.0654654957393`"}], "}"}]], "Print",
 CellChangeTimes->{3.9721105188188562`*^9},
 CellLabel->
  "During evaluation of \
In[403]:=",ExpressionUUID->"3c507e91-2228-4259-82cb-35affa3b123b"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    405, 19, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972110552352501*^9},
 CellLabel->
  "During evaluation of \
In[403]:=",ExpressionUUID->"19c46e4d-1247-4033-94a1-b48124f0e915"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NSolve\\\", \\\"::\\\", \
\\\"illcnd\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 405, 20, 32820112777704281445, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972110552384362*^9},
 CellLabel->
  "During evaluation of \
In[403]:=",ExpressionUUID->"cccee45e-e5aa-4c9d-8d94-fe7cb1e36f70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"294", ",", "3777.0654654957393`"}], "}"}]], "Print",
 CellChangeTimes->{3.972115945268342*^9},
 CellLabel->
  "During evaluation of \
In[403]:=",ExpressionUUID->"5718ce9e-b083-4ce9-a2af-cad28a60ea85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"301", ",", "3777.0654654957393`"}], "}"}]], "Output",
 CellChangeTimes->{3.972116018596582*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"fd8acd40-5bea-4dd6-89ea-77d5349b3006"]
}, Open  ]],

Cell[TextData[StyleBox["We will now save a lot of this information, so that \
we can start with a fresh file.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966931349224883*^9, 3.966931391557232*^9}, {
   3.966955463072221*^9, 3.966955463798771*^9}, {3.9670448676638727`*^9, 
   3.967044868427636*^9}, 
   3.972057963798481*^9},ExpressionUUID->"5534a687-9fc2-43a5-a210-\
1fc983951f47"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<VariablesAndRelationsStep4\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", 
      RowBox[{"{", 
       RowBox[{
       "Rs", ",", "Us", ",", "Utildes", ",", "UtildesToU", ",", 
        "NewUtildesToAllother", ",", "UtoRV", ",", "R0147toV", ",", 
        "R2cubeToR", ",", "R22R5toR", ",", "R22R8toR", ",", "R2R3toR", ",", 
        "R2R6toR", ",", "R2R9toR"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<PointsAllUtilde\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "PointsAllUtilde"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<ActionsStep4\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", 
      RowBox[{"{", 
       RowBox[{
       "WtC3C3all80Utildes1", ",", "WtC3C3all80Utildes2", ",", "C4actionV"}], 
       "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<PointsVRU\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "PointsVRU"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<eqs8\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "eqs8"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<PointsVRUtilde\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "PointsVRUtilde"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.966931401790977*^9, 3.966931414414131*^9}, {
   3.96693147754425*^9, 3.966931514811265*^9}, 3.966931571614553*^9, {
   3.966931602054455*^9, 3.96693160261694*^9}, {3.966931728421816*^9, 
   3.966931742886796*^9}, {3.9669319057312813`*^9, 3.966931926502863*^9}, {
   3.966955485815709*^9, 3.966955504957878*^9}, {3.9670447561963787`*^9, 
   3.967044757567634*^9}, {3.9670635411968527`*^9, 3.9670635691499147`*^9}, {
   3.971890645628806*^9, 3.971890683129436*^9}, {3.971972134846199*^9, 
   3.971972135745023*^9}, 3.972057586037283*^9, {3.9720579656486797`*^9, 
   3.972058050149426*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"e60df8a9-dc4e-47de-8f5b-0ed135c307f1"],

Cell[BoxData[""], "Input",ExpressionUUID->"fc69b873-09ba-41bc-9b9d-1fe98822c697"]
},
WindowSize->{1132, 875},
WindowMargins->{{Automatic, 149}, {Automatic, 0}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d8ca97df-6317-4842-96ac-284a2fbd0214"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 458, 8, 78, "Text",ExpressionUUID->"251dca54-c598-4e9e-868e-bcd606c703cd"],
Cell[CellGroupData[{
Cell[1037, 32, 572, 13, 49, "Input",ExpressionUUID->"67479eba-81e1-49b0-adab-54b0a738a942"],
Cell[1612, 47, 217, 2, 33, "Output",ExpressionUUID->"4740b563-311c-48d8-8d9f-0a43411e2741"]
}, Open  ]],
Cell[1844, 52, 3114, 84, 519, "Input",ExpressionUUID->"a55ee435-7c5f-4a4c-af6a-baac25ff6f5f"],
Cell[4961, 138, 425, 8, 45, "Text",ExpressionUUID->"75bea4cf-02cd-4a5f-a3a9-b2eeb9283274"],
Cell[5389, 148, 17514, 424, 1785, "Input",ExpressionUUID->"14ef3d71-b9fa-4ead-afd8-c5f4928db8df"],
Cell[22906, 574, 682, 11, 111, "Text",ExpressionUUID->"9d247105-0e94-4a5e-af92-c159afaf4678"],
Cell[CellGroupData[{
Cell[23613, 589, 5932, 168, 356, "Input",ExpressionUUID->"71e37fa3-b09e-4ba1-8530-510ca8e96bed"],
Cell[29548, 759, 826, 11, 33, "Output",ExpressionUUID->"656f503f-3d6e-4bc5-8647-c590bfd2a7b9"],
Cell[CellGroupData[{
Cell[30399, 774, 812, 13, 23, "Print",ExpressionUUID->"f624ac2b-5434-4a55-9b08-096fb0e75faf"],
Cell[31214, 789, 823, 13, 23, "Print",ExpressionUUID->"ff9eec1b-6c5c-4ce0-91eb-7c8278a89d31"],
Cell[32040, 804, 824, 13, 23, "Print",ExpressionUUID->"eaba5329-36b6-4287-ad05-06f3e8ea5689"],
Cell[32867, 819, 823, 13, 23, "Print",ExpressionUUID->"447fea9e-b13f-492d-a02b-9e42a0154a27"],
Cell[33693, 834, 824, 13, 23, "Print",ExpressionUUID->"3e2da9d0-2b52-4f25-8069-a49bb5236afd"],
Cell[34520, 849, 821, 13, 23, "Print",ExpressionUUID->"046bcd5d-935e-428d-9c31-2b9e0f530c6b"]
}, Open  ]]
}, Open  ]],
Cell[35368, 866, 356, 7, 45, "Text",ExpressionUUID->"6889cc05-fa94-4e43-9998-20d8f7087adc"],
Cell[CellGroupData[{
Cell[35749, 877, 4650, 127, 220, "Input",ExpressionUUID->"ad804a2d-914f-4723-8b87-7e574276eb18"],
Cell[40402, 1006, 1032, 16, 33, "Output",ExpressionUUID->"e0708844-7583-4241-b507-d72b68618706"],
Cell[41437, 1024, 4865, 152, 202, "Output",ExpressionUUID->"c646dac9-f26f-4d03-8eb8-b0618f4ad951"],
Cell[46305, 1178, 4862, 153, 181, "Output",ExpressionUUID->"5dc47cbc-11fe-4622-861d-1dd4c74005d2"]
}, Open  ]],
Cell[51182, 1334, 650, 11, 111, "Text",ExpressionUUID->"67cbc10f-f34a-4094-b211-525795695a72"],
Cell[CellGroupData[{
Cell[51857, 1349, 8592, 251, 539, "Input",ExpressionUUID->"339ffc59-0733-4a04-8281-833d76450286"],
Cell[60452, 1602, 881, 12, 33, "Output",ExpressionUUID->"35aa861e-f5bf-4294-9b4f-9a7f7e3da585"],
Cell[CellGroupData[{
Cell[61358, 1618, 436, 7, 23, "Print",ExpressionUUID->"8447aa1f-a35a-427f-b609-c4a572a12b57"],
Cell[61797, 1627, 447, 7, 23, "Print",ExpressionUUID->"18c06556-05f7-4c82-a5d1-07b827d4fae9"],
Cell[62247, 1636, 448, 7, 23, "Print",ExpressionUUID->"9aed1d1d-e516-48ba-8845-38ab68cab6c9"],
Cell[62698, 1645, 447, 7, 23, "Print",ExpressionUUID->"dc179a70-9def-429b-b16b-5e827628600e"],
Cell[63148, 1654, 448, 7, 23, "Print",ExpressionUUID->"9e28aa1f-e10a-46d6-a564-d90d937745ee"],
Cell[63599, 1663, 445, 7, 23, "Print",ExpressionUUID->"b372069b-3fb0-44f0-bae9-01e17854a181"]
}, Open  ]],
Cell[64059, 1673, 926, 14, 33, "Output",ExpressionUUID->"6540372f-9f88-4a44-890a-1f4819ca2de1"],
Cell[64988, 1689, 3589, 107, 219, "Output",ExpressionUUID->"9d7980c5-16ef-490e-b06b-eaa1f3a12335"],
Cell[68580, 1798, 926, 14, 33, "Output",ExpressionUUID->"a58b60d9-b350-40c4-86d8-8cddb7d32762"],
Cell[69509, 1814, 3549, 106, 196, "Output",ExpressionUUID->"51df3af8-b772-46ca-b524-13e5f86ad8e3"]
}, Open  ]],
Cell[73073, 1923, 523, 9, 78, "Text",ExpressionUUID->"66c34ffe-5378-4f19-abb3-90267620929d"],
Cell[CellGroupData[{
Cell[73621, 1936, 16061, 428, 1254, "Input",ExpressionUUID->"f9e37e61-1568-4c22-a1b5-249a628db1d7"],
Cell[89685, 2366, 2586, 61, 43, "Output",ExpressionUUID->"680ef1ec-5a5b-45f7-bffe-bbdc698cb07e"],
Cell[92274, 2429, 2588, 61, 43, "Output",ExpressionUUID->"8f038198-386b-44f8-8092-1938bfa08022"],
Cell[94865, 2492, 1182, 16, 33, "Output",ExpressionUUID->"1d578ee4-b8d7-4f35-9519-08e18c1de05e"],
Cell[CellGroupData[{
Cell[96072, 2512, 764, 15, 23, "Print",ExpressionUUID->"c6afaf0b-dabf-46f7-b20c-fa2584d5116d"],
Cell[96839, 2529, 680, 11, 23, "Print",ExpressionUUID->"d3f9fa38-73b7-4b3a-a49e-3b0f2208eb43"],
Cell[97522, 2542, 674, 11, 23, "Print",ExpressionUUID->"de77dcb7-7713-4bc1-8ce2-5093cba10119"],
Cell[98199, 2555, 709, 13, 23, "Print",ExpressionUUID->"8fa69887-25f2-4789-aae8-657aa3b1a974"],
Cell[98911, 2570, 670, 11, 23, "Print",ExpressionUUID->"538b7308-2206-445a-9db6-1d7d861c8b72"],
Cell[99584, 2583, 681, 11, 23, "Print",ExpressionUUID->"f4ed9926-4089-4a0c-afff-648eebd419f0"],
Cell[100268, 2596, 682, 11, 23, "Print",ExpressionUUID->"6be9e2c1-13d7-47d9-b7c5-fdfe07eefa2a"],
Cell[100953, 2609, 683, 11, 23, "Print",ExpressionUUID->"26ea3003-eb53-4663-be92-308b06d62f55"],
Cell[101639, 2622, 682, 11, 23, "Print",ExpressionUUID->"e48fe1c4-163b-4b3c-9652-84134cf0df9d"],
Cell[102324, 2635, 679, 11, 23, "Print",ExpressionUUID->"dcf89ae6-87cd-4047-a67c-b5f62cf22701"],
Cell[103006, 2648, 766, 15, 23, "Print",ExpressionUUID->"8a4c2a38-6c80-498d-a4b6-489785021545"],
Cell[103775, 2665, 672, 11, 23, "Print",ExpressionUUID->"0f3bf828-03ea-4b69-b7b4-697854ca3836"],
Cell[104450, 2678, 710, 13, 23, "Print",ExpressionUUID->"49f47fba-832c-4223-80b2-688f20092dc7"],
Cell[105163, 2693, 667, 11, 23, "Print",ExpressionUUID->"0fa0a595-2a54-490f-861d-5cf55b80e836"],
Cell[105833, 2706, 683, 11, 23, "Print",ExpressionUUID->"db701458-01c4-42e5-ac88-ac837d327ec5"],
Cell[106519, 2719, 684, 11, 23, "Print",ExpressionUUID->"93a87898-1cce-43a9-9969-4b85c3bea701"],
Cell[107206, 2732, 681, 11, 23, "Print",ExpressionUUID->"8c0a17e4-d94f-42b1-817a-9ebbd0596fee"],
Cell[107890, 2745, 680, 11, 23, "Print",ExpressionUUID->"614e6eb1-fc00-409b-a8e5-9ffcad64a6fa"],
Cell[108573, 2758, 678, 11, 23, "Print",ExpressionUUID->"6e42c076-3075-4181-971f-5f47dedd455d"],
Cell[109254, 2771, 672, 11, 23, "Print",ExpressionUUID->"0c066bd1-71e1-4088-9897-5edee613b234"],
Cell[109929, 2784, 710, 13, 23, "Print",ExpressionUUID->"73193703-0392-410e-9390-01c2f681ffa3"],
Cell[110642, 2799, 668, 11, 23, "Print",ExpressionUUID->"68f95f5c-6147-47e4-af7f-5909f919efad"],
Cell[111313, 2812, 683, 11, 23, "Print",ExpressionUUID->"3a526362-ed63-48b9-9d83-1a29797b0d62"],
Cell[111999, 2825, 682, 11, 23, "Print",ExpressionUUID->"90b33118-fe1f-4b2d-82a4-3bab59fd8a71"],
Cell[112684, 2838, 681, 11, 23, "Print",ExpressionUUID->"1035658b-4438-4bfb-b6e7-92264af70c9b"],
Cell[113368, 2851, 680, 11, 23, "Print",ExpressionUUID->"0bad9b8d-0811-4fd3-bad4-0645bc00fc4e"],
Cell[114051, 2864, 679, 11, 23, "Print",ExpressionUUID->"ac6fcb76-102e-415c-a879-4da5df77a05f"]
}, Open  ]],
Cell[114745, 2878, 1164, 16, 33, "Output",ExpressionUUID->"7bc21c5e-7b44-4304-91da-bac90a7667e4"]
}, Open  ]],
Cell[115924, 2897, 716, 12, 111, "Text",ExpressionUUID->"fe6ef7c4-a318-42bc-801b-4e32169c9700"],
Cell[CellGroupData[{
Cell[116665, 2913, 4803, 138, 294, "Input",ExpressionUUID->"f4aa6ad6-22e9-454a-9447-6132bb11c0c9"],
Cell[121471, 3053, 823, 12, 33, "Output",ExpressionUUID->"d9815b28-cdf5-484a-aaba-8dcebd522ce0"],
Cell[122297, 3067, 867, 14, 33, "Output",ExpressionUUID->"914c7859-bdc6-4ffe-b2bf-e9096ae0d387"],
Cell[123167, 3083, 869, 14, 33, "Output",ExpressionUUID->"de10a1f4-6df1-4750-bf32-631ad25e3af5"]
}, Open  ]],
Cell[124051, 3100, 838, 14, 111, "Text",ExpressionUUID->"497ae3bc-04ee-4b53-a026-2517e275273c"],
Cell[CellGroupData[{
Cell[124914, 3118, 5919, 161, 539, "Input",ExpressionUUID->"b88db5b0-eebe-4f5a-81bd-2faf65858dbf"],
Cell[130836, 3281, 1866, 46, 112, "Output",ExpressionUUID->"76e9c277-4862-410c-82eb-29767fa8f3cb"],
Cell[132705, 3329, 3226, 98, 98, "Output",ExpressionUUID->"93086927-fce1-4675-b9da-35796efc2c69"]
}, Open  ]],
Cell[135946, 3430, 510, 9, 78, "Text",ExpressionUUID->"5dd97217-1be1-4d0a-a5ba-9dbb4e1be305"],
Cell[CellGroupData[{
Cell[136481, 3443, 4642, 129, 417, "Input",ExpressionUUID->"b3f69c30-40e9-45b1-a390-57c502eecec6"],
Cell[141126, 3574, 645, 10, 33, "Output",ExpressionUUID->"2462d827-c2f6-4457-ba32-2d78c88e6bf3"],
Cell[CellGroupData[{
Cell[141796, 3588, 528, 10, 23, "Print",ExpressionUUID->"dd2cfdc5-8832-4003-8390-1b660317fc42"],
Cell[142327, 3600, 526, 10, 23, "Print",ExpressionUUID->"91d2ed26-30af-4dc8-8753-b43bcc298967"],
Cell[142856, 3612, 527, 10, 23, "Print",ExpressionUUID->"ea6a9511-66d9-48dc-95e7-1632769314ab"],
Cell[143386, 3624, 526, 10, 23, "Print",ExpressionUUID->"96c8edbc-e555-4e28-92eb-8f5fe4ef0014"],
Cell[143915, 3636, 527, 10, 23, "Print",ExpressionUUID->"aae22635-a356-42e5-a45f-46378b9b4d10"],
Cell[144445, 3648, 527, 10, 23, "Print",ExpressionUUID->"ef33c349-97b7-4d2a-9c16-a2dd9239eed0"]
}, Open  ]]
}, Open  ]],
Cell[144999, 3662, 378, 7, 78, "Text",ExpressionUUID->"c4c10122-a6fa-4777-aa92-52cd19150181"],
Cell[CellGroupData[{
Cell[145402, 3673, 8675, 251, 356, "Input",ExpressionUUID->"d0b0f648-d08c-44b6-8e7e-a7f250cc8e84"],
Cell[154080, 3926, 5708, 159, 231, "Output",ExpressionUUID->"c77fd1d1-a56f-431f-9b16-e0bac1c18c30"],
Cell[159791, 4087, 1175, 20, 35, "Output",ExpressionUUID->"9c4c1a5b-dd5f-4508-a85a-5e48b2ac6eda"],
Cell[160969, 4109, 6243, 180, 309, "Output",ExpressionUUID->"a747ebac-d947-4e77-90ab-c1e1ab2c6237"],
Cell[167215, 4291, 1140, 19, 33, "Output",ExpressionUUID->"3e7d4240-cc75-4d4f-b134-3e23d85228f0"]
}, Open  ]],
Cell[168370, 4313, 924, 14, 244, "Text",ExpressionUUID->"55fe90ed-a51d-44a5-9ac0-7161da1962bf"],
Cell[CellGroupData[{
Cell[169319, 4331, 12475, 329, 985, "Input",ExpressionUUID->"b6b0f745-edda-4896-9fe9-6480461b20e6"],
Cell[181797, 4662, 784, 13, 33, "Output",ExpressionUUID->"55cd5031-4f21-451f-be62-66bb579d49b2"],
Cell[CellGroupData[{
Cell[182606, 4679, 638, 12, 23, "Print",ExpressionUUID->"dfd69763-5bfa-44f8-9df3-2ab03347c71f"],
Cell[183247, 4693, 645, 12, 23, "Print",ExpressionUUID->"00e31c60-d814-40e3-ba21-05e8b37e3d53"],
Cell[183895, 4707, 645, 12, 23, "Print",ExpressionUUID->"cd6d9d6a-b9fe-4a36-a0bd-8223552a8e5e"],
Cell[184543, 4721, 645, 12, 23, "Print",ExpressionUUID->"863ecd96-130a-4470-871e-0a7210490eac"],
Cell[185191, 4735, 647, 12, 23, "Print",ExpressionUUID->"60e6ade4-fb65-4456-9eb4-0ad87b660510"],
Cell[185841, 4749, 649, 12, 23, "Print",ExpressionUUID->"eafa10f0-fe58-4fbc-9d5b-d514f014d964"],
Cell[186493, 4763, 648, 12, 23, "Print",ExpressionUUID->"bd6220d3-4f1c-42c9-9cba-89c3460d4a4c"],
Cell[187144, 4777, 646, 12, 23, "Print",ExpressionUUID->"eac3e44d-8aef-4a33-9a19-afe15f0fde7e"],
Cell[187793, 4791, 646, 12, 23, "Print",ExpressionUUID->"c2dff7bd-76df-45f8-8086-88a2c1dff1e1"],
Cell[188442, 4805, 645, 12, 23, "Print",ExpressionUUID->"b053ec84-0080-42af-af07-c9f4407ee1c4"],
Cell[189090, 4819, 649, 12, 23, "Print",ExpressionUUID->"78b00313-c580-4def-8c0b-b365967c712c"]
}, Open  ]]
}, Open  ]],
Cell[189766, 4835, 415, 7, 45, "Text",ExpressionUUID->"8b237585-1ef7-42ba-88c2-55e3400cae6c"],
Cell[190184, 4844, 2965, 87, 172, "Input",ExpressionUUID->"d477b626-bcf9-42f7-b08e-0bc42f5b936a"],
Cell[193152, 4933, 328, 6, 78, "Text",ExpressionUUID->"3f1e6456-32a8-45ef-a167-4bc8c359c3c5"],
Cell[CellGroupData[{
Cell[193505, 4943, 6537, 186, 560, "Input",ExpressionUUID->"324e0077-1cf4-430e-b4db-397738ffd607"],
Cell[200045, 5131, 806, 12, 33, "Output",ExpressionUUID->"4dd834c8-66f5-472c-b5ab-544f548ae824"]
}, Open  ]],
Cell[200866, 5146, 600, 10, 111, "Text",ExpressionUUID->"30ec62d7-9382-4fce-9797-c30c5bf9f002"],
Cell[CellGroupData[{
Cell[201491, 5160, 28469, 873, 2541, "Input",ExpressionUUID->"7c5f154e-eeeb-43ad-b54b-91b26517d736"],
Cell[229963, 6035, 730, 12, 33, "Output",ExpressionUUID->"158ce513-9472-44a9-aa6f-6dfef08ce852"],
Cell[230696, 6049, 667, 10, 33, "Output",ExpressionUUID->"7d153b0c-f564-4c74-8906-f588f56e4507"],
Cell[231366, 6061, 665, 10, 33, "Output",ExpressionUUID->"09df19f2-6ee4-4fb9-98c0-8529e5196699"],
Cell[232034, 6073, 684, 10, 33, "Output",ExpressionUUID->"6358115c-adfd-4d43-b59b-36311135e69c"],
Cell[CellGroupData[{
Cell[232743, 6087, 477, 8, 23, "Print",ExpressionUUID->"2f170033-4526-4cc8-a532-a4f66e600aa9"],
Cell[233223, 6097, 487, 8, 23, "Print",ExpressionUUID->"20ed5bb9-8141-4a85-85e6-d490c98e7315"],
Cell[233713, 6107, 491, 8, 23, "Print",ExpressionUUID->"19141d7d-740b-4842-9fe3-cca18eb97bbd"],
Cell[234207, 6117, 490, 8, 23, "Print",ExpressionUUID->"3c187a12-7248-4d7f-bb93-8f558d63aa76"],
Cell[234700, 6127, 489, 8, 23, "Print",ExpressionUUID->"d09152f7-a73c-4556-ba44-157a0757cb51"],
Cell[235192, 6137, 485, 8, 23, "Print",ExpressionUUID->"971a3761-cfbb-4fe0-b2fc-eeb8b0c806ad"]
}, Open  ]],
Cell[235692, 6148, 670, 10, 33, "Output",ExpressionUUID->"0969794e-53c8-4846-a90c-36039c2c809b"],
Cell[236365, 6160, 666, 10, 33, "Output",ExpressionUUID->"4cb17aef-acf0-44b1-80ce-12d14d8845fb"],
Cell[237034, 6172, 682, 10, 33, "Output",ExpressionUUID->"1568e299-84ed-46d8-9a13-8839c3aa3df9"],
Cell[CellGroupData[{
Cell[237741, 6186, 475, 8, 23, "Print",ExpressionUUID->"a3bf76b1-4411-4fcc-b0eb-79ae83f55a3f"],
Cell[238219, 6196, 490, 8, 23, "Print",ExpressionUUID->"d667c7e0-e6ca-4a97-aef5-b9debd84df48"],
Cell[238712, 6206, 489, 8, 23, "Print",ExpressionUUID->"d074b6cb-7be2-4df9-8796-e0204a662f1b"],
Cell[239204, 6216, 488, 8, 23, "Print",ExpressionUUID->"ce5de8b5-4aa2-4422-a59a-49957f9d26db"],
Cell[239695, 6226, 487, 8, 23, "Print",ExpressionUUID->"53407c81-dcb0-49a3-83bf-ade8f4fcc582"],
Cell[240185, 6236, 486, 8, 23, "Print",ExpressionUUID->"2d002f62-5ee1-462a-a7a9-d4c28316fa0b"]
}, Open  ]],
Cell[240686, 6247, 668, 10, 33, "Output",ExpressionUUID->"0710658e-19e1-4bb1-950b-d84eaf6858f1"],
Cell[241357, 6259, 666, 10, 33, "Output",ExpressionUUID->"40f0ebbc-82a9-4f34-8a4b-9c7855d1d896"],
Cell[242026, 6271, 683, 10, 33, "Output",ExpressionUUID->"04f18d5a-d30c-4831-96f4-e04dc2a6daf8"],
Cell[CellGroupData[{
Cell[242734, 6285, 477, 8, 23, "Print",ExpressionUUID->"aca1f97f-9fc9-4720-b357-fc223c541077"],
Cell[243214, 6295, 490, 8, 23, "Print",ExpressionUUID->"8912d1a8-3713-4c6a-a566-50a091d4a4d6"],
Cell[243707, 6305, 488, 8, 23, "Print",ExpressionUUID->"6ff899f8-93e3-4337-a78f-d69d10dfe1d9"],
Cell[244198, 6315, 488, 8, 23, "Print",ExpressionUUID->"8e25619e-ae6c-4a7e-b6ab-0cb138ba678d"],
Cell[244689, 6325, 486, 8, 23, "Print",ExpressionUUID->"0db6fa31-be5b-4f39-b472-4aa03ced2a42"],
Cell[245178, 6335, 486, 8, 23, "Print",ExpressionUUID->"339cad33-e666-48aa-b78b-26ca973f76aa"]
}, Open  ]],
Cell[245679, 6346, 670, 10, 33, "Output",ExpressionUUID->"28490a15-1450-4641-8c7a-4c876ee6097c"],
Cell[246352, 6358, 666, 10, 33, "Output",ExpressionUUID->"03d71a57-4238-4508-8557-4f5a429d690f"],
Cell[247021, 6370, 685, 10, 33, "Output",ExpressionUUID->"b828a4a1-17f5-4601-a353-da4dabebed02"],
Cell[CellGroupData[{
Cell[247731, 6384, 477, 8, 23, "Print",ExpressionUUID->"ae8e60b7-7333-4f37-b479-556de0dd975f"],
Cell[248211, 6394, 488, 8, 23, "Print",ExpressionUUID->"51e16a5b-68fc-4ddb-b987-a455c6a49eba"],
Cell[248702, 6404, 489, 8, 23, "Print",ExpressionUUID->"de13187d-29b2-4016-b7d3-130688b4f969"],
Cell[249194, 6414, 490, 8, 23, "Print",ExpressionUUID->"08953125-3e5b-41e4-97a1-f3667da3f89b"],
Cell[249687, 6424, 487, 8, 23, "Print",ExpressionUUID->"5c6ee4f4-3d70-4c73-a47f-4329d7c1645b"],
Cell[250177, 6434, 486, 8, 23, "Print",ExpressionUUID->"c06dc292-1fc3-4b70-aaad-07962d7fbf6b"]
}, Open  ]],
Cell[250678, 6445, 670, 10, 33, "Output",ExpressionUUID->"5f99e397-2eb9-433f-90f9-faac564237ea"],
Cell[251351, 6457, 665, 10, 33, "Output",ExpressionUUID->"7028dcd9-2189-4eb4-8d17-59c930682105"],
Cell[252019, 6469, 684, 10, 33, "Output",ExpressionUUID->"82730dcf-fe25-4eda-af3a-58ce01bb70e8"],
Cell[CellGroupData[{
Cell[252728, 6483, 475, 8, 23, "Print",ExpressionUUID->"3b4727d3-cd12-4cd1-87e2-9eaf6e494616"],
Cell[253206, 6493, 488, 8, 23, "Print",ExpressionUUID->"3d9972b0-3136-45da-a544-69da4e6756a9"],
Cell[253697, 6503, 489, 8, 23, "Print",ExpressionUUID->"eaca617d-c2c9-4c2e-9b19-f150b07828cf"],
Cell[254189, 6513, 488, 8, 23, "Print",ExpressionUUID->"46b1a1a8-0c41-451c-8ef3-edac4e5d6978"],
Cell[254680, 6523, 487, 8, 23, "Print",ExpressionUUID->"969814e8-0132-4997-bbff-19f0b15a300a"],
Cell[255170, 6533, 486, 8, 23, "Print",ExpressionUUID->"42c10fb3-c7fd-4614-a106-42de75389e33"]
}, Open  ]],
Cell[255671, 6544, 670, 10, 33, "Output",ExpressionUUID->"0bbb99ac-5f34-4810-ac48-f1dd7b199097"],
Cell[256344, 6556, 668, 10, 33, "Output",ExpressionUUID->"0762a106-7415-4d94-8ea0-63a127ecfb05"],
Cell[257015, 6568, 684, 10, 33, "Output",ExpressionUUID->"e950e282-83f7-45a8-aa98-ff9922ecac00"],
Cell[CellGroupData[{
Cell[257724, 6582, 474, 8, 23, "Print",ExpressionUUID->"73e2f83f-0d88-423f-b577-9af6477f9a6e"],
Cell[258201, 6592, 490, 8, 23, "Print",ExpressionUUID->"7c6a6840-9999-4822-afcb-1b5024807047"],
Cell[258694, 6602, 488, 8, 23, "Print",ExpressionUUID->"b2ceb288-cc29-4cf8-9f12-49400c31025f"],
Cell[259185, 6612, 488, 8, 23, "Print",ExpressionUUID->"71db516b-a730-4176-88c7-2ed5cd49186c"],
Cell[259676, 6622, 487, 8, 23, "Print",ExpressionUUID->"5187131a-492a-403e-9e16-bad951ff3549"],
Cell[260166, 6632, 486, 8, 23, "Print",ExpressionUUID->"e45c6d83-cef0-4dd2-8f2c-39b17930d0dd"]
}, Open  ]]
}, Open  ]],
Cell[260679, 6644, 496, 8, 78, "Text",ExpressionUUID->"a153a8e0-e8b2-422b-b5f9-95aeeaf0825f"],
Cell[CellGroupData[{
Cell[261200, 6656, 10106, 271, 866, "Input",ExpressionUUID->"21753313-ef5c-4bcf-be73-5827b38a24d9"],
Cell[271309, 6929, 1071, 17, 33, "Output",ExpressionUUID->"45d3f4ca-ecda-4d35-95aa-7067fc18fc46"],
Cell[272383, 6948, 1071, 17, 33, "Output",ExpressionUUID->"820815f8-36bd-472e-bc58-e6a4aef8ba22"],
Cell[273457, 6967, 1122, 18, 33, "Output",ExpressionUUID->"47372b88-9297-42da-8e25-59672183d358"],
Cell[274582, 6987, 796, 15, 42, "Message",ExpressionUUID->"c428f90a-6fbc-4bc0-89ea-665369b4d308"],
Cell[275381, 7004, 619, 10, 23, "Print",ExpressionUUID->"7a81b293-33cc-4465-a37d-e534851b740e"],
Cell[276003, 7016, 797, 15, 42, "Message",ExpressionUUID->"bfaddca3-b2ff-4198-9cea-022bc932bb6d"],
Cell[276803, 7033, 618, 10, 23, "Print",ExpressionUUID->"49a90594-7f94-4201-9c8b-99ea1a42f1cf"],
Cell[277424, 7045, 799, 15, 42, "Message",ExpressionUUID->"117e61d8-fa0e-4f93-9c18-355c90be4112"],
Cell[278226, 7062, 733, 14, 26, "Message",ExpressionUUID->"df2c83f4-9833-4c49-bac7-38aed4fc0fb2"],
Cell[CellGroupData[{
Cell[278984, 7080, 618, 10, 23, "Print",ExpressionUUID->"cf3aeea5-046a-4bb3-ac9e-8ef16af58cfe"],
Cell[279605, 7092, 618, 10, 23, "Print",ExpressionUUID->"70eba1e4-d72a-42f9-b6fe-8c5b31510cdd"]
}, Open  ]],
Cell[280238, 7105, 1079, 17, 33, "Output",ExpressionUUID->"2de34cbb-c2dd-41c6-8de7-7aa75d8ad9f8"]
}, Open  ]],
Cell[281332, 7125, 433, 8, 111, "Text",ExpressionUUID->"0a76319a-69c4-4337-8f7a-956ec262e6e1"],
Cell[CellGroupData[{
Cell[281790, 7137, 10732, 287, 825, "Input",ExpressionUUID->"d9c5c9e8-f922-4be6-bbc0-e762479e46d7"],
Cell[CellGroupData[{
Cell[292547, 7428, 177, 4, 23, "Print",ExpressionUUID->"3650c108-e456-48cd-b875-96acdaa88a15"],
Cell[292727, 7434, 176, 4, 23, "Print",ExpressionUUID->"e2afd9b1-ab6b-4c88-b385-154524b1c3f5"]
}, Open  ]],
Cell[292918, 7441, 518, 11, 42, "Message",ExpressionUUID->"a71edf64-18a2-4960-a900-5c4ca7276efb"],
Cell[293439, 7454, 518, 11, 42, "Message",ExpressionUUID->"072b9180-9378-4d01-a7cd-d1aab87e7bfe"],
Cell[293960, 7467, 520, 11, 42, "Message",ExpressionUUID->"60ee6f68-2fba-41a3-a744-ba3c5f6f9c00"],
Cell[294483, 7480, 454, 10, 26, "Message",ExpressionUUID->"d667a785-35b3-4b28-9a29-cafb5f14bfa0"],
Cell[CellGroupData[{
Cell[294962, 7494, 176, 4, 23, "Print",ExpressionUUID->"2f90f4af-095f-47fe-9be6-b14a1b7e1996"],
Cell[295141, 7500, 177, 4, 23, "Print",ExpressionUUID->"cc2618b2-6eed-4bfc-a37f-450299994181"],
Cell[295321, 7506, 176, 4, 23, "Print",ExpressionUUID->"dec06f53-1f37-4c3f-8641-3f242c09031d"],
Cell[295500, 7512, 178, 4, 23, "Print",ExpressionUUID->"f4286398-c082-4735-a539-4b717319d729"]
}, Open  ]],
Cell[295693, 7519, 217, 5, 33, "Output",ExpressionUUID->"548a0cb4-df84-4b75-83e3-234b46ae84b4"],
Cell[295913, 7526, 217, 5, 33, "Output",ExpressionUUID->"a6fa7c9a-82b4-4265-8981-96a99837acb2"]
}, Open  ]],
Cell[296145, 7534, 236, 5, 45, "Text",ExpressionUUID->"6e90af14-7e04-4c15-8837-411293c2aa97"],
Cell[CellGroupData[{
Cell[296406, 7543, 6329, 184, 785, "Input",ExpressionUUID->"de5541b5-cb69-4185-974d-fc3a7de38f43"],
Cell[302738, 7729, 155, 3, 33, "Output",ExpressionUUID->"57ce3515-d20c-42e6-ab12-a07fe0577f51"],
Cell[302896, 7734, 154, 3, 33, "Output",ExpressionUUID->"64a3a748-586f-4020-8fa8-591ef0849c45"],
Cell[303053, 7739, 154, 3, 33, "Output",ExpressionUUID->"ea0bc0b2-8a22-4bbb-a9f9-07b2ab2cb769"],
Cell[303210, 7744, 154, 3, 33, "Output",ExpressionUUID->"859f26ba-0b68-4700-b68d-09a350cd7cb0"],
Cell[CellGroupData[{
Cell[303389, 7751, 196, 4, 23, "Print",ExpressionUUID->"d44385c7-1c6d-498d-8d6c-b26e09a6382c"],
Cell[303588, 7757, 209, 4, 23, "Print",ExpressionUUID->"859ed70c-b1ad-4d9a-832c-eb7b1bc361f9"],
Cell[303800, 7763, 209, 4, 23, "Print",ExpressionUUID->"e71c7f9e-95e3-4746-a614-b76e0d650aeb"],
Cell[304012, 7769, 209, 4, 23, "Print",ExpressionUUID->"35daa893-bea8-4420-8773-f3a19c0812ab"],
Cell[304224, 7775, 210, 4, 23, "Print",ExpressionUUID->"b0113c23-06de-41e7-9bbe-9abe54202087"],
Cell[304437, 7781, 209, 4, 23, "Print",ExpressionUUID->"054c3963-bf1e-4f8c-9e52-ab5886d31b12"],
Cell[304649, 7787, 290, 8, 23, "Print",ExpressionUUID->"9c8c10e5-37dc-466e-b79b-84999ce63b17"],
Cell[304942, 7797, 290, 8, 23, "Print",ExpressionUUID->"43b1bd52-6ae6-4540-ba15-b070658e5db5"],
Cell[305235, 7807, 290, 8, 23, "Print",ExpressionUUID->"4b04fe77-e266-4db6-a864-243534b205db"],
Cell[305528, 7817, 292, 8, 23, "Print",ExpressionUUID->"3937e720-f56d-4ad0-8677-86bedad84aa7"],
Cell[305823, 7827, 290, 8, 23, "Print",ExpressionUUID->"8c022647-2a95-474b-8789-f91e083225f3"],
Cell[306116, 7837, 292, 8, 23, "Print",ExpressionUUID->"b24f9327-19cc-4871-b608-a9e322e38a40"],
Cell[306411, 7847, 290, 8, 23, "Print",ExpressionUUID->"02442e27-2193-4f46-8c4a-d4e34c54b828"],
Cell[306704, 7857, 292, 8, 23, "Print",ExpressionUUID->"fa6dd8ad-22cc-4d7b-9cd9-9d6fc503a71a"],
Cell[306999, 7867, 290, 8, 23, "Print",ExpressionUUID->"de999531-fc17-4ded-8f44-3b87bd85a64d"],
Cell[307292, 7877, 294, 8, 23, "Print",ExpressionUUID->"fb2d83f6-064a-47cb-8142-789d02025018"],
Cell[307589, 7887, 292, 8, 23, "Print",ExpressionUUID->"706c954b-f345-4fbd-aabd-94951065f8a7"],
Cell[307884, 7897, 294, 8, 23, "Print",ExpressionUUID->"dedafd2c-fdc0-4fe7-a3e5-caf832458440"],
Cell[308181, 7907, 292, 8, 23, "Print",ExpressionUUID->"2f3f7e24-27d7-4b5a-9b51-45e6feffbc8a"],
Cell[308476, 7917, 292, 8, 23, "Print",ExpressionUUID->"f89a8e7e-169f-4d02-99ae-04d3e12aa0a9"],
Cell[308771, 7927, 292, 8, 23, "Print",ExpressionUUID->"9f42abe2-e56e-467d-b087-fb68e397866b"],
Cell[309066, 7937, 292, 8, 23, "Print",ExpressionUUID->"b61725f8-ae3c-4645-b3fb-45d548a75db5"]
}, Open  ]]
}, Open  ]],
Cell[309385, 7949, 458, 8, 111, "Text",ExpressionUUID->"67cda939-4b73-43a5-8148-760502bea165"],
Cell[CellGroupData[{
Cell[309868, 7961, 7029, 202, 887, "Input",ExpressionUUID->"ffee12a2-91f2-4933-995a-fec958e32b90"],
Cell[316900, 8165, 156, 3, 33, "Output",ExpressionUUID->"5c075eab-d313-49f8-993d-345be4911054"],
Cell[317059, 8170, 156, 3, 33, "Output",ExpressionUUID->"28006638-87c6-4093-bd94-c8ba83be4ec7"],
Cell[317218, 8175, 154, 3, 33, "Output",ExpressionUUID->"695c5e32-6e1c-49b6-9bd3-03c339014b73"],
Cell[317375, 8180, 156, 3, 33, "Output",ExpressionUUID->"7c13096f-9d8a-4601-abbc-2b33e3636970"],
Cell[CellGroupData[{
Cell[317556, 8187, 198, 4, 23, "Print",ExpressionUUID->"cbbf0615-21ac-4d33-8f1f-d944b4f3baf7"],
Cell[317757, 8193, 211, 4, 23, "Print",ExpressionUUID->"107dbee0-86ae-44d1-8a46-f831c0e064e6"],
Cell[317971, 8199, 210, 4, 23, "Print",ExpressionUUID->"4f2660eb-3cda-45cb-bf7b-3de93d9f00c3"],
Cell[318184, 8205, 209, 4, 23, "Print",ExpressionUUID->"a4733c87-9bb8-4215-b1bf-42336e0c0902"],
Cell[318396, 8211, 208, 4, 23, "Print",ExpressionUUID->"a2de28aa-d988-438f-8bd7-dd99bdfcc130"],
Cell[318607, 8217, 209, 4, 23, "Print",ExpressionUUID->"993b2763-3f16-4ebf-95a2-8ddf0d0e2145"],
Cell[318819, 8223, 292, 8, 23, "Print",ExpressionUUID->"7f75271f-91c4-4f4c-9dff-0cab4b0d8494"],
Cell[319114, 8233, 290, 8, 23, "Print",ExpressionUUID->"acf42d38-6f59-49e6-9bb4-15d083a11055"],
Cell[319407, 8243, 290, 8, 23, "Print",ExpressionUUID->"73a820f9-21e0-468e-960e-fbe027450138"],
Cell[319700, 8253, 292, 8, 23, "Print",ExpressionUUID->"70357f34-c601-404f-ac69-f8183101e135"],
Cell[319995, 8263, 292, 8, 23, "Print",ExpressionUUID->"2d6e6879-b600-44c0-ae7e-15b0f25f9d54"],
Cell[320290, 8273, 290, 8, 23, "Print",ExpressionUUID->"78321632-ce6b-4e5d-a888-a24fad8b24bb"],
Cell[320583, 8283, 290, 8, 23, "Print",ExpressionUUID->"aeb3e0d4-a00c-4556-9636-14610fc55e63"],
Cell[320876, 8293, 290, 8, 23, "Print",ExpressionUUID->"92d18627-8ba8-464a-9700-250215e35d58"],
Cell[321169, 8303, 292, 8, 23, "Print",ExpressionUUID->"f96f821f-e4e3-48ba-ad52-256c384be42e"],
Cell[321464, 8313, 292, 8, 23, "Print",ExpressionUUID->"6587861f-c1c1-4ee1-8d6e-161a2dfe65c3"],
Cell[321759, 8323, 292, 8, 23, "Print",ExpressionUUID->"6129b28e-c7e8-44ed-98d6-57af59ed2850"],
Cell[322054, 8333, 294, 8, 23, "Print",ExpressionUUID->"88cd58aa-8da6-4325-b987-f12343516d95"]
}, Open  ]],
Cell[322363, 8344, 156, 3, 33, "Output",ExpressionUUID->"22407697-897b-4f26-b41b-701fe7f0998e"]
}, Open  ]],
Cell[322534, 8350, 457, 8, 111, "Text",ExpressionUUID->"a3e8eae1-616b-4cea-93f7-d3d85cc8d103"],
Cell[CellGroupData[{
Cell[323016, 8362, 6894, 197, 866, "Input",ExpressionUUID->"05073048-31b2-4c49-a9ea-3be57e538aa5"],
Cell[329913, 8561, 156, 3, 33, "Output",ExpressionUUID->"79992559-77b5-4bad-b75e-678c82a341a8"],
Cell[330072, 8566, 154, 3, 33, "Output",ExpressionUUID->"7b0b2222-dc52-4869-93f7-f823fed61a78"],
Cell[330229, 8571, 154, 3, 33, "Output",ExpressionUUID->"d923bc2b-35ad-4568-afa3-21626f85eff6"],
Cell[330386, 8576, 154, 3, 33, "Output",ExpressionUUID->"89b26383-831b-462f-9c2d-d20980e9fabf"],
Cell[CellGroupData[{
Cell[330565, 8583, 196, 4, 23, "Print",ExpressionUUID->"f35264e2-89f7-40a7-a832-b164dd3ad735"],
Cell[330764, 8589, 209, 4, 23, "Print",ExpressionUUID->"214c07da-da00-460f-b922-0c7d3414ebbb"],
Cell[330976, 8595, 210, 4, 23, "Print",ExpressionUUID->"d6376284-cbbc-488f-948d-7aceef4829aa"],
Cell[331189, 8601, 209, 4, 23, "Print",ExpressionUUID->"641f0c23-cfc5-473a-ac12-69afe1acc31d"],
Cell[331401, 8607, 208, 4, 23, "Print",ExpressionUUID->"f881b5ef-11e2-411e-908d-f9a43a145d0f"],
Cell[331612, 8613, 209, 4, 23, "Print",ExpressionUUID->"79e24397-0a52-4ee8-86b9-6fe8fa6a4a73"],
Cell[331824, 8619, 290, 8, 23, "Print",ExpressionUUID->"fd5d95f8-e717-4c3a-a299-a9331eb66499"],
Cell[332117, 8629, 290, 8, 23, "Print",ExpressionUUID->"0a54bdcf-c0b7-4aee-99ee-2f71666b0104"],
Cell[332410, 8639, 290, 8, 23, "Print",ExpressionUUID->"c0323236-b6b8-413d-b240-27540cfe64bb"],
Cell[332703, 8649, 289, 8, 23, "Print",ExpressionUUID->"2c3ff4b2-4f66-45e8-bcf1-aa807b2ee385"],
Cell[332995, 8659, 289, 8, 23, "Print",ExpressionUUID->"17080c91-4f53-4e0b-9597-bf6763df20ce"],
Cell[333287, 8669, 290, 8, 23, "Print",ExpressionUUID->"1ec3bfb7-5b0d-42a6-9b91-84e79ac5a503"],
Cell[333580, 8679, 290, 8, 23, "Print",ExpressionUUID->"f81a9484-ebb1-4330-a97a-0b8304a6d9b1"],
Cell[333873, 8689, 290, 8, 23, "Print",ExpressionUUID->"7cd3f80b-db09-4f5b-a464-d582dad97aab"],
Cell[334166, 8699, 292, 8, 23, "Print",ExpressionUUID->"454078db-9922-400e-9b33-bfbac292f000"],
Cell[334461, 8709, 292, 8, 23, "Print",ExpressionUUID->"bcea6c40-df2c-4274-af41-6a8ec3e93ae9"],
Cell[334756, 8719, 294, 8, 23, "Print",ExpressionUUID->"78db60fe-6909-49bb-8837-005ddbf81953"],
Cell[335053, 8729, 292, 8, 23, "Print",ExpressionUUID->"06a19aee-ac09-4aec-b52e-403a5e01d6ea"]
}, Open  ]],
Cell[335360, 8740, 154, 3, 33, "Output",ExpressionUUID->"1d04c12c-8aa2-4796-a668-6d54ae6a0ef5"]
}, Open  ]],
Cell[335529, 8746, 296, 6, 45, "Text",ExpressionUUID->"1e28c02e-66cb-406f-b4df-f359cf120b4d"],
Cell[CellGroupData[{
Cell[335850, 8756, 24971, 726, 1622, "Input",ExpressionUUID->"5838a441-3bc6-4d7f-8a9d-306c051fc8a5"],
Cell[360824, 9484, 2896, 78, 119, "Output",ExpressionUUID->"8b1e48b7-1e46-470b-a051-eea4542dd21b"],
Cell[363723, 9564, 1576, 48, 43, "Output",ExpressionUUID->"67aecff6-22eb-4fb2-b6c6-1dfacecead80"],
Cell[365302, 9614, 285, 7, 33, "Output",ExpressionUUID->"414697f1-92fe-4ac0-a398-8031f0fd0227"],
Cell[365590, 9623, 287, 7, 33, "Output",ExpressionUUID->"a04b1b6a-a0ab-4cc5-824e-5e3a3ab0ac8f"],
Cell[365880, 9632, 3379, 123, 78, "Output",ExpressionUUID->"38a7ea2c-ce34-4e26-a1a6-5a5809e9672e"],
Cell[369262, 9757, 603, 11, 33, "Output",ExpressionUUID->"c4640d14-8c13-442a-a430-001e8e78d177"],
Cell[369868, 9770, 601, 11, 33, "Output",ExpressionUUID->"1a0fbe77-cf74-466e-9fea-3478ca14aadd"],
Cell[370472, 9783, 601, 11, 33, "Output",ExpressionUUID->"e96916b8-2491-40c4-9973-d043705062c1"],
Cell[371076, 9796, 351, 8, 33, "Output",ExpressionUUID->"64bd040e-5d55-478c-86ac-46ae9fe6e7b8"],
Cell[371430, 9806, 307, 7, 33, "Output",ExpressionUUID->"5893f42f-0a00-465a-a250-4e9dd032011c"],
Cell[371740, 9815, 305, 7, 33, "Output",ExpressionUUID->"8415bfde-060e-4886-bf4f-e47b7cf5e00a"],
Cell[372048, 9824, 180, 4, 33, "Output",ExpressionUUID->"29635665-c383-4dca-99de-adc8d1c2fda4"],
Cell[372231, 9830, 180, 4, 33, "Output",ExpressionUUID->"3b8154a5-7d16-486e-ae44-2752ce694f18"],
Cell[372414, 9836, 178, 4, 33, "Output",ExpressionUUID->"8c1d4b94-102d-4e9e-98c0-46546ddfb6bf"]
}, Open  ]],
Cell[372607, 9843, 327, 6, 78, "Text",ExpressionUUID->"881bf064-bc31-4d86-980f-26cf10e2e41b"],
Cell[CellGroupData[{
Cell[372959, 9853, 23552, 663, 2950, "Input",ExpressionUUID->"47f12100-ee35-4462-b39a-58c6286d5bd3"],
Cell[396514, 10518, 1021, 16, 53, "Output",ExpressionUUID->"d639b92f-cde1-4efd-b1c1-b7152ed8f669"],
Cell[397538, 10536, 1023, 16, 53, "Output",ExpressionUUID->"44b22e03-4c6c-4a76-8dc4-c09c495b614d"],
Cell[398564, 10554, 175, 4, 23, "Print",ExpressionUUID->"c042d259-c6b4-400c-b843-7143aafdc355"],
Cell[398742, 10560, 709, 14, 26, "Message",ExpressionUUID->"4c11a309-861e-4fbe-8505-93547bfdf35f"],
Cell[399454, 10576, 710, 14, 26, "Message",ExpressionUUID->"890090da-948f-4238-893f-f671d9d63638"],
Cell[400167, 10592, 710, 14, 26, "Message",ExpressionUUID->"07234d22-9a63-45a2-8202-8c167c8a712e"],
Cell[400880, 10608, 450, 10, 26, "Message",ExpressionUUID->"087c4e68-664e-4121-b46d-6af6a4627d5c"],
Cell[401333, 10620, 175, 4, 23, "Print",ExpressionUUID->"551a6501-5a19-4300-8f46-51979139b80b"],
Cell[401511, 10626, 712, 14, 26, "Message",ExpressionUUID->"70cc73a7-5a05-4149-9b12-e8786b0a0c5e"],
Cell[402226, 10642, 712, 14, 26, "Message",ExpressionUUID->"ef7126d1-b712-4443-9636-d165e98d6169"],
Cell[402941, 10658, 710, 14, 26, "Message",ExpressionUUID->"3d83a994-22fe-4f11-93bb-3f0b49f0dbdf"],
Cell[403654, 10674, 448, 10, 26, "Message",ExpressionUUID->"71d2e61f-9a91-4495-bb52-19baad53c096"],
Cell[CellGroupData[{
Cell[404127, 10688, 175, 4, 23, "Print",ExpressionUUID->"dd0b8fc8-f8f7-4f59-8e9f-72d6ade91d7d"],
Cell[404305, 10694, 175, 4, 23, "Print",ExpressionUUID->"55afc381-ca16-44e5-aff7-da0e1b34bf5a"],
Cell[404483, 10700, 175, 4, 23, "Print",ExpressionUUID->"7cf4175a-fa12-4532-90c2-89f4e47a2d59"],
Cell[404661, 10706, 177, 4, 23, "Print",ExpressionUUID->"4ac5b061-e0de-4154-a1d2-1efe35e5cfb2"],
Cell[404841, 10712, 175, 4, 23, "Print",ExpressionUUID->"8e72b30e-3b18-4b20-92b9-3efed6d3d802"],
Cell[405019, 10718, 177, 4, 23, "Print",ExpressionUUID->"953d4877-7894-4348-a7ca-f80e4e2349c9"],
Cell[405199, 10724, 177, 4, 23, "Print",ExpressionUUID->"26df0726-f9f7-44de-84a0-a5f41cb475d2"]
}, Open  ]]
}, Open  ]],
Cell[405403, 10732, 301, 6, 45, "Text",ExpressionUUID->"8564c0a8-ae69-4262-b6e7-0200d9eaa137"],
Cell[CellGroupData[{
Cell[405729, 10742, 6358, 163, 580, "Input",ExpressionUUID->"6d1afdd5-c7a4-44d2-9c64-cae815fd5d56"],
Cell[412090, 10907, 519, 11, 42, "Message",ExpressionUUID->"c433d687-d9ad-4cdf-a6f2-cb0a04d6eec7"],
Cell[412612, 10920, 521, 11, 42, "Message",ExpressionUUID->"fb49674b-b3bd-4e78-bb10-eeb3f6d5f211"],
Cell[413136, 10933, 241, 6, 23, "Print",ExpressionUUID->"3c507e91-2228-4259-82cb-35affa3b123b"],
Cell[413380, 10941, 519, 11, 42, "Message",ExpressionUUID->"19c46e4d-1247-4033-94a1-b48124f0e915"],
Cell[413902, 10954, 455, 10, 26, "Message",ExpressionUUID->"cccee45e-e5aa-4c9d-8d94-fe7cb1e36f70"],
Cell[414360, 10966, 240, 6, 23, "Print",ExpressionUUID->"5718ce9e-b083-4ce9-a2af-cad28a60ea85"],
Cell[414603, 10974, 218, 5, 33, "Output",ExpressionUUID->"fd8acd40-5bea-4dd6-89ea-77d5349b3006"]
}, Open  ]],
Cell[414836, 10982, 418, 8, 45, "Text",ExpressionUUID->"5534a687-9fc2-43a5-a210-1fc983951f47"],
Cell[415257, 10992, 3377, 86, 539, "Input",ExpressionUUID->"e60df8a9-dc4e-47de-8f5b-0ed135c307f1"],
Cell[418637, 11080, 81, 0, 29, "Input",ExpressionUUID->"fc69b873-09ba-41bc-9b9d-1fe98822c697"]
}
]
*)



==> anc/Step5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    701820,      16079]
NotebookOptionsPosition[    661301,      15564]
NotebookOutlinePosition[    661695,      15580]
CellTagsIndexPosition[    661652,      15577]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\</Users/borisov/Desktop/2025/FPPOct2025/\>\"", 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "needs", " ", "to", " ", "be", " ", "replaced", " ", "with", 
    " ", "whatever", " ", "directory", " ", "you", " ", "store", " ", "the", 
    " ", "original", " ", "equations", " ", "and", " ", "the", " ", "results",
     " ", 
    RowBox[{"in", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{3.97211798788715*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"887c346d-dbd8-452e-90ea-148672652198"],

Cell[BoxData["\<\"/Users/borisov/Desktop/2025/FPPOct2025\"\>"], "Output",
 CellChangeTimes->{3.972118103102439*^9, 3.9721656189420033`*^9, 
  3.97219987159072*^9, 3.9722507482391853`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"3f56c989-a378-4326-a23b-be5e72c547cb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<VariablesAndRelationsStep4\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "Rs", ",", "Us", ",", "Utildes", ",", "UtildesToU", ",", 
     "NewUtildesToAllother", ",", "UtoRV", ",", "R0147toV", ",", "R2cubeToR", 
     ",", "R22R5toR", ",", "R22R8toR", ",", "R2R3toR", ",", "R2R6toR", ",", 
     "R2R9toR"}], "}"}], "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<PointsAllUtilde\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsAllUtilde", "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<PointsVRUtilde\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsVRUtilde", "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<ActionsStep4\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "WtC3C3all80Utildes1", ",", "WtC3C3all80Utildes2", ",", "C4actionV"}], 
    "}"}], "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<PointsVRU\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsVRU", "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<eqs8\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs8", "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<EqsRsmallWithRR\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsRsmall", "=", 
   RowBox[{
    RowBox[{"Read", "[", "fname", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rr1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"rr2", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.967459582360825*^9, 3.9674596598566628`*^9}, {
  3.967475127441471*^9, 3.967475131563723*^9}, {3.972118036729719*^9, 
  3.972118079610581*^9}, {3.972118120598215*^9, 3.972118185729169*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"42bd2a9a-ffc4-4204-b9f4-688a65b8ba9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NormalizedTrace", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"AlgebraicNumberTrace", "[", "x", "]"}], "/", 
    RowBox[{"Exponent", "[", 
     RowBox[{
      RowBox[{"MinimalPolynomial", "[", 
       RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"To4", "[", "x_", "]"}], ":=", 
   RowBox[{"NormalizedTrace", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", "6", "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"To4", "[", "x", "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"1", ",", "rr1", ",", "rr2", ",", 
       RowBox[{
        RowBox[{"-", "rr1"}], " ", "rr2"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SimplifyEquationsRootM2M3", "[", "eqs_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "SmallLinComb", ",", "coeffmatrix", ",", "eqs4", ",", "NiceEquations", 
        ",", "mons", ",", "ml", ",", "vars", ",", "varsto1", ",", "k", ",", 
        "i", ",", "t", ",", "rk", ",", "rkfull", ",", "MatrixLarge", ",", 
        "newrow", ",", "BackToCxMatrix", ",", "BackToCxReduced", ",", "m"}], 
       "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vars", "=", 
        RowBox[{"Variables", "[", "eqs", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"varsto1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"find", " ", "monomials"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"mons", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", 
          RowBox[{"Length", "[", "eqs", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ml", "=", 
           RowBox[{"MonomialList", "[", 
            RowBox[{"eqs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ml", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ml", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ml", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/.", "varsto1"}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"mons", "=", 
           RowBox[{"Union", "[", 
            RowBox[{"mons", ",", "ml"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"getting", " ", "the", " ", "matrix"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"coeffmatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"eqs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "mons"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "eqs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqs4", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"coeffmatrix", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "2"}], "]"}], " ", "coeffmatrix"}]}], "]"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "3"}], "]"}], " ", "coeffmatrix"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], " ", "coeffmatrix"}]}], "]"}]}],
          "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MatrixLarge", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", 
          RowBox[{"Length", "[", "eqs4", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newrow", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", "1"}], ",", 
            RowBox[{"m", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{"eqs4", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"newrow", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"newrow", ",", 
                RowBox[{"To4", "[", 
                 RowBox[{
                  RowBox[{"eqs4", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"MatrixLarge", ",", "newrow"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<computing rank\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rkfull", " ", "=", 
        RowBox[{
         RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}], "/", "4"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Getting", " ", "rid", " ", "of", " ", 
         RowBox[{"denominators", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<getting rid of denominators\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"MatrixLarge", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{"MatrixLarge", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", 
             "\[IndentingNewLine]", 
             RowBox[{"List", "->", "LCM"}]}], ")"}], " ", 
           RowBox[{"MatrixLarge", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "MatrixLarge", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Saturating", " ", "the", " ", "lattice", " ", "using", " ", "Smith", 
         " ", 
         RowBox[{"decomposition", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<starting Smith decomposition\>\"", "]"}], 
       ";", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "v"}], "}"}], "=", 
        RowBox[{"SmithDecomposition", "[", "MatrixLarge", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Smith decomposition is done\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"LinearSolve", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"k", ",", "i"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"MatrixLarge", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Key", " ", 
         RowBox[{"step", ":", 
          RowBox[{"using", " ", "the", " ", "lattice", " ", "reduction", " ", 
           RowBox[{"algorithm", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<starting lattice reduction\>\"", "]"}], ";",
        " ", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"LatticeReduce", "[", "SmallLinComb", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<lattice reduction is done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Getting", " ", "back", " ", "to", " ", "the", " ", "complex", " ", 
         RowBox[{"matrix", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxMatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SmallLinComb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"4", " ", "k"}], "-", "3"}], "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "2"}], "]"}], "  ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"4", "k"}], "-", "2"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "3"}], "]"}], " ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"4", " ", "k"}], "-", "1"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", "6", "]"}], "  ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"4", "k"}], "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"SmallLinComb", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "4"}]}], "}"}]}],
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "SmallLinComb", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Picking", " ", "the", " ", "first", " ", "rows", " ", "that", " ", 
         "give", " ", "the", " ", "correct", " ", 
         RowBox[{"rank", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxReduced", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rk", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "BackToCxMatrix", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MatrixRank", "[", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"Append", "[", 
                 RowBox[{"BackToCxReduced", ",", 
                  RowBox[{"BackToCxMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "800"}], 
               "]"}], "]"}], ">", "rk"}], ",", 
            RowBox[{
             RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"BackToCxReduced", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"BackToCxReduced", ",", 
                RowBox[{"BackToCxMatrix", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"i", ",", "\"\< \>\"", ",", "rk"}], "]"}], ";"}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"rk", "==", "rkfull"}], ",", 
               RowBox[{"i", "=", 
                RowBox[{
                 RowBox[{"Length", "[", "BackToCxMatrix", "]"}], "+", 
                 "1"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"NiceEquations", "=", 
        RowBox[{"BackToCxReduced", ".", "mons"}]}], ";", 
       "\[IndentingNewLine]", "NiceEquations"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EquationsTorrM2M3", "[", 
    RowBox[{"eqs_", ",", "rr1_", ",", "rr2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "k", ",", "t", ",", "i", ",", "vars", ",", "varsto1", ",", "ml", ",", 
       "eqsrr"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vars", "=", 
       RowBox[{"Variables", "[", "eqs", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"varsto1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vars", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"eqsrr", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", 
         RowBox[{"Length", "[", "eqs", "]"}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ml", "=", 
          RowBox[{"MonomialList", "[", 
           RowBox[{"eqs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ml", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ml", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ml", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", "varsto1"}], ")"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"eqsrr", ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToRR", "[", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"eqs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"ml", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
              RowBox[{"ml", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], 
          "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "output", " ", "*)"}], "\[IndentingNewLine]", 
      "eqsrr"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{3.9674598058522253`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"0232bb7e-8f38-49b5-ab4d-78021c67b808"],

Cell[TextData[StyleBox["We are looking for s1 s4 = s2 s3 with the first \
grading of s_i given by  (2a,a+b,a+b,2b) for some nonzero (a,b) and the \
second grading given by (1,0,0,2). We also want s1 and s4 to be invariant \
with respect to the central involution, i.e. they should be among the first \
40 U-tildes. We further want s2 and s3 being sent into each other by the \
involution, so we might as well be solving s1 s4 = s2^2 - s3^2 instead, with \
s2 invariant and s3 antiinvariant, both of weight (a+b) and 0 for the first \
and second grading.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.96332774743058*^9, 3.9633278411315947`*^9}, {
  3.963328041039535*^9, 3.963328071805904*^9}, {3.963328150191115*^9, 
  3.963328185782007*^9}, {3.9633284971441517`*^9, 
  3.963328556129092*^9}},ExpressionUUID->"9a0bcf5b-c7cd-4aa1-a01c-\
7ab60d01c3fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"UnknownCoeffs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EquationsToSolve", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a", "=", "1"}], ",", 
     RowBox[{"a", "<=", "3"}], ",", 
     RowBox[{"a", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"b", "=", "1"}], ",", 
       RowBox[{"b", "<=", "3"}], ",", 
       RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<(a,b)=\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"count", "=", "1"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"s1", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "<=", "40"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"WtC3C3all80Utildes1", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "-", 
                RowBox[{"2", "a"}]}], ",", "3"}], "]"}], "==", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"WtC3C3all80Utildes2", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", "3"}], "]"}], "==", 
               "1"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"s1", "+=", 
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "count", "]"}], "]"}], 
                 RowBox[{"Utildes", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"s4", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "<=", "40"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"WtC3C3all80Utildes1", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "-", 
                RowBox[{"2", "b"}]}], ",", "3"}], "]"}], "==", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"WtC3C3all80Utildes2", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", "3"}], "]"}], "==", 
               "2"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"s4", "+=", 
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "count", "]"}], "]"}], 
                 RowBox[{"Utildes", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"s2", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "<=", "40"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"WtC3C3all80Utildes1", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "-", "a", "-", "b"}], ",", 
               "3"}], "]"}], "==", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"WtC3C3all80Utildes2", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", "3"}], "]"}], "==", 
               "0"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"s2", "+=", 
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "count", "]"}], "]"}], 
                 RowBox[{"Utildes", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"s3", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "41"}], ",", 
          RowBox[{"k", "<=", "80"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"WtC3C3all80Utildes1", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "-", "a", "-", "b"}], ",", 
               "3"}], "]"}], "==", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"WtC3C3all80Utildes2", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", "3"}], "]"}], "==", 
               "0"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"s3", "+=", 
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "count", "]"}], "]"}], 
                 RowBox[{"Utildes", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"tbz", "=", 
         RowBox[{
          RowBox[{"s1", " ", "s4"}], " ", "-", 
          RowBox[{"s2", "^", "2"}], " ", "+", " ", 
          RowBox[{"s3", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"count", "-", "1"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"now", " ", 
          RowBox[{"let", "'"}], "s", " ", "get", " ", "the", " ", "actual", 
          " ", "relations"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Mons2C", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"UnknownCoeffs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], " ", 
             RowBox[{"UnknownCoeffs", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"count", "-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tbzvalues", "=", 
         RowBox[{"tbz", "/.", "PointsAllUtilde"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"eqsOnCs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"tbzvalues", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "Mons2C"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "tbzvalues", "]"}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"rr", "=", 
         RowBox[{"RowReduce", "[", 
          RowBox[{"eqsOnCs", ",", 
           RowBox[{"Tolerance", "->", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "800"}], ")"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rrexact", "=", 
         RowBox[{"RootApproximant", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{"rr", ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "700"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"eqsC", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"rrexact", ".", "Mons2C"}], ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"EquationsToSolve", ",", "eqsC"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{
     "OpenWrite", "[", "\"\<~/Desktop/2025/BojueWang2025/EqsTripleCover\>\"", 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "EquationsToSolve"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.963328196745407*^9, 3.9633284447148046`*^9}, {
  3.963328475061596*^9, 3.963328491011801*^9}, {3.963328563544919*^9, 
  3.963328673163342*^9}, {3.963336791102984*^9, 3.963337028163025*^9}, {
  3.963344095704467*^9, 3.9633442255768538`*^9}, {3.963381431172913*^9, 
  3.96338152090767*^9}, {3.9633815654996653`*^9, 3.963381582906052*^9}, {
  3.96341098322432*^9, 3.963411012227968*^9}, {3.967459698365411*^9, 
  3.967459700584242*^9}, {3.9674597454464912`*^9, 3.967459748387582*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9e236e09-d370-4f13-9718-2ddcc853a274"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}],
  SequenceForm["(a,b)=", {1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972250778095661*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"9680277d-27aa-49ae-9a53-e228a389ccc2"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.9722507780971813`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"3d706f29-71e1-4af5-8281-78a9343dbf57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}],
  SequenceForm["(a,b)=", {1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972250840059931*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"29d3b308-bdcd-4f56-84fe-24712ab6b3c1"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.97225084006077*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"19ec7d15-feb1-46b9-ab46-fab4ac9fe83c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}],
  SequenceForm["(a,b)=", {1, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972250936812612*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5ed3acff-ffe5-4b6c-9564-88ca553044b0"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972250936817473*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fbb3d6fc-2df6-4dae-8b8e-7d025dc24dc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]}],
  SequenceForm["(a,b)=", {2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972251001102804*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"56abc273-2356-4129-8ba7-bf8cbe73edfd"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972251001103887*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"cca6d375-2ebf-4a96-ae05-2b3051471bbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}],
  SequenceForm["(a,b)=", {2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972251097437028*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"50802fd1-bdc5-4e58-b4da-4daeb3746fe8"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972251097438362*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"8d204ef7-cd7f-49e4-a8c0-6822bd48498d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]}],
  SequenceForm["(a,b)=", {2, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972251159218079*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"32ef3d16-eaad-40a4-8905-0db1d5b9ddd7"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.9722511592193527`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"b092f3e2-3825-4cd0-88a2-9a33c51b39e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]}],
  SequenceForm["(a,b)=", {3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972251223398603*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7476e29a-da5b-4297-a34e-a6ec133d77d4"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.9722512234000196`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ca8e71e4-24d6-4452-9d48-1fdc75ef0fc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]}],
  SequenceForm["(a,b)=", {3, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.9722512872078743`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"0bc72c7e-fb91-4ee8-a1c7-3cf9759532f0"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.97225128720922*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5866d4da-a320-486e-ac1a-06d299c40200"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(a,b)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}],
  SequenceForm["(a,b)=", {3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972251351211747*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c7127218-a2a1-434c-90a6-9aea7bf61e70"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.963477960129333*^9, 3.9643354435950327`*^9, 
  3.964702076795148*^9, 3.965247520980365*^9, 3.966615833970784*^9, 
  3.967459751556552*^9, 3.9675436304345303`*^9, 3.967583811274541*^9, 
  3.967793471460576*^9, 3.967838366621707*^9, 3.9678782638374853`*^9, 
  3.968050690047392*^9, 3.968180368766058*^9, 3.969040679843422*^9, 
  3.969092226329236*^9, 3.970131529333844*^9, 3.9707311226391287`*^9, 
  3.97109496452705*^9, 3.972117876666807*^9, 3.972118206307131*^9, 
  3.972165631248705*^9, 3.972199884710147*^9, 3.972251351213036*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"03835b84-dc04-4e9e-93b5-13e4034da5b3"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
559416977041562652676991410974372733368989181898806546\\\", \\\"-\\\", \
RowBox[{\\\"100399010701755909129657703059656049896726812937275947\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]}], \
\\\"6931308446566351720208337384292364059\\\"]\\).\"", 2, 30, 1, 
   32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972200504162887*^9, 3.9722513857866573`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"21848c5a-e297-4db6-8e75-c8a6e93c3b9b"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
559416977041562652676991410974372733368989181898806546\\\", \\\"+\\\", \
RowBox[{\\\"100399010701755909129657703059656049896726812937275947\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]}], \
\\\"6931308446566351720208337384292364059\\\"]\\).\"", 2, 30, 2, 
   32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972200504162887*^9, 3.972251385794311*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"0b469e43-99bd-4e14-bc52-92647707cac7"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
26065971755973184889197414039271606724011411380384917072\\\", \\\"-\\\", \
RowBox[{\\\"267838755331818861818796877961513224575489119052474392208\\\", \\\
\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]}], \
\\\"2502202349210452970995209795729543425299\\\"]\\).\"", 2, 30, 3, 
   32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972200504162887*^9, 3.9722514238430967`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"671942d3-7e3b-49d1-bf75-c8c6698a83a0"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 30, 4, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972200504162887*^9, 3.972251423847164*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"829230b1-82c1-4eb2-8469-5e0fa2b566d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EquationsToSolverr", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "9"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"EquationsToSolve", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Variables", "[", 
         RowBox[{"EquationsToSolve", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], "}"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"EquationsToSolverr", ",", 
      RowBox[{"EquationsTorrM2M3", "[", 
       RowBox[{
        RowBox[{"EquationsToSolve", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "rr1", ",", "rr2"}], "]"}]}], 
     "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.963481476569454*^9, 3.9634815584865437`*^9}, {
   3.963481641090764*^9, 3.963481644918998*^9}, {3.964533386483494*^9, 
   3.964533456548365*^9}, {3.964707535626359*^9, 3.964707549055654*^9}, 
   3.972119339180983*^9, {3.972250829726214*^9, 3.972250832771673*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"598bf127-151f-459f-b955-8e456bebd38c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "24", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.972251444027714*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"36610294-9763-4742-80db-1b07dc2bbb9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "26", ",", "20"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.9722514553616247`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"817194a6-cdc2-475f-a47e-7d32ba0a6219"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "24", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.972251474506832*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"997bb1f9-9f98-4252-8a8f-d41d7be7ef7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "26", ",", "20"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.972251486665926*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6c72055e-4862-4fba-b2a0-fd9627dd4844"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "24", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.972251505634541*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"948144bb-3c4f-4d1c-9c5b-16432a0bef55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "24", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.972251517096683*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8ffbdba6-c232-4936-b1bd-561a9392d254"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "24", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.9722515293683443`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d24aca6c-59c9-4a8c-ac04-4c8f4442f031"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "24", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.9722515414283752`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"27934441-21fe-4994-8ce0-1a34057ffa7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "26", ",", "20"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9647075511635017`*^9, 3.965247822656802*^9, 3.966616285347356*^9, 
   3.967460254412589*^9, 3.967584256993864*^9, 3.967793906526012*^9, 
   3.967878700540895*^9, 3.968051362780882*^9, 3.9681810430309668`*^9, 
   3.969041367177685*^9, 3.970132200234486*^9, 3.970731847733899*^9, 
   3.97109563132611*^9, {3.972119322517963*^9, 3.9721193420191917`*^9}, 
   3.972200564029797*^9, 3.9722515536805773`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3de2fd8a-495b-4185-b6f3-bb5d60f85402"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["This solution over a finite field was found more or \
less by trial and error. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.964201187366654*^9, 
  3.964201238664072*^9}},ExpressionUUID->"f7ad95de-26d8-4669-a10f-\
a8b3d89c61b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "4363"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols1", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "2"}], "+", "2"}], "==", "0"}], ",", 
    RowBox[{"Modulus", "->", "p"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sols2", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "2"}], "+", "3"}], "==", "0"}], ",", 
    RowBox[{"Modulus", "->", "p"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ets", "=", 
   RowBox[{"PolynomialMod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"EquationsToSolverr", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "/.", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"rr1", "->", 
         RowBox[{"(", 
          RowBox[{"t", "/.", 
           RowBox[{"sols1", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ",", " ", 
        RowBox[{"rr2", "->", 
         RowBox[{"(", 
          RowBox[{"t", "/.", 
           RowBox[{"sols2", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], "}"}]}], ",", "p"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "==", 
         RowBox[{"ets", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"Length", "[", "ets", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "==", "c3"}], ",", 
        RowBox[{"1", "==", "c8"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Modulus", "->", "p"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"finitefieldvalues", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"UnknownCoeffs", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", 
      RowBox[{"sols", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "18"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964201296375078*^9, 3.964201357949057*^9}, {
  3.964209666026002*^9, 3.96420969095091*^9}, {3.964707404545944*^9, 
  3.9647074108276253`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"de4988b5-95d0-42da-8ee8-2d8fc7708e1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "1036"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "3327"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.964201323353921*^9, 3.96420134387603*^9}, 
   3.964209440021371*^9, 3.964209591561431*^9, 3.964209691722974*^9, 
   3.964209737680668*^9, 3.964246576464614*^9, 3.96433577311523*^9, 
   3.96470224186915*^9, 3.9647073604279346`*^9, {3.9647073914161167`*^9, 
   3.964707412157811*^9}, 3.964707691308466*^9, 3.964707779330162*^9, 
   3.965248091879499*^9, 3.966616417288538*^9, 3.9674603818831253`*^9, 
   3.9675843848037558`*^9, 3.967794035092675*^9, 3.9678788275194683`*^9, 
   3.968051490362137*^9, 3.968181169900505*^9, 3.9690415066858397`*^9, 
   3.970132327789988*^9, 3.970731975833836*^9, 3.9710957581681967`*^9, 
   3.972119474063517*^9, 3.972200697972711*^9, 3.9722515720711*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"bcfa6854-965b-4086-80cd-27c978343e64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "825"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "3538"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.964201323353921*^9, 3.96420134387603*^9}, 
   3.964209440021371*^9, 3.964209591561431*^9, 3.964209691722974*^9, 
   3.964209737680668*^9, 3.964246576464614*^9, 3.96433577311523*^9, 
   3.96470224186915*^9, 3.9647073604279346`*^9, {3.9647073914161167`*^9, 
   3.964707412157811*^9}, 3.964707691308466*^9, 3.964707779330162*^9, 
   3.965248091879499*^9, 3.966616417288538*^9, 3.9674603818831253`*^9, 
   3.9675843848037558`*^9, 3.967794035092675*^9, 3.9678788275194683`*^9, 
   3.968051490362137*^9, 3.968181169900505*^9, 3.9690415066858397`*^9, 
   3.970132327789988*^9, 3.970731975833836*^9, 3.9710957581681967`*^9, 
   3.972119474063517*^9, 3.972200697972711*^9, 3.972251572074574*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"ca7c843c-58c2-4bbe-b193-c93afab574e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", "1534"}], ",", 
     RowBox[{"c10", "\[Rule]", "2116"}], ",", 
     RowBox[{"c11", "\[Rule]", "1636"}], ",", 
     RowBox[{"c12", "\[Rule]", "139"}], ",", 
     RowBox[{"c13", "\[Rule]", "3156"}], ",", 
     RowBox[{"c14", "\[Rule]", "1853"}], ",", 
     RowBox[{"c15", "\[Rule]", "2705"}], ",", 
     RowBox[{"c16", "\[Rule]", "1756"}], ",", 
     RowBox[{"c17", "\[Rule]", "693"}], ",", 
     RowBox[{"c18", "\[Rule]", "1992"}], ",", 
     RowBox[{"c2", "\[Rule]", "608"}], ",", 
     RowBox[{"c3", "\[Rule]", "1"}], ",", 
     RowBox[{"c4", "\[Rule]", "2451"}], ",", 
     RowBox[{"c5", "\[Rule]", "2979"}], ",", 
     RowBox[{"c6", "\[Rule]", "3002"}], ",", 
     RowBox[{"c7", "\[Rule]", "2517"}], ",", 
     RowBox[{"c8", "\[Rule]", "1"}], ",", 
     RowBox[{"c9", "\[Rule]", "1708"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", "1534"}], ",", 
     RowBox[{"c10", "\[Rule]", "2116"}], ",", 
     RowBox[{"c11", "\[Rule]", "1636"}], ",", 
     RowBox[{"c12", "\[Rule]", "139"}], ",", 
     RowBox[{"c13", "\[Rule]", "3156"}], ",", 
     RowBox[{"c14", "\[Rule]", "2510"}], ",", 
     RowBox[{"c15", "\[Rule]", "1658"}], ",", 
     RowBox[{"c16", "\[Rule]", "2607"}], ",", 
     RowBox[{"c17", "\[Rule]", "3670"}], ",", 
     RowBox[{"c18", "\[Rule]", "2371"}], ",", 
     RowBox[{"c2", "\[Rule]", "608"}], ",", 
     RowBox[{"c3", "\[Rule]", "1"}], ",", 
     RowBox[{"c4", "\[Rule]", "2451"}], ",", 
     RowBox[{"c5", "\[Rule]", "2979"}], ",", 
     RowBox[{"c6", "\[Rule]", "3002"}], ",", 
     RowBox[{"c7", "\[Rule]", "2517"}], ",", 
     RowBox[{"c8", "\[Rule]", "1"}], ",", 
     RowBox[{"c9", "\[Rule]", "1708"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", "1534"}], ",", 
     RowBox[{"c10", "\[Rule]", "2247"}], ",", 
     RowBox[{"c11", "\[Rule]", "2727"}], ",", 
     RowBox[{"c12", "\[Rule]", "4224"}], ",", 
     RowBox[{"c13", "\[Rule]", "1207"}], ",", 
     RowBox[{"c14", "\[Rule]", "1853"}], ",", 
     RowBox[{"c15", "\[Rule]", "2705"}], ",", 
     RowBox[{"c16", "\[Rule]", "1756"}], ",", 
     RowBox[{"c17", "\[Rule]", "693"}], ",", 
     RowBox[{"c18", "\[Rule]", "1992"}], ",", 
     RowBox[{"c2", "\[Rule]", "608"}], ",", 
     RowBox[{"c3", "\[Rule]", "1"}], ",", 
     RowBox[{"c4", "\[Rule]", "2451"}], ",", 
     RowBox[{"c5", "\[Rule]", "2979"}], ",", 
     RowBox[{"c6", "\[Rule]", "3002"}], ",", 
     RowBox[{"c7", "\[Rule]", "2517"}], ",", 
     RowBox[{"c8", "\[Rule]", "1"}], ",", 
     RowBox[{"c9", "\[Rule]", "2655"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", "1534"}], ",", 
     RowBox[{"c10", "\[Rule]", "2247"}], ",", 
     RowBox[{"c11", "\[Rule]", "2727"}], ",", 
     RowBox[{"c12", "\[Rule]", "4224"}], ",", 
     RowBox[{"c13", "\[Rule]", "1207"}], ",", 
     RowBox[{"c14", "\[Rule]", "2510"}], ",", 
     RowBox[{"c15", "\[Rule]", "1658"}], ",", 
     RowBox[{"c16", "\[Rule]", "2607"}], ",", 
     RowBox[{"c17", "\[Rule]", "3670"}], ",", 
     RowBox[{"c18", "\[Rule]", "2371"}], ",", 
     RowBox[{"c2", "\[Rule]", "608"}], ",", 
     RowBox[{"c3", "\[Rule]", "1"}], ",", 
     RowBox[{"c4", "\[Rule]", "2451"}], ",", 
     RowBox[{"c5", "\[Rule]", "2979"}], ",", 
     RowBox[{"c6", "\[Rule]", "3002"}], ",", 
     RowBox[{"c7", "\[Rule]", "2517"}], ",", 
     RowBox[{"c8", "\[Rule]", "1"}], ",", 
     RowBox[{"c9", "\[Rule]", "2655"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.964201323353921*^9, 3.96420134387603*^9}, 
   3.964209440021371*^9, 3.964209591561431*^9, 3.964209691722974*^9, 
   3.964209737680668*^9, 3.964246576464614*^9, 3.96433577311523*^9, 
   3.96470224186915*^9, 3.9647073604279346`*^9, {3.9647073914161167`*^9, 
   3.964707412157811*^9}, 3.964707691308466*^9, 3.964707779330162*^9, 
   3.965248091879499*^9, 3.966616417288538*^9, 3.9674603818831253`*^9, 
   3.9675843848037558`*^9, 3.967794035092675*^9, 3.9678788275194683`*^9, 
   3.968051490362137*^9, 3.968181169900505*^9, 3.9690415066858397`*^9, 
   3.970132327789988*^9, 3.970731975833836*^9, 3.9710957581681967`*^9, 
   3.972119474063517*^9, 3.972200697972711*^9, 3.972251628744286*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"4eebf98e-c25e-4e1e-b2d4-85b5c7ab44de"]
}, Open  ]],

Cell[TextData[StyleBox["We will lift it to the p-adics now and then find the \
values in the number field. The first 8 variables are indeed defined over the \
correct field, but the last ten are not. To rectify it, we just compute the \
first 8 and then have Mathematica solve for the rest with NSolve command.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.96420124326083*^9, {3.9642086710923147`*^9, 3.964208687611968*^9}, {
   3.964209216961203*^9, 
   3.9642092798008137`*^9}},ExpressionUUID->"4c72d04e-f4ee-4a29-ba76-\
6ac6e0987fc4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"maxdeg", "=", "30"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"picking", " ", "appropriate", " ", "square", " ", "roots"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols1", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t", "^", "2"}], "+", "2"}], "==", "0"}], ",", 
     RowBox[{"Modulus", "->", 
      RowBox[{"p", "^", "maxdeg"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"t", "/.", 
        RowBox[{"sols1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "p"}], "]"}], "==", "1036"}], 
    ",", 
    RowBox[{"goodrr1", "=", 
     RowBox[{"(", 
      RowBox[{"t", "/.", 
       RowBox[{"sols1", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"goodrr1", "=", 
     RowBox[{"(", 
      RowBox[{"t", "/.", 
       RowBox[{"sols1", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t", "^", "2"}], "+", "3"}], "==", "0"}], ",", 
     RowBox[{"Modulus", "->", 
      RowBox[{"p", "^", "maxdeg"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"t", "/.", 
         RowBox[{"sols2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "p"}], "]"}], "==", "825"}], 
     ",", 
     RowBox[{"goodrr2", "=", 
      RowBox[{"(", 
       RowBox[{"t", "/.", 
        RowBox[{"sols2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"goodrr2", "=", 
      RowBox[{"(", 
       RowBox[{"t", "/.", 
        RowBox[{"sols2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"making", " ", "p"}], "-", 
    RowBox[{"adic", " ", "equations"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"padiceqs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"PolynomialMod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EquationsToSolverr", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "/.", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"rr1", "->", "goodrr1"}], ",", " ", 
          RowBox[{"rr2", "->", "goodrr2"}]}], "}"}]}], ",", 
       RowBox[{"p", "^", "maxdeg"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c3", "-", "1"}], ",", 
       RowBox[{"c8", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"valuespk", "=", "finitefieldvalues"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"currdeg", "=", "1"}], ",", 
     RowBox[{"currdeg", "<=", 
      RowBox[{"maxdeg", "-", "1"}]}], ",", 
     RowBox[{"currdeg", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"newvalues", "=", 
       RowBox[{"valuespk", "+", 
        RowBox[{
         RowBox[{"p", "^", "currdeg"}], " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"UnknownCoeffs", "[", 
            RowBox[{"[", "l", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "19", ",", "36"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"neweqs", "=", 
       RowBox[{"PolynomialMod", "[", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"padiceqs", "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"UnknownCoeffs", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "->", 
                RowBox[{"newvalues", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "18"}], "}"}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{"p", "^", "currdeg"}]}], "]"}], ",", "p"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"valuespk", "=", 
       RowBox[{"newvalues", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"neweqs", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "neweqs", "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Modulus", "->", "p"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
    "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ExactValues", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"only", " ", "first", " ", "8"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "1"}], ",", 
     RowBox[{"m", "<=", "8"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"whatis", "=", 
       RowBox[{"valuespk", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"smalllincomb", "=", 
       RowBox[{
        RowBox[{"LatticeReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"{", 
           RowBox[{"{", " ", 
            RowBox[{"1", ",", "goodrr1", ",", "goodrr2", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "goodrr1"}], " ", "goodrr2"}], ",", 
               RowBox[{"p", "^", "maxdeg"}]}], "]"}], ",", " ", "whatis", " ",
              ",", " ", 
             RowBox[{"p", "^", "maxdeg"}]}], "}"}], "}"}], "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"ExactValues", ",", 
        RowBox[{"t", "/.", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"-", "2"}], "]"}], ",", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"-", "3"}], "]"}], ",", 
                 RowBox[{"Sqrt", "[", "6", "]"}], ",", "t"}], "}"}], ".", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"smalllincomb", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], ",", 
             "t"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "==", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"EquationsToSolverr", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "[", 
            RowBox[{"[", "m", "]"}], "]"}], "/.", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"rr1", "->", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "2"}], "]"}]}], ",", " ", 
             RowBox[{"rr2", "->", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "3"}], "]"}]}]}], "}"}]}], ")"}]}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"UnknownCoeffs", "[", 
            RowBox[{"[", "l", "]"}], "]"}], "->", 
           RowBox[{"ExactValues", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "24"}], "}"}]}], "]"}], ",", "1000"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Length", "[", "sols", "]"}], ",", 
     RowBox[{"Accuracy", "[", "sols", "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExactValues", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ExactValues", ",", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "9", ",", "18"}], "}"}]}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "800"}], ")"}]}]}], "]"}], ",", "12"}], "]"}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EquationsToSolverr", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rr1", "->", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "2"}], "]"}]}], ",", 
         RowBox[{"rr2", "->", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "3"}], "]"}]}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"UnknownCoeffs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"ExactValues", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "18"}], "}"}]}], "]"}]}], ",", "500"}], 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "verifies", " ", "that", " ", "we", " ", "have", " ", "a", 
    " ", "solution"}], " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzVsoQwEAh/HZSmtPCg21C1Es7cEirba1WZKJmsum1WjmUuxMsbas1aJk
KcLLHuxFuRRFS6YxVrLJw2osyXVKEh0hsZbb+Z+Hr9/jV2iyaruZDAaDTwUd
VqmF5yGVZMbtNDSMRAPQP9YQgmfc1B9ss/zQ6n8L+HzK1lyFDNYflLZAcojT
DmNORid02257YDAzZwDurW+6YNTs90KdYskHs+/vFuCEWLMKeeWyBExW715A
D6HqFVA+6B4J+Lu2/wGH0/IUfDUkI0LKAGGMwZeZjlM4JapKQEeSuIZWUV0S
th2Fn2C66e0ZxkPBNBw9nv2GKctyViElx90vhOLJjRI4dxigjRvOxZAVvpFA
AXNHDSstN7RyvbQe5om3NDBSu66l9X8ZoCQ/0gX95ivanP2TPshWjBPQY/TZ
YHHZpB2qm6tXKigHt020kc/LGgk+TpUaFr0Hy13TpJLfGKNlsbnzdi+pNC+6
af8BzbHr0Q==
  "],
 CellLabel->"In[39]:=",ExpressionUUID->"65370d85-5f21-411a-868a-b0509aa44093"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "921.0632193632822`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.964208900923465*^9, 3.964208993230419*^9, {3.9642091134377737`*^9, 
   3.9642091266156*^9}, {3.964209393752722*^9, 3.964209423583119*^9}, 
   3.9642094565860777`*^9, 3.964209488300104*^9, 3.964209528675509*^9, 
   3.964209567879449*^9, 3.9642096544005136`*^9, 3.964209795218369*^9, 
   3.964209889490307*^9, 3.964209952880205*^9, 3.964210041214612*^9, 
   3.9642101164097013`*^9, 3.964246638678145*^9, 3.964335846765716*^9, 
   3.964707350563383*^9, 3.96470775609192*^9, 3.9647078467457733`*^9, 
   3.96524816560812*^9, 3.966616478649272*^9, 3.967460567184785*^9, 
   3.967584446932763*^9, 3.967794096556841*^9, 3.9678788883474483`*^9, 
   3.968051553181199*^9, 3.968181230334033*^9, 3.9690415722961063`*^9, 
   3.970132388403255*^9, 3.9707320375111732`*^9, 3.97109581821215*^9, 
   3.972119535681973*^9, 3.972200763959126*^9, 3.972251633360924*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"7b7595ed-ae9d-44ed-974b-db36d9a03d21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"27", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "102566673"}], "-", 
       RowBox[{"36853290", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"40983625", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], "+", 
       RowBox[{"15308306", " ", 
        SqrtBox["6"]}]}], ")"}]}], "6748057"], ",", 
   FractionBox[
    RowBox[{"3837557", "+", 
     RowBox[{"6186508", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}], "+", 
     RowBox[{"658221", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "-", 
     RowBox[{"533904", " ", 
      SqrtBox["6"]}]}], "13496114"], ",", "1", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1364483"}], "-", 
     RowBox[{"3523727", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}], "+", 
     RowBox[{"431699", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "-", 
     RowBox[{"31257", " ", 
      SqrtBox["6"]}]}], "13496114"], ",", 
   FractionBox[
    RowBox[{"18", " ", 
     RowBox[{"(", 
      RowBox[{"537198", "+", 
       RowBox[{"956151", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "-", 
       RowBox[{"836761", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], "+", 
       RowBox[{"866593", " ", 
        SqrtBox["6"]}]}], ")"}]}], "189307"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "203897"}], "+", 
     RowBox[{"364264", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}], "+", 
     RowBox[{"120538", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "+", 
     RowBox[{"227102", " ", 
      SqrtBox["6"]}]}], "567921"], ",", 
   FractionBox[
    RowBox[{"517663", "+", 
     RowBox[{"980923", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}], "-", 
     RowBox[{"273789", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "+", 
     RowBox[{"23277", " ", 
      SqrtBox["6"]}]}], "1135842"], ",", "1", ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-55.8\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -55.81660567989214172257561585865914821625`15.\
78769640123485, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"102.\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           101.60109852085706449997815070673823356628`16.047831382207615, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-55.81660567989214, 101.60109852085706`], "interp" -> 
     InterpretationBox["", 
       Root[
       461628986680164497369288343552 + 25500213357789859064635392 #^2 + 
        1881211299055983482112 #^4 - 44421437663102304 #^6 + 
        1277454426499 #^8& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{"461628986680164497369288343552", "+", 
          RowBox[{"25500213357789859064635392", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"1881211299055983482112", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
          RowBox[{"44421437663102304", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          RowBox[{"1277454426499", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"77.1\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         77.13465049855284405566635541617870330811`16.10149490055276, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"9.99\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           9.98677858530688489224758086493238806725`15.213670805837067, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[77.13465049855284, -9.986778585306885], "interp" -> 
     InterpretationBox["", 
       Root[
       36574450907688800875883249191356346368 - 
        8195632209571127245018447284771840 #^2 - 
        28546274018419001624784272576 #^4 + 66732455282420531388379056 #^6 + 
        2464503312535401488571 #^8& , 7, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{"36574450907688800875883249191356346368", "-", 
          RowBox[{"8195632209571127245018447284771840", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"28546274018419001624784272576", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"66732455282420531388379056", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          RowBox[{"2464503312535401488571", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 7|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.549\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.54875023443882597895537855947623029351`16.\
063783520368176, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.251\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.25123053736765887933302110468503087759`15.724481228856675, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-0.548750234438826, -0.2512305373676589], "interp" -> 
     InterpretationBox["", 
       Root[
       69220219205675195549787 - 172370885091804833024052 #^2 + 
        296191137426753583481236 #^4 + 403787779282873004309136 #^6 + 
        354888477005097814354224 #^8& , 1, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{"69220219205675195549787", "-", 
          RowBox[{"172370885091804833024052", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"296191137426753583481236", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"403787779282873004309136", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          RowBox[{"354888477005097814354224", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.121\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.1209412226131984097188265536715334747`15.39035797246933, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.615\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.61530422429729636490947086713276803493`16.0968735145232, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.12094122261319841`, 0.6153042242972964], "interp" -> 
     InterpretationBox["", 
       Root[
       3612320089680053808 + 21423064304189737728 #^2 + 
        46264654277470013896 #^4 + 38491747123046019264 #^6 + 
        13634640278353085211 #^8& , 6, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{"3612320089680053808", "+", 
          RowBox[{"21423064304189737728", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"46264654277470013896", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{"38491747123046019264", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          RowBox[{"13634640278353085211", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 6|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.0432\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.04319550751496018664576936885168834124`14.\
931418544351125, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.643\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.64290493295386619276854389681830070913`16.10412672142272, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-0.04319550751496019, -0.6429049329538662], "interp" -> 
     InterpretationBox["", 
       Root[
       1051734658100241895087203 + 3515904555052181789393820 #^2 - 
        531901451690841886346924 #^4 - 6100952020605346219883568 #^6 + 
        3193996293045880329188016 #^8& , 3, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{"1051734658100241895087203", "+", 
          RowBox[{"3515904555052181789393820", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"531901451690841886346924", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
          RowBox[{"6100952020605346219883568", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          RowBox[{"3193996293045880329188016", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 3|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-102.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -101.74317007460398087914654752239584922791`15.\
886034580748484, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"134.\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           134.30331449968784340853744652122259140015`16.00661604650737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-101.74317007460398`, 134.30331449968784`], "interp" -> 
     InterpretationBox["", 
       Root[
       68174183584329471416401151655601875391906852317377079507308704353640172\
0584150996105673081062256402910480660829432002961 + 
        6602340125674890293538278826837542796364246816068769993074794478208698\
5856211372312902374359321152281066359040386920 #^2 + 
        3116641037678607044654693403527207738174476588215386948364418693533813\
822409873775647899843954066780981631983792 #^4 + 
        8980954817214880203231599426075570735859535782516972439353823543698626\
1533876191393731584345412619382834304 #^6 + 
        1562767545720999168028115737025942057065454608195364914911927740518150\
781978857368180563775770653946112 #^8& , 2, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{
         "68174183584329471416401151655601875391906852317377079507308704353640\
1720584150996105673081062256402910480660829432002961", "+", 
          
          RowBox[{"66023401256748902935382788268375427963642468160687699930747\
944782086985856211372312902374359321152281066359040386920", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"31166410376786070446546934035272077381744765882153869483644\
18693533813822409873775647899843954066780981631983792", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
          
          RowBox[{"89809548172148802032315994260755707358595357825169724393538\
235436986261533876191393731584345412619382834304", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          
          RowBox[{"15627675457209991680281157370259420570654546081953649149119\
27740518150781978857368180563775770653946112", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-124.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -123.75330009760533300777751719579100608826`15.\
875607565604943, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"170.\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           169.56285667847933495977486018091440200806`16.012381501277815, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-123.75330009760533`, -169.56285667847933`], "interp" -> 
     InterpretationBox["", 
       Root[
       52959860438220858884617390817982093952520356166740150519714325403118465\
47830146503759547489208175910190362481747862972517249 + 
        1972067920090633766092720178657760676391856256765671002684406963875005\
03735939250651513935202087873561064874265572735296 #^2 + 
        5219031471063975256940811263235982439947847237228738856143606425971751\
305092810379190032073934850805444248112498176 #^4 + 
        7456421285239541163384199530973096740717760328669932254531752125150170\
0765180430120656013838754943590893568000 #^6 + 
        4000684917045757870151976286786411666087563796980134182174535015726466\
00186587486254224326597287410204672 #^8& , 1, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{
         "52959860438220858884617390817982093952520356166740150519714325403118\
46547830146503759547489208175910190362481747862972517249", "+", 
          
          RowBox[{"19720679200906337660927201786577606763918562567656710026844\
0696387500503735939250651513935202087873561064874265572735296", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"52190314710639752569408112632359824399478472372287388561436\
06425971751305092810379190032073934850805444248112498176", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
          
          RowBox[{"74564212852395411633841995309730967407177603286699322545317\
521251501700765180430120656013838754943590893568000", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          
          RowBox[{"40006849170457578701519762867864116660875637969801341821745\
3501572646600186587486254224326597287410204672", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.0985\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.09845419115585769820331307755623129196`16.101201993427793, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.0133\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.01325861303253268036472789503932290245`15.230465880240885, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.0984541911558577, -0.01325861303253268], "interp" -> 
     InterpretationBox["", 
       Root[
       91682999193166086601613988015310925507386767051267913907286293203138919\
46470155749307447475089 - 
        2345175637641502897221475800653092284984246639361127126578266657336841\
692114120030713173311052032 #^2 + 
        2557314568610477344804449307624921808598004351037531048980779128334673\
30084680399305065527325951488 #^4 - 
        1612772536630487365611825329390786831007155041040569303764120666483947\
9962598181935786018723277766656 #^6 + 
        5487907979486636310222189693808520803960992862798537972804574781517786\
01078995180046946950064866131968 #^8& , 7, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{
         "91682999193166086601613988015310925507386767051267913907286293203138\
91946470155749307447475089", "-", 
          
          RowBox[{"23451756376415028972214758006530922849842466393611271265782\
66657336841692114120030713173311052032", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"25573145686104773448044493076249218085980043510375310489807\
7912833467330084680399305065527325951488", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
          
          RowBox[{"16127725366304873656118253293907868310071550410405693037641\
206664839479962598181935786018723277766656", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          
          RowBox[{"54879079794866363102221896938085208039609928627985379728045\
7478151778601078995180046946950064866131968", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 7|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-1.77\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"4\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -17669.87554741845451644621789455413818359375`16.\
062025405177828, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.28\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8277.260702972256694920361042022705078125`15.\
73267854856356, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-17669.875547418455`, -8277.260702972257], "interp" -> 
     InterpretationBox["", 
       Root[
       54454066944261176832231527349671952346013684427862316622054589086455000\
52349667567559185933402316331456970053913467670597366645425022448649 - 
        1925621258917522355966665530392983948981926330319071735627141131584580\
8027548903011309858578747691019779124737380675307575148434944 #^2 + 
        4079143915979938954850449685891153638156657371613951816643010005318488\
5362604386452923214351794910787889151891436585822592 #^4 - 
        6678837701836061503557377893858434288183635266883131543481580816166298\
389261955001289928476945500627378713591808 #^6 + 
        3086948238461232924499981702767292952228058485324177609702573314603754\
63106934788776407659411487199232 #^8& , 3, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{
         "54454066944261176832231527349671952346013684427862316622054589086455\
00052349667567559185933402316331456970053913467670597366645425022448649", "-", 
          
          RowBox[{"19256212589175223559666655303929839489819263303190717356271\
411315845808027548903011309858578747691019779124737380675307575148434944", 
            " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"40791439159799389548504496858911536381566573716139518166430\
100053184885362604386452923214351794910787889151891436585822592", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
          
          RowBox[{"66788377018360615035573778938584342881836352668831315434815\
80816166298389261955001289928476945500627378713591808", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          
          RowBox[{"30869482384612329244999817027672929522280584853241776097025\
7331460375463106934788776407659411487199232", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 3|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"1.71\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-11\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         1.714208408124597651255879762`16.075208095930016*^-11, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"6.59\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 6.58593897887760452648147342`15.659762177459152*^-12, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[1.7142084081245977`*^-11, -6.5859389788776045`*^-12], "interp" -> 
     InterpretationBox["", 
       Root[
       4002463641310729 - 41292372024803977884835632585989973504 #^2 + 
        174530145131338993062594309723399767801737790118991344740736 #^4 - 
        3627042298809887532417375273022931459829039239428647536120660528243458\
92194549760 #^6 + 
        3086948238461232924499981702767292952228058485324177609702573314603754\
63106934788776407659411487199232 #^8& , 5, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{"4002463641310729", "-", 
          RowBox[{"41292372024803977884835632585989973504", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"17453014513133899306259430972339976780173779011899134474073\
6", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
          
          RowBox[{"36270422988098875324173752730229314598290392394286475361206\
6052824345892194549760", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
          
          RowBox[{"30869482384612329244999817027672929522280584853241776097025\
7331460375463106934788776407659411487199232", " ", 
            SuperscriptBox["#1", "8"]}]}], "&"}], "degree" -> "8", 
     "shortDegree" -> "8", "number" -> 5|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )]}], "}"}]], "Output",
 CellChangeTimes->{
  3.964201873420432*^9, 3.964201911570519*^9, {3.964201985267819*^9, 
   3.964202004004636*^9}, {3.9642020352367287`*^9, 3.964202076417169*^9}, 
   3.9642024797127953`*^9, 3.9642030182622423`*^9, 3.964203357701742*^9, {
   3.964203449356174*^9, 3.9642034986197557`*^9}, 3.964203722870316*^9, 
   3.9642038324970713`*^9, {3.964203897826626*^9, 3.96420391710669*^9}, {
   3.964203993314836*^9, 3.96420401421859*^9}, {3.964204231543923*^9, 
   3.964204261358844*^9}, {3.964204365852654*^9, 3.96420437991488*^9}, {
   3.9642047184437323`*^9, 3.96420475890143*^9}, {3.964205897449922*^9, 
   3.964205944738065*^9}, 3.964208755614983*^9, 3.964208795684698*^9, 
   3.964208854664288*^9, 3.964208900697587*^9, 3.964208993005892*^9, {
   3.964209112131215*^9, 3.964209126420333*^9}, {3.964209393534766*^9, 
   3.964209423325452*^9}, 3.964209456337491*^9, 3.964209488043818*^9, 
   3.9642095284352083`*^9, 3.964209567856352*^9, 3.964209654396843*^9, 
   3.964209795202878*^9, 3.964209889460375*^9, 3.964209952859829*^9, 
   3.964210036793796*^9, 3.964210112020252*^9, 3.96424664097957*^9, 
   3.964335849135928*^9, 3.9647073478782797`*^9, 3.964707758521056*^9, 
   3.964707849228517*^9, 3.965248168011118*^9, 3.966616480987218*^9, 
   3.96746056941796*^9, 3.9675844491744967`*^9, 3.9677940988005466`*^9, 
   3.9678788905667553`*^9, 3.968051555406378*^9, 3.968181232556151*^9, 
   3.969041574593994*^9, 3.970132390612688*^9, 3.970732039741207*^9, 
   3.9710958204374857`*^9, 3.9721195379113607`*^9, 3.97220076620358*^9, 
   3.972251635598381*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"85df01de-e77d-45ac-8f60-0b0916efac35"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{SuperscriptBox[RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"461628986680164497369288343552\\\", \\\"+\\\", \
RowBox[{\\\"25500213357789859064635392\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"1881211299055983482112\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"44421437663102304\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"1277454426499\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"&\\\"}], \\\",\\\", \
\\\"4\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"21\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1272949405264127075112197346728\\\", \
\\\"7119279537932020075806894815\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"1020315531737005333502901845336\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}], \
\\\"7119279537932020075806894815\\\"], \\\"-\\\", FractionBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"7119279537932020075806894815\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"1020315531737005333502901845336\\\", \\\" \\\", \
SqrtBox[\\\"6\\\"]}], \\\"7119279537932020075806894815\\\"]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\
\"}], \\\"]\\\"}], \\\"2\\\"]}]}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\",\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"20\\\", \
\\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{FractionBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"1\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"2\\\"}]], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"21\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\).\"", 2, 52, 5, 32821355477412731177, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.967584449339425*^9, 3.967794098934742*^9, 
  3.967878890696116*^9, 3.968051555550812*^9, 3.968181232686013*^9, 
  3.969041574741249*^9, 3.970132390747882*^9, 3.970732039877977*^9, 
  3.9710958205662317`*^9, 3.972119538045333*^9, 3.9722007663455057`*^9, 
  3.97225163573457*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"f6dfc221-af26-493b-8542-9bf7fe0a6b15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``541.2539812478158", "+", 
    RowBox[{"0``541.2628407240283", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``541.9244772689634", "+", 
    RowBox[{"0``541.9289730327329", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``545.2029762944869", "+", 
    RowBox[{"0``545.1899431910201", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``541.8012295317053", "+", 
    RowBox[{"0``541.8078672960949", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``544.5816310382321", "+", 
    RowBox[{"0``544.592612504116", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``545.5382745161172", "+", 
    RowBox[{"0``545.5464201789424", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``544.273357641519", "+", 
    RowBox[{"0``544.2746901114637", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``542.5187845894212", "+", 
    RowBox[{"0``542.5307950327046", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``544.5071431450781", "+", 
    RowBox[{"0``544.5015993977798", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``544.8074071803051", "+", 
    RowBox[{"0``544.8225901575694", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``544.2714435173135", "+", 
    RowBox[{"0``544.2915490256355", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``544.771493542354", "+", 
    RowBox[{"0``544.7833957257711", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``548.1675302717332", "+", 
    RowBox[{"0``548.1731757985674", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``544.7714567530871", "+", 
    RowBox[{"0``544.785819860919", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``544.8456556958951", "+", 
    RowBox[{"0``544.8532591088566", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.6818034899705", "+", 
    RowBox[{"0``546.6971314697547", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.6311182655234", "+", 
    RowBox[{"0``546.6268096342652", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.639034737334", "+", 
    RowBox[{"0``546.6434833229979", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.7807357947466", "+", 
    RowBox[{"0``546.7863308998344", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.5402879988735", "+", 
    RowBox[{"0``546.5195535351932", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.7029758090778", "+", 
    RowBox[{"0``546.7190653058433", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.6436958706586", "+", 
    RowBox[{"0``546.6332217802951", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.610139191583", "+", 
    RowBox[{"0``546.6290255888126", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``546.6587117792282", "+", 
    RowBox[{"0``546.6420214380125", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.964201873420432*^9, 3.964201911570519*^9, {3.964201985267819*^9, 
   3.964202004004636*^9}, {3.9642020352367287`*^9, 3.964202076417169*^9}, 
   3.9642024797127953`*^9, 3.9642030182622423`*^9, 3.964203357701742*^9, {
   3.964203449356174*^9, 3.9642034986197557`*^9}, 3.964203722870316*^9, 
   3.9642038324970713`*^9, {3.964203897826626*^9, 3.96420391710669*^9}, {
   3.964203993314836*^9, 3.96420401421859*^9}, {3.964204231543923*^9, 
   3.964204261358844*^9}, {3.964204365852654*^9, 3.96420437991488*^9}, {
   3.9642047184437323`*^9, 3.96420475890143*^9}, {3.964205897449922*^9, 
   3.964205944738065*^9}, 3.964208755614983*^9, 3.964208795684698*^9, 
   3.964208854664288*^9, 3.964208900697587*^9, 3.964208993005892*^9, {
   3.964209112131215*^9, 3.964209126420333*^9}, {3.964209393534766*^9, 
   3.964209423325452*^9}, 3.964209456337491*^9, 3.964209488043818*^9, 
   3.9642095284352083`*^9, 3.964209567856352*^9, 3.964209654396843*^9, 
   3.964209795202878*^9, 3.964209889460375*^9, 3.964209952859829*^9, 
   3.964210036793796*^9, 3.964210112020252*^9, 3.96424664097957*^9, 
   3.964335849135928*^9, 3.9647073478782797`*^9, 3.964707758521056*^9, 
   3.964707849228517*^9, 3.965248168011118*^9, 3.966616480987218*^9, 
   3.96746056941796*^9, 3.9675844491744967`*^9, 3.9677940988005466`*^9, 
   3.9678788905667553`*^9, 3.968051555406378*^9, 3.968181232556151*^9, 
   3.969041574593994*^9, 3.970132390612688*^9, 3.970732039741207*^9, 
   3.9710958204374857`*^9, 3.9721195379113607`*^9, 3.97220076620358*^9, 
   3.972251635742284*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"d0c47e2f-faae-4c7c-849d-084c17c872ca"]
}, Open  ]],

Cell[TextData[StyleBox["We want to understand how to compute points on the \
curve that has s1 = 0 and s2 - s3 = 0. For this we want to compute points on \
s1 = 0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9643649544121523`*^9, 3.964365008953187*^9}, {
  3.9721178967343473`*^9, 3.972117897316597*^9}, {3.972165648871586*^9, 
  3.972165649122942*^9}},ExpressionUUID->"837b82af-982f-4aac-80ba-\
002248df8437"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "2"}], ";", 
  RowBox[{"b", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"count", "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "40"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"WtC3C3all80Utildes1", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "-", 
           RowBox[{"2", "a"}]}], ",", "3"}], "]"}], "==", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"WtC3C3all80Utildes2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "3"}], "]"}], "==", "1"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"s1", "+=", 
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "count", "]"}], "]"}], 
            RowBox[{"Utildes", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "40"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"WtC3C3all80Utildes1", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "-", 
           RowBox[{"2", "b"}]}], ",", "3"}], "]"}], "==", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"WtC3C3all80Utildes2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "3"}], "]"}], "==", "2"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"s4", "+=", 
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "count", "]"}], "]"}], 
            RowBox[{"Utildes", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "40"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"WtC3C3all80Utildes1", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "-", "a", "-", "b"}], ",", "3"}], 
         "]"}], "==", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"WtC3C3all80Utildes2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "3"}], "]"}], "==", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"s2", "+=", 
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "count", "]"}], "]"}], 
            RowBox[{"Utildes", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "41"}], ",", 
     RowBox[{"k", "<=", "80"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"WtC3C3all80Utildes1", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "-", "a", "-", "b"}], ",", "3"}], 
         "]"}], "==", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"WtC3C3all80Utildes2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "3"}], "]"}], "==", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"s3", "+=", 
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "count", "]"}], "]"}], 
            RowBox[{"Utildes", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s1", " ", "s4"}], " ", "-", " ", 
      RowBox[{"s2", "^", "2"}], " ", "+", " ", 
      RowBox[{"s3", "^", "2"}]}], ")"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UnknownCoeffs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"ExactValues", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "18"}], "}"}]}], "]"}]}], ")"}], "/.", 
  RowBox[{"PointsAllUtilde", "[", 
   RowBox[{"[", "40", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.964365012475718*^9, 3.9643651290285254`*^9}, 
   3.967543754416833*^9, 3.969040703836464*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"05d39bc7-a982-4092-b2e5-d632e6563e80"],

Cell[BoxData[
 RowBox[{"0``3899.188477953852", "+", 
  RowBox[{"0``3899.2252535945186", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9643651233863163`*^9, 3.964365129574645*^9}, 
   3.9647077587105627`*^9, 3.965248185318139*^9, 3.96661648144943*^9, 
   3.9674751677072678`*^9, 3.967584449436306*^9, 3.967794099080173*^9, 
   3.967878890884328*^9, 3.968051555753721*^9, 3.9681812328660727`*^9, 
   3.969041574877409*^9, 3.9701323909138393`*^9, 3.9707320400269337`*^9, 
   3.971095820639934*^9, 3.972138250679858*^9, 3.972200766437655*^9, 
   3.9722516358215427`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b4683eaa-b034-4797-b8d5-9099137708a0"]
}, Open  ]],

Cell[TextData[StyleBox["The idea of constructing points with s1 = 0 and s2 = \
s3 is the following. We can express s1 in terms of V-s and R-s and then \
multiply s1 by s1/.C4actionV. This would be a quadratic function in \
U0,...,U19, which we can identify. We can further symmetrize by multiplying \
it by its C2 transform. Then we solve for R, then for V, U and Utilde and \
check which points satisfy s1=0=s2-s3.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.964537404813464*^9, 3.9645374664807863`*^9}, {
  3.964537511879921*^9, 3.964537541449004*^9}, {3.964537619029722*^9, 
  3.9645376282948017`*^9}, {3.964537702418674*^9, 3.964537719538764*^9}, {
  3.9647772354236107`*^9, 3.9647772572283382`*^9}, {3.964777626003092*^9, 
  3.96477768531365*^9}},ExpressionUUID->"9ecc1850-45b5-4d42-9c0a-\
a20b91fcf75f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1RV", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s1", "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"UnknownCoeffs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"ExactValues", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "18"}], "}"}]}], "]"}]}], "/.", 
       "UtildesToU"}], ")"}], "/.", "UtoRV"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1RVsymm", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"S1RV", " ", 
      RowBox[{"(", 
       RowBox[{"S1RV", "/.", "C4actionV"}], ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Us", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "20"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"Mons", "/.", "PointsVRU"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MonsPlus", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"Mons", ",", "S1RVsymm"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ns", "=", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"MonsPlus", "/.", "PointsVRU"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", "ns", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"rr", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "250"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodrr", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "rr", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rr", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "211", "]"}], "]"}], "!=", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"goodrr", ",", 
        RowBox[{"rr", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"SimplifyEquationsRootM2M3", "[", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"goodrr", ".", 
      RowBox[{"Append", "[", 
       RowBox[{"Mons", ",", "t"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1RVsymmU", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"t", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eqs", "[", 
          RowBox[{"[", "10", "]"}], "]"}], "==", "0"}], ",", "t"}], "]"}], 
      "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964721361036944*^9, 3.964721367833825*^9}, {
   3.96472140952993*^9, 3.964721447544485*^9}, 3.964722886349502*^9, {
   3.9647231223777533`*^9, 3.964723137890832*^9}, {3.964723323672453*^9, 
   3.964723377774591*^9}, {3.9647234505258837`*^9, 3.964723465038619*^9}, {
   3.96472409381238*^9, 3.96472414469619*^9}, {3.9647256715013227`*^9, 
   3.964725675411096*^9}, {3.964725898234844*^9, 3.9647259624036818`*^9}, {
   3.964726135660447*^9, 3.9647261419020357`*^9}, {3.964726625239254*^9, 
   3.964726654113316*^9}, {3.964726909365076*^9, 3.964726922118252*^9}, {
   3.9647274925242577`*^9, 3.964727494353372*^9}, 3.964727639499361*^9, {
   3.964727781170833*^9, 3.964727798692371*^9}, {3.964728743915061*^9, 
   3.9647287534020643`*^9}, 3.964729373017228*^9, {3.965249420586446*^9, 
   3.965249422383057*^9}, {3.971095018935421*^9, 3.9710950218434877`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"427b8aeb-723f-41d4-82d7-4008fc44647a"],

Cell[BoxData["110"], "Output",
 CellChangeTimes->{3.964721440064889*^9, 3.9647215023124113`*^9, 
  3.9647231384222507`*^9, 3.964723466182925*^9, 3.964724148500184*^9, 
  3.9647256757617693`*^9, 3.964725968805332*^9, 3.964726664596929*^9, 
  3.964726926517338*^9, 3.964727495208788*^9, 3.964727800177843*^9, 
  3.96472875425276*^9, 3.964729374027269*^9, 3.965248265339016*^9, 
  3.965249423270935*^9, 3.966616543517627*^9, 3.967475367619092*^9, 
  3.967584541725149*^9, 3.967584589266753*^9, 3.9677941910543118`*^9, 
  3.9678789813222513`*^9, 3.968051647477044*^9, 3.968051694843554*^9, 
  3.9681813239989777`*^9, 3.969041675001946*^9, 3.970132482136528*^9, 
  3.970732132424305*^9, 3.971095852786365*^9, 3.972138289828045*^9, 
  3.972200801200636*^9, 3.972251670540863*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"82c42d6b-63bf-4e55-91b2-eb35231ce7f4"],

Cell[BoxData["308.10869768312466`"], "Output",
 CellChangeTimes->{3.964721440064889*^9, 3.9647215023124113`*^9, 
  3.9647231384222507`*^9, 3.964723466182925*^9, 3.964724148500184*^9, 
  3.9647256757617693`*^9, 3.964725968805332*^9, 3.964726664596929*^9, 
  3.964726926517338*^9, 3.964727495208788*^9, 3.964727800177843*^9, 
  3.96472875425276*^9, 3.964729374027269*^9, 3.965248265339016*^9, 
  3.965249423270935*^9, 3.966616543517627*^9, 3.967475367619092*^9, 
  3.967584541725149*^9, 3.967584589266753*^9, 3.9677941910543118`*^9, 
  3.9678789813222513`*^9, 3.968051647477044*^9, 3.968051694843554*^9, 
  3.9681813239989777`*^9, 3.969041675001946*^9, 3.970132482136528*^9, 
  3.970732132424305*^9, 3.971095852786365*^9, 3.972138289828045*^9, 
  3.972200801200636*^9, 3.972251737401618*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"e2f5c695-1910-4c5a-8df9-fcf888ef5c07"],

Cell[BoxData["298.4846481158348`"], "Output",
 CellChangeTimes->{3.964721440064889*^9, 3.9647215023124113`*^9, 
  3.9647231384222507`*^9, 3.964723466182925*^9, 3.964724148500184*^9, 
  3.9647256757617693`*^9, 3.964725968805332*^9, 3.964726664596929*^9, 
  3.964726926517338*^9, 3.964727495208788*^9, 3.964727800177843*^9, 
  3.96472875425276*^9, 3.964729374027269*^9, 3.965248265339016*^9, 
  3.965249423270935*^9, 3.966616543517627*^9, 3.967475367619092*^9, 
  3.967584541725149*^9, 3.967584589266753*^9, 3.9677941910543118`*^9, 
  3.9678789813222513`*^9, 3.968051647477044*^9, 3.968051694843554*^9, 
  3.9681813239989777`*^9, 3.969041675001946*^9, 3.970132482136528*^9, 
  3.970732132424305*^9, 3.971095852786365*^9, 3.972138289828045*^9, 
  3.972200801200636*^9, 3.972251739890473*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"06fe776f-fd98-4412-bfec-cef6916bbd3f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9652494617080383`*^9, 3.966616642731782*^9, 
  3.967475406190762*^9, 3.967584580212044*^9, 3.967584626640347*^9, 
  3.967794229639203*^9, 3.967879019476447*^9, 3.968051685889683*^9, 
  3.968051732720449*^9, 3.968181362066985*^9, 3.9690417171693497`*^9, 
  3.97013252048532*^9, 3.970732170925788*^9, 3.971095950351221*^9, 
  3.972138397711968*^9, 3.972200907871092*^9, 3.9722517767335052`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"fdde1058-00a6-4d9f-96c9-de2bd1868851"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9652494617080383`*^9, 3.966616642731782*^9, 
  3.967475406190762*^9, 3.967584580212044*^9, 3.967584626640347*^9, 
  3.967794229639203*^9, 3.967879019476447*^9, 3.968051685889683*^9, 
  3.968051732720449*^9, 3.968181362066985*^9, 3.9690417171693497`*^9, 
  3.97013252048532*^9, 3.970732170925788*^9, 3.971095950351221*^9, 
  3.972138397711968*^9, 3.972200907871092*^9, 3.972251776766322*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"85d599b3-fc7d-43aa-a906-40e154973d5e"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.9652494617080383`*^9, 3.966616642731782*^9, 
  3.967475406190762*^9, 3.967584580212044*^9, 3.967584626640347*^9, 
  3.967794229639203*^9, 3.967879019476447*^9, 3.968051685889683*^9, 
  3.968051732720449*^9, 3.968181362066985*^9, 3.9690417171693497`*^9, 
  3.97013252048532*^9, 3.970732170925788*^9, 3.971095950351221*^9, 
  3.972138397711968*^9, 3.972200907871092*^9, 3.9722517767689857`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"cb82ea41-9dae-4091-925e-0014603d30b5"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.9652494617080383`*^9, 3.966616642731782*^9, 
  3.967475406190762*^9, 3.967584580212044*^9, 3.967584626640347*^9, 
  3.967794229639203*^9, 3.967879019476447*^9, 3.968051685889683*^9, 
  3.968051732720449*^9, 3.968181362066985*^9, 3.9690417171693497`*^9, 
  3.97013252048532*^9, 3.970732170925788*^9, 3.971095950351221*^9, 
  3.972138397711968*^9, 3.972200907871092*^9, 3.972251778290745*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"0eb604b9-9a33-4a3c-9a8e-1c730e5672e1"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9652494617080383`*^9, 3.966616642731782*^9, 
  3.967475406190762*^9, 3.967584580212044*^9, 3.967584626640347*^9, 
  3.967794229639203*^9, 3.967879019476447*^9, 3.968051685889683*^9, 
  3.968051732720449*^9, 3.968181362066985*^9, 3.9690417171693497`*^9, 
  3.97013252048532*^9, 3.970732170925788*^9, 3.971095950351221*^9, 
  3.972138397711968*^9, 3.972200907871092*^9, 3.9722517837840014`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"61c23968-d2c8-4eb5-b9fd-defac763b389"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9652494617080383`*^9, 3.966616642731782*^9, 
  3.967475406190762*^9, 3.967584580212044*^9, 3.967584626640347*^9, 
  3.967794229639203*^9, 3.967879019476447*^9, 3.968051685889683*^9, 
  3.968051732720449*^9, 3.968181362066985*^9, 3.9690417171693497`*^9, 
  3.97013252048532*^9, 3.970732170925788*^9, 3.971095950351221*^9, 
  3.972138397711968*^9, 3.972200907871092*^9, 3.972251784370949*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"ed2452e6-969e-420d-87a8-349c72b0579c"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Let us symmetrize further. We would like to see what \
the grading of S1RVsymmU is.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.964731654004342*^9, 3.964731665201413*^9}, {
  3.964731865514303*^9, 3.964731884842506*^9}, {3.967624349534803*^9, 
  3.9676243499794416`*^9}, {3.967632343676111*^9, 
  3.9676323517677402`*^9}},ExpressionUUID->"ea13ee37-a25c-4d6f-8066-\
607a468f44bd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ml", "=", 
    RowBox[{"MonomialList", "[", "S1RVsymmU", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wtsC3C3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3weightsU", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", 
      "0", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", 
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
      "2", ",", "2", ",", "1", ",", "1", ",", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"ml", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"Us", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
       RowBox[{"C3weightsU", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "have", " ", "a", " ", "specific", " ", "grading"}], 
   " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1RVsymmR", "=", 
    RowBox[{"S1RVsymmU", " ", 
     RowBox[{"(", 
      RowBox[{"S1RVsymmU", "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{"-", 
           RowBox[{"Us", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "11", ",", "20"}], "}"}]}], "]"}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Rs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Rs", "[", 
         RowBox[{"[", "l", "]"}], "]"}], 
        RowBox[{"Rs", "[", 
         RowBox[{"[", "m", "]"}], "]"}], " ", 
        RowBox[{"Rs", "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodMons", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "Mons", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{
               RowBox[{"Mons", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"Rs", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
             RowBox[{
              RowBox[{"wtsC3C3", "[", 
               RowBox[{"[", "l", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "3"}], 
         "]"}], "==", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"goodMons", ",", 
          RowBox[{"Mons", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons", "=", "goodMons"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Mons", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"Mons", "/.", "PointsVRU"}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "need", " ", "to", " ", "use", " ", "more", " ", "accurate", " ", 
    "points"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsAllUtildeAndU", "=", "PointsAllUtilde"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "PointsAllUtilde", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"PointsAllUtildeAndU", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"PointsAllUtildeAndU", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Utildes", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], "/.", 
                RowBox[{"PointsAllUtilde", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "==", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Utildes", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], "/.", "UtildesToU"}], 
               ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}], ",", "Us"}],
           "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MonsPlus", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"Mons", ",", "S1RVsymmR"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ns", "=", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"MonsPlus", "/.", "PointsAllUtildeAndU"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", "ns", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Accuracy", "[", "rr", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"rr", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "2400"}], ")"}]}]}], "]"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodrr", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", 
    RowBox[{"Length", "[", "rr", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rr", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"Length", "[", "MonsPlus", "]"}], "]"}], "]"}], "!=", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"goodrr", ",", 
       RowBox[{"rr", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"goodrr", ".", 
       RowBox[{"Append", "[", 
        RowBox[{"Mons", ",", "t"}], "]"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1RVsymmV", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"t", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eqs", "[", 
          RowBox[{"[", 
           RowBox[{"Length", "[", "eqs", "]"}], "]"}], "]"}], "==", "0"}], 
        ",", "t"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.964731888915493*^9, 3.964732018400282*^9}, {
   3.9647774110991383`*^9, 3.964777463083144*^9}, {3.965249554011115*^9, 
   3.965249554837611*^9}, {3.967475569757951*^9, 3.96747557170887*^9}, {
   3.967475611700981*^9, 3.967475621086556*^9}, {3.9676222362977858`*^9, 
   3.967622258208447*^9}, {3.967622316735111*^9, 3.967622388778665*^9}, {
   3.967623308700889*^9, 3.967623308727397*^9}, {3.967624357804987*^9, 
   3.967624392242227*^9}, {3.967624485040131*^9, 3.967624519503772*^9}, 
   3.967627182181491*^9, {3.9676326264536257`*^9, 3.9676326309998903`*^9}, {
   3.9676326993086033`*^9, 3.967632741610653*^9}, {3.967633030138701*^9, 
   3.967633066883142*^9}, {3.9676331957340813`*^9, 3.967633200922698*^9}, {
   3.967644999958707*^9, 3.967645009331976*^9}, {3.9676452300757732`*^9, 
   3.967645230346369*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"af783101-8e9a-419b-9753-8fa9dd26f306"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.965249477616551*^9, 3.9652495551834707`*^9, 
  3.967475491629068*^9, 3.967475623736594*^9, 3.9675846355387163`*^9, 
  3.967622390782246*^9, 3.967623310452818*^9, 3.9676327559669027`*^9, 
  3.9676330369660797`*^9, 3.967633071811489*^9, 3.967633204892149*^9, 
  3.96764523457767*^9, 3.967794238758182*^9, 3.9678790284586906`*^9, 
  3.968051741636136*^9, 3.968181371057825*^9, 3.969041727326001*^9, 
  3.970132529487625*^9, 3.970732179961755*^9, 3.971095959354949*^9, 
  3.972138406925682*^9, 3.9722009169552927`*^9, 3.972251785758514*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"915314ba-3209-4c58-85e6-243bbdf7ae2e"],

Cell[BoxData["237"], "Output",
 CellChangeTimes->{3.965249477616551*^9, 3.9652495551834707`*^9, 
  3.967475491629068*^9, 3.967475623736594*^9, 3.9675846355387163`*^9, 
  3.967622390782246*^9, 3.967623310452818*^9, 3.9676327559669027`*^9, 
  3.9676330369660797`*^9, 3.967633071811489*^9, 3.967633204892149*^9, 
  3.96764523457767*^9, 3.967794238758182*^9, 3.9678790284586906`*^9, 
  3.968051741636136*^9, 3.968181371057825*^9, 3.969041727326001*^9, 
  3.970132529487625*^9, 3.970732179961755*^9, 3.971095959354949*^9, 
  3.972138406925682*^9, 3.9722009169552927`*^9, 3.9722517858152018`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"e26d1a84-72e8-4a54-bccf-1c35ae9c55d5"],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.965249477616551*^9, 3.9652495551834707`*^9, 
  3.967475491629068*^9, 3.967475623736594*^9, 3.9675846355387163`*^9, 
  3.967622390782246*^9, 3.967623310452818*^9, 3.9676327559669027`*^9, 
  3.9676330369660797`*^9, 3.967633071811489*^9, 3.967633204892149*^9, 
  3.96764523457767*^9, 3.967794238758182*^9, 3.9678790284586906`*^9, 
  3.968051741636136*^9, 3.968181371057825*^9, 3.969041727326001*^9, 
  3.970132529487625*^9, 3.970732179961755*^9, 3.971095959354949*^9, 
  3.972138406925682*^9, 3.9722009169552927`*^9, 3.972251828421234*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"d5011448-e834-43a8-8a28-b76ae91f209a"],

Cell[BoxData["3789.4838803600533`"], "Output",
 CellChangeTimes->{3.965249477616551*^9, 3.9652495551834707`*^9, 
  3.967475491629068*^9, 3.967475623736594*^9, 3.9675846355387163`*^9, 
  3.967622390782246*^9, 3.967623310452818*^9, 3.9676327559669027`*^9, 
  3.9676330369660797`*^9, 3.967633071811489*^9, 3.967633204892149*^9, 
  3.96764523457767*^9, 3.967794238758182*^9, 3.9678790284586906`*^9, 
  3.968051741636136*^9, 3.968181371057825*^9, 3.969041727326001*^9, 
  3.970132529487625*^9, 3.970732179961755*^9, 3.971095959354949*^9, 
  3.972138406925682*^9, 3.9722009169552927`*^9, 3.972256290917796*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"7159d4a3-784a-425b-b55a-0c60a2d42494"],

Cell[BoxData["3784.7152945232765`"], "Output",
 CellChangeTimes->{3.965249477616551*^9, 3.9652495551834707`*^9, 
  3.967475491629068*^9, 3.967475623736594*^9, 3.9675846355387163`*^9, 
  3.967622390782246*^9, 3.967623310452818*^9, 3.9676327559669027`*^9, 
  3.9676330369660797`*^9, 3.967633071811489*^9, 3.967633204892149*^9, 
  3.96764523457767*^9, 3.967794238758182*^9, 3.9678790284586906`*^9, 
  3.968051741636136*^9, 3.968181371057825*^9, 3.969041727326001*^9, 
  3.970132529487625*^9, 3.970732179961755*^9, 3.971095959354949*^9, 
  3.972138406925682*^9, 3.9722009169552927`*^9, 3.972256445929525*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"4517914f-383c-4573-b34a-a3715830cb62"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.967632801006722*^9, 3.967633049792441*^9, 
  3.9676331183258457`*^9, 3.9676368532249537`*^9, 3.967647498029099*^9, 
  3.96779644766833*^9, 3.9678812395311832`*^9, 3.9680552019221573`*^9, 
  3.9681848548561687`*^9, 3.969046087687572*^9, 3.97014181218338*^9, 
  3.97073562591006*^9, 3.971102410165393*^9, 3.972141896582634*^9, 
  3.9722045613062143`*^9, 3.9722569198111057`*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"79d06b89-6a28-4bbc-8027-40a3afceea53"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.967632801006722*^9, 3.967633049792441*^9, 
  3.9676331183258457`*^9, 3.9676368532249537`*^9, 3.967647498029099*^9, 
  3.96779644766833*^9, 3.9678812395311832`*^9, 3.9680552019221573`*^9, 
  3.9681848548561687`*^9, 3.969046087687572*^9, 3.97014181218338*^9, 
  3.97073562591006*^9, 3.971102410165393*^9, 3.972141896582634*^9, 
  3.9722045613062143`*^9, 3.972256919857883*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"cf64d7f3-dc0f-4d64-a915-f52a17b5928c"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.967632801006722*^9, 3.967633049792441*^9, 
  3.9676331183258457`*^9, 3.9676368532249537`*^9, 3.967647498029099*^9, 
  3.96779644766833*^9, 3.9678812395311832`*^9, 3.9680552019221573`*^9, 
  3.9681848548561687`*^9, 3.969046087687572*^9, 3.97014181218338*^9, 
  3.97073562591006*^9, 3.971102410165393*^9, 3.972141896582634*^9, 
  3.9722045613062143`*^9, 3.972256919912839*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"9a0ecb58-3465-445b-b362-279e3c4f6765"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.967632801006722*^9, 3.967633049792441*^9, 
  3.9676331183258457`*^9, 3.9676368532249537`*^9, 3.967647498029099*^9, 
  3.96779644766833*^9, 3.9678812395311832`*^9, 3.9680552019221573`*^9, 
  3.9681848548561687`*^9, 3.969046087687572*^9, 3.97014181218338*^9, 
  3.97073562591006*^9, 3.971102410165393*^9, 3.972141896582634*^9, 
  3.9722045613062143`*^9, 3.972257739769397*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"619ed86e-c3a1-4b4c-bcd1-b4944dbe94d2"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.967632801006722*^9, 3.967633049792441*^9, 
  3.9676331183258457`*^9, 3.9676368532249537`*^9, 3.967647498029099*^9, 
  3.96779644766833*^9, 3.9678812395311832`*^9, 3.9680552019221573`*^9, 
  3.9681848548561687`*^9, 3.969046087687572*^9, 3.97014181218338*^9, 
  3.97073562591006*^9, 3.971102410165393*^9, 3.972141896582634*^9, 
  3.9722045613062143`*^9, 3.972259055898638*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"4b6a01f2-a59a-46e9-9006-bd23b82cb00e"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.967632801006722*^9, 3.967633049792441*^9, 
  3.9676331183258457`*^9, 3.9676368532249537`*^9, 3.967647498029099*^9, 
  3.96779644766833*^9, 3.9678812395311832`*^9, 3.9680552019221573`*^9, 
  3.9681848548561687`*^9, 3.969046087687572*^9, 3.97014181218338*^9, 
  3.97073562591006*^9, 3.971102410165393*^9, 3.972141896582634*^9, 
  3.9722045613062143`*^9, 3.972259504468706*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"662d5ce2-f53e-4890-b7e9-f9700ed3f4b9"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"will", " ", "also", " ", "need", " ", "this"}], ",", " ", 
    RowBox[{"from", " ", 
     RowBox[{"Step4", ".", "nb"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F0", "=", 
     RowBox[{"U0", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "3"]}], "+", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]"}], 
          RowBox[{"3", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", "U1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["73289", "101574"], "+", 
         FractionBox[
          RowBox[{"5549", " ", "\[ImaginaryI]"}], 
          RowBox[{"50787", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", "U10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"491", " ", "\[ImaginaryI]"}], 
          RowBox[{"203148", " ", 
           SqrtBox["3"]}]], "-", 
         FractionBox["835", 
          RowBox[{"203148", " ", 
           SqrtBox["6"]}]]}], ")"}], " ", "U11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["143", "221616"]}], "+", 
         FractionBox[
          RowBox[{"277", " ", "\[ImaginaryI]"}], 
          RowBox[{"110808", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"143", " ", "\[ImaginaryI]"}], 
          RowBox[{"73872", " ", 
           SqrtBox["3"]}]], "+", 
         FractionBox["277", 
          RowBox[{"36936", " ", 
           SqrtBox["6"]}]]}], ")"}], " ", "U12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["283", "152361"]}], "-", 
         FractionBox[
          RowBox[{"2879", " ", "\[ImaginaryI]"}], 
          RowBox[{"609444", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", "U13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["73289", "101574"], "+", 
         FractionBox[
          RowBox[{"5549", " ", "\[ImaginaryI]"}], 
          RowBox[{"50787", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", "U20"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"491", " ", "\[ImaginaryI]"}], 
          RowBox[{"203148", " ", 
           SqrtBox["3"]}]], "-", 
         FractionBox["835", 
          RowBox[{"203148", " ", 
           SqrtBox["6"]}]]}], ")"}], " ", "U21"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["143", "221616"]}], "+", 
         FractionBox[
          RowBox[{"277", " ", "\[ImaginaryI]"}], 
          RowBox[{"110808", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"143", " ", "\[ImaginaryI]"}], 
          RowBox[{"73872", " ", 
           SqrtBox["3"]}]], "+", 
         FractionBox["277", 
          RowBox[{"36936", " ", 
           SqrtBox["6"]}]]}], ")"}], " ", "U22"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["283", "152361"]}], "-", 
         FractionBox[
          RowBox[{"2879", " ", "\[ImaginaryI]"}], 
          RowBox[{"609444", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", "U23"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["73289", "101574"], "+", 
         FractionBox[
          RowBox[{"5549", " ", "\[ImaginaryI]"}], 
          RowBox[{"50787", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", "U30"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"491", " ", "\[ImaginaryI]"}], 
          RowBox[{"203148", " ", 
           SqrtBox["3"]}]], "-", 
         FractionBox["835", 
          RowBox[{"203148", " ", 
           SqrtBox["6"]}]]}], ")"}], " ", "U31"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["143", "221616"]}], "+", 
         FractionBox[
          RowBox[{"277", " ", "\[ImaginaryI]"}], 
          RowBox[{"110808", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"143", " ", "\[ImaginaryI]"}], 
          RowBox[{"73872", " ", 
           SqrtBox["3"]}]], "+", 
         FractionBox["277", 
          RowBox[{"36936", " ", 
           SqrtBox["6"]}]]}], ")"}], " ", "U32"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["283", "152361"]}], "-", 
         FractionBox[
          RowBox[{"2879", " ", "\[ImaginaryI]"}], 
          RowBox[{"609444", " ", 
           SqrtBox["2"]}]]}], ")"}], " ", "U33"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "187495"}], "+", 
         RowBox[{"237919", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}], " ", "U10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1573"}], " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{"11", " ", 
          SqrtBox["6"]}]}], ")"}], " ", "U11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2750", "3"]}], "-", 
         FractionBox[
          RowBox[{"3971", " ", "\[ImaginaryI]"}], 
          RowBox[{"3", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"2750", " ", "\[ImaginaryI]"}], 
          SqrtBox["3"]], "-", 
         FractionBox["3971", 
          SqrtBox["6"]]}], ")"}], " ", "U12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["6908", "3"], "-", 
         FractionBox[
          RowBox[{"2519", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}], "3"]}], ")"}], " ", "U13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["187495", "2"], "-", 
         RowBox[{"237919", " ", 
          SqrtBox[
           FractionBox["3", "2"]]}], "-", 
         FractionBox[
          RowBox[{"237919", " ", "\[ImaginaryI]"}], 
          SqrtBox["2"]], "-", 
         FractionBox[
          RowBox[{"187495", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}], ")"}], " ", "U20"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["4719", "2"], "-", 
         RowBox[{"11", " ", 
          SqrtBox[
           FractionBox["3", "2"]]}], "+", 
         FractionBox[
          RowBox[{"33", " ", "\[ImaginaryI]"}], 
          SqrtBox["2"]], "+", 
         FractionBox[
          RowBox[{"1573", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}], ")"}], " ", "U21"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2750", "3"]}], "-", 
         FractionBox[
          RowBox[{"3971", " ", "\[ImaginaryI]"}], 
          RowBox[{"3", " ", 
           SqrtBox["2"]}]], "-", 
         FractionBox[
          RowBox[{"2750", " ", "\[ImaginaryI]"}], 
          SqrtBox["3"]], "+", 
         FractionBox["3971", 
          SqrtBox["6"]]}], ")"}], " ", "U22"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3454", "3"]}], "+", 
         FractionBox[
          RowBox[{"2519", " ", "\[ImaginaryI]"}], 
          RowBox[{"3", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"3454", " ", "\[ImaginaryI]"}], 
          SqrtBox["3"]], "+", 
         FractionBox["2519", 
          SqrtBox["6"]]}], ")"}], " ", "U23"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["187495", "2"], "+", 
         RowBox[{"237919", " ", 
          SqrtBox[
           FractionBox["3", "2"]]}], "-", 
         FractionBox[
          RowBox[{"237919", " ", "\[ImaginaryI]"}], 
          SqrtBox["2"]], "+", 
         FractionBox[
          RowBox[{"187495", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}], ")"}], " ", "U30"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4719", "2"]}], "-", 
         RowBox[{"11", " ", 
          SqrtBox[
           FractionBox["3", "2"]]}], "-", 
         FractionBox[
          RowBox[{"33", " ", "\[ImaginaryI]"}], 
          SqrtBox["2"]], "+", 
         FractionBox[
          RowBox[{"1573", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}], ")"}], " ", "U31"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["5500", "3"], "+", 
         FractionBox[
          RowBox[{"3971", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}], "3"]}], ")"}], " ", "U32"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3454", "3"]}], "+", 
         FractionBox[
          RowBox[{"2519", " ", "\[ImaginaryI]"}], 
          RowBox[{"3", " ", 
           SqrtBox["2"]}]], "-", 
         FractionBox[
          RowBox[{"3454", " ", "\[ImaginaryI]"}], 
          SqrtBox["3"]], "-", 
         FractionBox["2519", 
          SqrtBox["6"]]}], ")"}], " ", "U33"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34014", "857"]}], "+", 
         FractionBox[
          RowBox[{"139089", " ", 
           SqrtBox[
            FractionBox["3", "2"]]}], "857"], "-", 
         FractionBox[
          RowBox[{"139089", " ", "\[ImaginaryI]"}], 
          RowBox[{"857", " ", 
           SqrtBox["2"]}]], "-", 
         FractionBox[
          RowBox[{"34014", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "857"]}], ")"}], " ", "U10"}], "+", "U12", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5370", "9427"]}], "-", 
         FractionBox[
          RowBox[{"5483", " ", 
           SqrtBox[
            FractionBox["3", "2"]]}], "9427"], "+", 
         FractionBox[
          RowBox[{"5483", " ", "\[ImaginaryI]"}], 
          RowBox[{"9427", " ", 
           SqrtBox["2"]}]], "-", 
         FractionBox[
          RowBox[{"5370", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "9427"]}], ")"}], " ", "U13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34014", "857"]}], "-", 
         FractionBox[
          RowBox[{"139089", " ", 
           SqrtBox[
            FractionBox["3", "2"]]}], "857"], "-", 
         FractionBox[
          RowBox[{"139089", " ", "\[ImaginaryI]"}], 
          RowBox[{"857", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"34014", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "857"]}], ")"}], " ", "U20"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}], ")"}], " ", "U22"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5370", "9427"]}], "+", 
         FractionBox[
          RowBox[{"5483", " ", 
           SqrtBox[
            FractionBox["3", "2"]]}], "9427"], "+", 
         FractionBox[
          RowBox[{"5483", " ", "\[ImaginaryI]"}], 
          RowBox[{"9427", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"5370", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "9427"]}], ")"}], " ", "U23"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["68028", "857"], "+", 
         FractionBox[
          RowBox[{"139089", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}], "857"]}], ")"}], " ", "U30"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}], ")"}], " ", "U32"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["10740", "9427"], "-", 
         FractionBox[
          RowBox[{"5483", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}], "9427"]}], ")"}], " ", "U33"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"17129", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "857"], "+", 
         FractionBox[
          RowBox[{"30030", " ", 
           SqrtBox["6"]}], "857"]}], ")"}], " ", "U10"}], "+", "U11", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"244", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "857"]}], "+", 
         FractionBox[
          RowBox[{"231", " ", 
           SqrtBox["6"]}], "857"]}], ")"}], " ", "U13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["51387", "1714"], "-", 
         FractionBox[
          RowBox[{"45045", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}], "857"], "-", 
         FractionBox[
          RowBox[{"17129", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "1714"], "-", 
         FractionBox[
          RowBox[{"15015", " ", 
           SqrtBox["6"]}], "857"]}], ")"}], " ", "U20"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}], ")"}], " ", "U21"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["366", "857"]}], "-", 
         FractionBox[
          RowBox[{"231", " ", 
           SqrtBox[
            FractionBox["3", "2"]]}], "857"], "-", 
         FractionBox[
          RowBox[{"693", " ", "\[ImaginaryI]"}], 
          RowBox[{"857", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"122", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "857"]}], ")"}], " ", "U23"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["51387", "1714"]}], "+", 
         FractionBox[
          RowBox[{"45045", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}], "857"], "-", 
         FractionBox[
          RowBox[{"17129", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "1714"], "-", 
         FractionBox[
          RowBox[{"15015", " ", 
           SqrtBox["6"]}], "857"]}], ")"}], " ", "U30"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}], ")"}], " ", "U31"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["366", "857"], "-", 
         FractionBox[
          RowBox[{"231", " ", 
           SqrtBox[
            FractionBox["3", "2"]]}], "857"], "+", 
         FractionBox[
          RowBox[{"693", " ", "\[ImaginaryI]"}], 
          RowBox[{"857", " ", 
           SqrtBox["2"]}]], "+", 
         FractionBox[
          RowBox[{"122", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "857"]}], ")"}], " ", "U33"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", "CutR", "]"}], ",", 
       RowBox[{"Sqrt", "[", "Cut1", "]"}], ",", 
       RowBox[{"Sqrt", "[", "Cut2", "]"}], ",", 
       RowBox[{"F0", "/", 
        RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
       RowBox[{"F1", "/", 
        RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
       RowBox[{"F2", "/", 
        RowBox[{"Sqrt", "[", "F1", "]"}]}], ",", 
       RowBox[{"F3", "/", 
        RowBox[{"Sqrt", "[", "F1", "]"}]}]}], "}"}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.967535018774164*^9, {3.96771767616963*^9, 3.967717811082838*^9}, {
   3.967719504750648*^9, 3.9677195052176323`*^9}, {3.967722496641712*^9, 
   3.967722502456032*^9}, {3.9680553114298067`*^9, 3.968055312778881*^9}, 
   3.9690407300981083`*^9, 3.972117934338401*^9, {3.9721180658213377`*^9, 
   3.9721180917964993`*^9}, 3.9721999341983213`*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"7277ff0e-a2bd-4861-a94c-52eb395a7adf"],

Cell[TextData[StyleBox["Now we are going to construct points. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.964777713513446*^9, 3.9647777248684072`*^9}, {
  3.966535054124845*^9, 
  3.9665350560910063`*^9}},ExpressionUUID->"3dba03ec-23ba-41bc-8e6a-\
a5ff69a0c87a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PointsFPPs1s2eqs3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsFPPs1s2eqmins3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1Utilde", "=", 
   RowBox[{"s1", "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UnknownCoeffs", "[", 
        RowBox[{"[", "m", "]"}], "]"}], "->", 
       RowBox[{"ExactValues", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "18"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2Utilde", "=", 
   RowBox[{"s2", "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UnknownCoeffs", "[", 
        RowBox[{"[", "m", "]"}], "]"}], "->", 
       RowBox[{"ExactValues", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "18"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s3Utilde", "=", 
    RowBox[{"s3", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"UnknownCoeffs", "[", 
         RowBox[{"[", "m", "]"}], "]"}], "->", 
        RowBox[{"ExactValues", "[", 
         RowBox[{"[", "m", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "18"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "PointsFPPs1s2eqs3", "]"}], "<", "100"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Length", "[", "PointsFPPs1s2eqs3", "]"}], ",", 
        RowBox[{"Accuracy", "[", "PointsFPPs1s2eqs3", "]"}]}], "}"}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"make", " ", "points", " ", "on", " ", "FPP"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "1000", "]"}], " ", 
         RowBox[{"Rs", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"EqsRsmall", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"0", "==", "S1RVsymmV"}], ",", 
            RowBox[{"0", "==", "cut"}], ",", 
            RowBox[{"1", "==", "R0"}]}], "}"}]}], "]"}], ",", "400"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"improve", " ", "accuracy"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"sols1", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"num", "=", "1"}], ",", 
       RowBox[{"num", "<=", "10"}], ",", 
       RowBox[{"num", "++"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"just", " ", "use", " ", "ten", " ", "points"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"sols1", ",", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "==", 
                 RowBox[{"EqsRsmall", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "==", "S1RVsymmV"}], ",", 
                RowBox[{"0", "==", "cut"}], ",", 
                RowBox[{"1", "==", "R0"}]}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"R0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"R1", ",", 
              RowBox[{"R1", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"R2", ",", 
              RowBox[{"R2", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"R3", ",", 
              RowBox[{"R3", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"R4", ",", 
              RowBox[{"R4", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"R5", ",", 
              RowBox[{"R5", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"R6", ",", 
              RowBox[{"R6", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"R7", ",", 
              RowBox[{"R7", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"R8", ",", 
              RowBox[{"R8", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"R9", ",", 
              RowBox[{"R9", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "num", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "2000"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "2000"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "2000"}]}], "]"}]}], "]"}],
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"find", " ", "values", " ", "of", " ", "V0"}], ",", " ", "V1", 
       ",", " ", "V2"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<=", 
        RowBox[{"Length", "[", "sols1", "]"}]}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sols2", "=", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R1", "/.", "R0147toV"}], ")"}], "==", 
              RowBox[{"(", 
               RowBox[{"R1", "/.", 
                RowBox[{"sols1", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R4", "/.", "R0147toV"}], ")"}], "==", 
              RowBox[{"(", 
               RowBox[{"R4", "/.", 
                RowBox[{"sols1", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R7", "/.", "R0147toV"}], ")"}], "==", 
              RowBox[{"(", 
               RowBox[{"R7", "/.", 
                RowBox[{"sols1", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"V0", ",", "V1", ",", "V2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "<=", 
           RowBox[{"Length", "[", "sols2", "]"}]}], ",", 
          RowBox[{"k", "+=", "2"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{
           "only", " ", "take", " ", "every", " ", "other", " ", "element", 
            " ", "to", " ", "not", " ", "repeat", " ", "points"}], " ", 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"find", " ", "values", " ", "of", " ", "U"}], ",", " ", 
            "Utildes"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ptRV", "=", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"sols1", "[", 
               RowBox[{"[", "l", "]"}], "]"}], ",", 
              RowBox[{"sols2", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"ptRUV", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"ptRV", ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Us", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "->", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Us", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", "UtoRV"}], ")"}], "/.",
                    "ptRV"}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}]}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"ptRUVUtilde40", " ", "=", " ", 
            RowBox[{"Join", "[", 
             RowBox[{"ptRUV", ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Utildes", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "->", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Utildes", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", "UtildesToU"}], 
                    ")"}], "/.", "ptRUV"}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}]}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
              "find", " ", "values", " ", "of", " ", "other", " ", "V"}], "-",
               "s"}], ",", " ", 
             RowBox[{"there", " ", "are", " ", "two", " ", "choices"}]}], " ",
             "*)"}], "\[IndentingNewLine]", 
           RowBox[{"sols3", "=", 
            RowBox[{"NSolve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"V4", "^", "2"}], "==", 
               RowBox[{"(", 
                RowBox[{"F1", "/.", "ptRUVUtilde40"}], " ", ")"}]}], ",", 
              "V4"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"num3", "=", "1"}], ",", 
             RowBox[{"num3", "<=", "2"}], ",", 
             RowBox[{"num3", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"ptRV4", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"ptRUVUtilde40", ",", 
                 RowBox[{"sols3", "[", 
                  RowBox[{"[", "num3", "]"}], "]"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"ptRVall", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"ptRV4", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"V3", "->", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"F0", "/", "V4"}], ")"}], "/.", "ptRV4"}], 
                    ")"}]}], ",", 
                   RowBox[{"V5", "->", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"F2", "/", "V4"}], ")"}], "/.", "ptRV4"}], 
                    ")"}]}], ",", 
                   RowBox[{"V6", "->", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"F3", "/", "V4"}], ")"}], "/.", "ptRV4"}], 
                    ")"}]}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"ptRUVUtilde80", "=", " ", 
               RowBox[{"Join", "[", 
                RowBox[{"ptRVall", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Utildes", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "->", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Utildes", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                    "NewUtildesToAllother"}], ")"}], "/.", "ptRVall"}], 
                    ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "41", ",", "80"}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{"verify", " ", "if", " ", "it", " ", "fits"}], " ", 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Chop", "[", 
                  RowBox[{
                   RowBox[{"s1Utilde", "/.", "ptRUVUtilde80"}], ",", 
                   RowBox[{"10", "^", 
                    RowBox[{"(", 
                    RowBox[{"-", "1500"}], ")"}]}]}], "]"}], "==", "0"}], ",",
                 "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s2Utilde", "-", "s3Utilde"}], ")"}], "/.", 
                    "ptRUVUtilde80"}], ",", 
                    RowBox[{"10", "^", 
                    RowBox[{"(", 
                    RowBox[{"-", "1500"}], ")"}]}]}], "]"}], "==", "0"}], ",",
                    "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"PointsFPPs1s2eqs3", ",", "ptRUVUtilde80"}], 
                    "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s2Utilde", "+", "s3Utilde"}], ")"}], "/.", 
                    "ptRUVUtilde80"}], ",", 
                    RowBox[{"10", "^", 
                    RowBox[{"(", 
                    RowBox[{"-", "1500"}], ")"}]}]}], "]"}], "==", "0"}], ",",
                    "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"PointsFPPs1s2eqmins3", ",", "ptRUVUtilde80"}], 
                    "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}],
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.967669318011422*^9, 3.967669341283691*^9}, {
   3.9677065512881107`*^9, 3.967706552343595*^9}, {3.967715388998281*^9, 
   3.9677156519413157`*^9}, {3.9677156837941732`*^9, 3.967715798551044*^9}, {
   3.9677158303550587`*^9, 3.967715902235629*^9}, {3.967715958726931*^9, 
   3.967715972704216*^9}, {3.9677160845312757`*^9, 3.967716298835359*^9}, {
   3.9677164277074347`*^9, 3.9677166135028563`*^9}, {3.96771690392267*^9, 
   3.967716905186081*^9}, {3.9677169403213587`*^9, 3.967716987872665*^9}, {
   3.967717672987624*^9, 3.967717673180086*^9}, {3.9677179291495667`*^9, 
   3.9677182459481297`*^9}, 3.9677185577309113`*^9, {3.9677188487049427`*^9, 
   3.967718848890469*^9}, {3.967719114650673*^9, 3.967719115200148*^9}, {
   3.9677194835066566`*^9, 3.967719509575643*^9}, {3.967723026705719*^9, 
   3.967723051069276*^9}, {3.972250906351562*^9, 3.972250906701179*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"e4b4d042-6fb4-4a25-b1ae-7dd2434ef540"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "\[Infinity]"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.972259799527906*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"bb159142-f7ee-480b-b1fe-24a16118c172"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "1964.9139929585656`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.972260128630639*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"772a525a-3402-4ef2-a369-362d1aefe40a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "1964.9139929585656`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.972260446881023*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"273d713f-637f-4f3d-af1c-e828ae2239aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30", ",", "1964.9139929585656`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.9722607730734177`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"d798a35b-7c7a-4966-87b5-4e0224f3c0ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", "1964.9139929585656`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.972261082567646*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"5712053a-d66b-403c-8143-4a504991f2ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50", ",", "1964.499661852125`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.972261399086689*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"46e59098-47b8-4edb-88ea-46decab67084"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60", ",", "1964.499661852125`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.9722617169844913`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"abe62331-3b09-42b9-820b-3cb75fab035a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70", ",", "1964.499661852125`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.9722620352158413`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"7be70aba-acf2-4e36-8673-0b113677ba1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80", ",", "1964.499661852125`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.97226235716537*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"c2f5a6b2-68b7-40cb-b7ff-d42c7b71e861"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90", ",", "1963.8884653511495`"}], "}"}]], "Print",
 CellChangeTimes->{3.967716616449634*^9, 3.967716993569584*^9, 
  3.9677182643377542`*^9, 3.967718595936924*^9, 3.9677188503683167`*^9, 
  3.9677191162905807`*^9, 3.9677195104398746`*^9, 3.967722506730744*^9, 
  3.967723065571642*^9, 3.967799784967019*^9, 3.967885923485135*^9, 
  3.9680583830453053`*^9, 3.9681878878677883`*^9, 3.9690498737455*^9, 
  3.97014905067482*^9, 3.970743357268839*^9, 3.9711056806032553`*^9, 
  3.972144786732314*^9, 3.9722193585517607`*^9, 3.972262675280141*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"2592a017-0930-4a2a-8a1f-cf5b9a2784d9"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["As a check, I will look for linear combinations of \
Utilde that are zero on these points. Indeed, we get 8-dimensional spaces of \
them.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.964804999872924*^9, 3.9648050360107727`*^9}, {
   3.964814426467105*^9, 3.964814438018279*^9}, 
   3.964856785395109*^9},ExpressionUUID->"3be8f359-0731-4bbe-b02a-\
a817937ed30a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Utildes", "/.", "PointsFPPs1s2eqs3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Utildes", "/.", "PointsFPPs1s2eqmins3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.964805039701304*^9, 3.964805057115196*^9}, {
  3.964818083986744*^9, 3.96481808682337*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"77092e08-bd90-41d4-9433-9824f505c6f1"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{3.96480505970328*^9, 3.9648140740347557`*^9, 
  3.9648270416679487`*^9, 3.9649670753571053`*^9, 3.965368831372731*^9, 
  3.967728545611905*^9, 3.967802830664793*^9, 3.967900468073453*^9, 
  3.968061578122243*^9, 3.968190897182908*^9, 3.969053130024828*^9, 
  3.970152982992104*^9, 3.971108668556621*^9, 3.972147808041012*^9, 
  3.972222401484145*^9, 3.972263011738687*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"d0d3b925-2404-4fd9-93f2-2b27aa8321cf"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{3.96480505970328*^9, 3.9648140740347557`*^9, 
  3.9648270416679487`*^9, 3.9649670753571053`*^9, 3.965368831372731*^9, 
  3.967728545611905*^9, 3.967802830664793*^9, 3.967900468073453*^9, 
  3.968061578122243*^9, 3.968190897182908*^9, 3.969053130024828*^9, 
  3.970152982992104*^9, 3.971108668556621*^9, 3.972147808041012*^9, 
  3.972222401484145*^9, 3.972263026654191*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"48f08d5c-8658-41b5-b15e-70092536e8be"]
}, Open  ]],

Cell[TextData[StyleBox["We will now find conditions of being zero to third \
order at these points. Specifically, we will compute a curve on the surface \
in the V-space to third order.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.964937340417532*^9, 3.964937405084817*^9}, {
   3.9649376275929193`*^9, 3.964937656524499*^9}, 3.9659155457261257`*^9, {
   3.9710950656906557`*^9, 
   3.971095068471485*^9}},ExpressionUUID->"6999e247-0325-4a8c-80c3-\
4aeefdc3488f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vs", "=", 
   RowBox[{"{", 
    RowBox[{
    "V0", ",", "V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dVs", "=", 
   RowBox[{"{", 
    RowBox[{
    "dV0", ",", "dV1", ",", "dV2", ",", "dV3", ",", "dV4", ",", "dV5", ",", 
     "dV6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pointss1eqs3ThirdOrder", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", 
    RowBox[{"Length", "[", "PointsFPPs1s2eqs3", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt", "=", 
     RowBox[{"Vs", "/.", 
      RowBox[{"PointsFPPs1s2eqs3", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"pt1", "=", 
     RowBox[{"pt", " ", "+", " ", 
      RowBox[{"t", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RandomInteger", "[", "10", "]"}], ",", 
         RowBox[{"RandomInteger", "[", "10", "]"}], ",", "1", ",", "dV3", ",",
          "dV4", ",", "dV5", ",", "dV6"}], "}"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tbz1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "==", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"eqs8", "[", 
            RowBox[{"[", "m", "]"}], "]"}], "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Vs", "[", 
               RowBox[{"[", "l", "]"}], "]"}], "->", 
              RowBox[{"pt1", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sols1", "=", 
     RowBox[{
      RowBox[{"NSolve", "[", "tbz1", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"pt2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pt1", "/.", "sols1"}], ")"}], "+", " ", 
      RowBox[{
       RowBox[{"t", "^", "2"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RandomInteger", "[", "10", "]"}], ",", 
         RowBox[{"RandomInteger", "[", "10", "]"}], ",", 
         RowBox[{"RandomInteger", "[", "10", "]"}], ",", "dV3", ",", "dV4", 
         ",", "dV5", ",", "dV6"}], "}"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tbz2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "==", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"eqs8", "[", 
            RowBox[{"[", "m", "]"}], "]"}], "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Vs", "[", 
               RowBox[{"[", "l", "]"}], "]"}], "->", 
              RowBox[{"pt2", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sols2", "=", 
     RowBox[{
      RowBox[{"NSolve", "[", "tbz2", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"Pointss1eqs3ThirdOrder", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Vs", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"pt2", "/.", "sols2"}], ")"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.964937662840131*^9, 3.964937831243147*^9}, {
  3.9649378812837477`*^9, 3.964938285654241*^9}, {3.964938339785099*^9, 
  3.964938341532168*^9}, {3.9649384512168303`*^9, 3.964938452705196*^9}, {
  3.9649384831000643`*^9, 3.964938499471139*^9}, {3.96493854068552*^9, 
  3.9649385433676767`*^9}, {3.9649386358594017`*^9, 3.964938672785694*^9}, {
  3.964938751672407*^9, 3.964938759116044*^9}, {3.964938818465941*^9, 
  3.9649388185501413`*^9}, {3.9649388510325003`*^9, 3.96493885193998*^9}, {
  3.964938934976348*^9, 3.96493895545387*^9}, {3.964941677985457*^9, 
  3.964941704920042*^9}, {3.967727072073145*^9, 3.967727082521577*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"bffc5016-94cd-4c83-8b2e-b1d58ee94435"],

Cell[TextData[StyleBox["Let us look for polynomials in V which are zero to \
third order at these points.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9649407076272573`*^9, 
  3.9649407233506823`*^9}},ExpressionUUID->"2eed242d-384d-41a8-a631-\
8d8da044523a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "a1", "+", "a2", "+", "a3", "+", "a4", "+", "a5", "+", "a6", "+", 
         "a7"}], "==", "3"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a2", ">=", "0"}], ",", 
       RowBox[{"a3", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a5", ">=", "0"}], ",", 
       RowBox[{"a6", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}]}], "}"}], ",", "Integers"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Vs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "^", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
            "a7"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
        RowBox[{"sols", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", 
       RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "100"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Mons", "/.", 
        RowBox[{"Pointss1eqs3ThirdOrder", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"values", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"tbz", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"values", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"tbz", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"values", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"tbz", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Mons", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", "values", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "values", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"SimplifyEquationsRootM2M3", "[", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"RowReduce", "[", 
          RowBox[{
           RowBox[{"NullSpace", "[", "values", "]"}], ",", 
           RowBox[{"Tolerance", "->", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}], "]"}], ",", "8"}], "]"}], ".", 
     "Mons"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "rr", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"PointsAllUtilde", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "!=", "0"}], ",", 
      RowBox[{
       RowBox[{"goodrr", "=", 
        RowBox[{"rr", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ";", 
       RowBox[{"k", "=", 
        RowBox[{
         RowBox[{"Length", "[", "rr", "]"}], "+", "1"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "goodrr", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newrr", "=", 
   RowBox[{"rr", "/.", "C4actionV"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodnewrr", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mons", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"newrr", ",", 
         RowBox[{"Mons", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Mons", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.964940686099235*^9, {3.964940725346641*^9, 3.964940948438383*^9}, {
   3.964941048117095*^9, 3.964941048465233*^9}, {3.9649410791362133`*^9, 
   3.9649410792445803`*^9}, {3.9649411652616177`*^9, 3.964941228125513*^9}, {
   3.964941426164856*^9, 3.964941452379657*^9}, {3.964941623927082*^9, 
   3.964941624919937*^9}, {3.965370871585215*^9, 3.965370883945788*^9}, {
   3.965370915812481*^9, 3.965370928269889*^9}, {3.965370964855357*^9, 
   3.965371025609725*^9}, {3.9653721717699423`*^9, 3.965372177285182*^9}, {
   3.965372327130456*^9, 3.965372364480362*^9}, {3.971095094221146*^9, 
   3.971095112459508*^9}, {3.971095197879122*^9, 3.971095203499693*^9}, {
   3.972199957227805*^9, 3.972199958277246*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"e16d81b2-67c2-426a-a385-50521329bff4"],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{{3.964940932360341*^9, 3.964940951139291*^9}, {
   3.964941052413309*^9, 3.964941081144109*^9}, {3.964941166413924*^9, 
   3.964941190329829*^9}, {3.9649412209424467`*^9, 3.964941229070485*^9}, {
   3.9649414308289824`*^9, 3.9649414540262136`*^9}, 3.9649416295389013`*^9, 
   3.964941758184692*^9, 3.964966427648134*^9, 3.965006120102491*^9, 
   3.965368917497892*^9, 3.965371032679166*^9, 3.9653721817845078`*^9, 
   3.9653723694039507`*^9, 3.9677287683167763`*^9, 3.967802916500761*^9, 
   3.967900550868411*^9, 3.968061662120729*^9, 3.968190981643568*^9, 
   3.969053213636098*^9, 3.970153067124433*^9, 3.970746911742941*^9, 
   3.971108751034286*^9, 3.972147892477725*^9, 3.972222493272163*^9, 
   3.972263095466838*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"9b0807c6-861b-4e7a-b67b-539cddc71b62"],

Cell[BoxData["79"], "Output",
 CellChangeTimes->{{3.964940932360341*^9, 3.964940951139291*^9}, {
   3.964941052413309*^9, 3.964941081144109*^9}, {3.964941166413924*^9, 
   3.964941190329829*^9}, {3.9649412209424467`*^9, 3.964941229070485*^9}, {
   3.9649414308289824`*^9, 3.9649414540262136`*^9}, 3.9649416295389013`*^9, 
   3.964941758184692*^9, 3.964966427648134*^9, 3.965006120102491*^9, 
   3.965368917497892*^9, 3.965371032679166*^9, 3.9653721817845078`*^9, 
   3.9653723694039507`*^9, 3.9677287683167763`*^9, 3.967802916500761*^9, 
   3.967900550868411*^9, 3.968061662120729*^9, 3.968190981643568*^9, 
   3.969053213636098*^9, 3.970153067124433*^9, 3.970746911742941*^9, 
   3.971108751034286*^9, 3.972147892477725*^9, 3.972222493272163*^9, 
   3.972263153964829*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"d83cd040-67fd-4816-a102-1a111a3294a6"],

Cell[BoxData["1964.3581398435847`"], "Output",
 CellChangeTimes->{{3.964940932360341*^9, 3.964940951139291*^9}, {
   3.964941052413309*^9, 3.964941081144109*^9}, {3.964941166413924*^9, 
   3.964941190329829*^9}, {3.9649412209424467`*^9, 3.964941229070485*^9}, {
   3.9649414308289824`*^9, 3.9649414540262136`*^9}, 3.9649416295389013`*^9, 
   3.964941758184692*^9, 3.964966427648134*^9, 3.965006120102491*^9, 
   3.965368917497892*^9, 3.965371032679166*^9, 3.9653721817845078`*^9, 
   3.9653723694039507`*^9, 3.9677287683167763`*^9, 3.967802916500761*^9, 
   3.967900550868411*^9, 3.968061662120729*^9, 3.968190981643568*^9, 
   3.969053213636098*^9, 3.970153067124433*^9, 3.970746911742941*^9, 
   3.971108751034286*^9, 3.972147892477725*^9, 3.972222493272163*^9, 
   3.9722632480800037`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"89552af3-e8d1-41de-b403-f29aeea7901a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.965372661251539*^9, 3.967729059868169*^9, 
  3.9678032094870243`*^9, 3.967900840088159*^9, 3.968061952112163*^9, 
  3.968191270901642*^9, 3.969053501755294*^9, 3.970162429596237*^9, 
  3.9707472088732443`*^9, 3.971109039665351*^9, 3.972148184276123*^9, 
  3.9722227953700743`*^9, 3.97226338487787*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"d6579cf2-90db-401e-bf74-7d16969fbb50"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.965372661251539*^9, 3.967729059868169*^9, 
  3.9678032094870243`*^9, 3.967900840088159*^9, 3.968061952112163*^9, 
  3.968191270901642*^9, 3.969053501755294*^9, 3.970162429596237*^9, 
  3.9707472088732443`*^9, 3.971109039665351*^9, 3.972148184276123*^9, 
  3.9722227953700743`*^9, 3.972263384882094*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"2abff09d-ec6d-4a67-b111-562f833d208e"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.965372661251539*^9, 3.967729059868169*^9, 
  3.9678032094870243`*^9, 3.967900840088159*^9, 3.968061952112163*^9, 
  3.968191270901642*^9, 3.969053501755294*^9, 3.970162429596237*^9, 
  3.9707472088732443`*^9, 3.971109039665351*^9, 3.972148184276123*^9, 
  3.9722227953700743`*^9, 3.972263384893964*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"f029d573-0a1e-4b41-a273-79ba7e94a8fd"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.965372661251539*^9, 3.967729059868169*^9, 
  3.9678032094870243`*^9, 3.967900840088159*^9, 3.968061952112163*^9, 
  3.968191270901642*^9, 3.969053501755294*^9, 3.970162429596237*^9, 
  3.9707472088732443`*^9, 3.971109039665351*^9, 3.972148184276123*^9, 
  3.9722227953700743`*^9, 3.972263386669715*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"d67f9529-c02d-4b0a-bdec-02894a137e8b"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.965372661251539*^9, 3.967729059868169*^9, 
  3.9678032094870243`*^9, 3.967900840088159*^9, 3.968061952112163*^9, 
  3.968191270901642*^9, 3.969053501755294*^9, 3.970162429596237*^9, 
  3.9707472088732443`*^9, 3.971109039665351*^9, 3.972148184276123*^9, 
  3.9722227953700743`*^9, 3.972263400213149*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"8aec48f1-58cf-4de5-8715-81668a5fde05"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.965372661251539*^9, 3.967729059868169*^9, 
  3.9678032094870243`*^9, 3.967900840088159*^9, 3.968061952112163*^9, 
  3.968191270901642*^9, 3.969053501755294*^9, 3.970162429596237*^9, 
  3.9707472088732443`*^9, 3.971109039665351*^9, 3.972148184276123*^9, 
  3.9722227953700743`*^9, 3.972263400498189*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"e2397de3-923b-47b6-baa1-606bd238ddef"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we want to look at the Q8 translates of this \
rrgood. Presumably, looking at the linear combinations of \\tilde U which are \
zero on the zero loci of these, will give us extra 71 - 7 = 64 sections of \
H^0(72FPP, 3H).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9653828379969273`*^9, 3.9653829544421873`*^9}, {
  3.971095239875123*^9, 
  3.9710952402026443`*^9}},ExpressionUUID->"c05a848d-cd16-482e-8a68-\
5e8e5819413d"],

Cell[TextData[StyleBox["We are also going to find the action of the group C3 \
x SL(2,Z/3Z) on the 80-dimensional space H^0(8FPP, 6H). This is going to \
allow me to then compute the space H^0(72FPP,3H).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.965464030274708*^9, 3.965464163697063*^9}, {
  3.971095243973319*^9, 
  3.971095267626384*^9}},ExpressionUUID->"7e068502-f13d-464b-ace8-\
f3ea06f78dc1"],

Cell[TextData[StyleBox["Let us develop the notations for the elements of the \
group G. We start with the group SL(2,Z/3Z).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.96559377900242*^9, 
  3.965593818452833*^9}},ExpressionUUID->"2fd4e5dc-21f3-428d-93ed-\
f3b247ade638"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G24", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a3", ",", "a4"}], "}"}]}], "}"}], "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a1", " ", "a4"}], " ", "-", " ", 
        RowBox[{"a2", " ", "a3"}]}], " ", "==", " ", "1"}], ",", " ", 
      RowBox[{"Modulus", "->", "3"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MultTableG24", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "24"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "24"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", "24"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "<=", "24"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "<=", "24"}], ",", 
           RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"G24", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ".", 
                  RowBox[{"G24", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", "3"}], "]"}], "==", 
               RowBox[{"G24", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"MultTableG24", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "=", "k"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"find", " ", 
     RowBox[{"Q8", " ", "--"}], " ", "normal", " ", "2"}], "-", 
    RowBox[{"Sylow", " ", "subgroup"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q8inG24", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "24"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"g", "=", 
      RowBox[{"G24", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"g", ".", "g", ".", "g", ".", "g"}], ",", "3"}], "]"}], "==", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"g", ".", "g"}], ",", "3"}], "]"}], "!=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"Q8inG24", ",", "k"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", "Q8inG24", "\
\[IndentingNewLine]", 
 RowBox[{"AppendTo", "[", 
  RowBox[{"Q8inG24", ",", 
   RowBox[{
    RowBox[{"MultTableG24", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"AppendTo", "[", 
  RowBox[{"Q8inG24", ",", 
   RowBox[{
    RowBox[{"MultTableG24", "[", 
     RowBox[{"[", "16", "]"}], "]"}], "[", 
    RowBox[{"[", "16", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.965593836558145*^9, 3.965593857904065*^9}, {
   3.9655938927116737`*^9, 3.9655939880018673`*^9}, {3.965594046204288*^9, 
   3.965594185879923*^9}, {3.965594221045123*^9, 3.9655943402014503`*^9}, {
   3.9655943945615387`*^9, 3.965594613485346*^9}, 3.9655946524872017`*^9, {
   3.965594684650317*^9, 3.965594754368051*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"e8693c63-e1c0-4fac-a2d8-7202f72e8832"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "4", ",", "11", ",", "15", ",", "20", ",", "24"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9655943435575533`*^9, {3.9655945732611523`*^9, 3.965594610563472*^9}, 
   3.965594655230794*^9, {3.965594703507121*^9, 3.9655947548738623`*^9}, 
   3.96772908304631*^9, 3.96780323290624*^9, 3.9679008626440496`*^9, 
   3.968061975140205*^9, 3.968191294172667*^9, 3.9690535254604883`*^9, 
   3.9701624536697683`*^9, 3.9707472320202913`*^9, 3.971109061906789*^9, 
   3.972148207304304*^9, 3.972222820242669*^9, 3.97226340718653*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"baaf0700-a1da-4297-8e95-3461860585ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "4", ",", "11", ",", "15", ",", "20", ",", "24", ",", "16"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9655943435575533`*^9, {3.9655945732611523`*^9, 3.965594610563472*^9}, 
   3.965594655230794*^9, {3.965594703507121*^9, 3.9655947548738623`*^9}, 
   3.96772908304631*^9, 3.96780323290624*^9, 3.9679008626440496`*^9, 
   3.968061975140205*^9, 3.968191294172667*^9, 3.9690535254604883`*^9, 
   3.9701624536697683`*^9, 3.9707472320202913`*^9, 3.971109061906789*^9, 
   3.972148207304304*^9, 3.972222820242669*^9, 3.9722634071886377`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"f9c6670b-c33f-46a1-a64b-97a3bc67e5db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "4", ",", "11", ",", "15", ",", "20", ",", "24", ",", "16", ",", 
   "7"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9655943435575533`*^9, {3.9655945732611523`*^9, 3.965594610563472*^9}, 
   3.965594655230794*^9, {3.965594703507121*^9, 3.9655947548738623`*^9}, 
   3.96772908304631*^9, 3.96780323290624*^9, 3.9679008626440496`*^9, 
   3.968061975140205*^9, 3.968191294172667*^9, 3.9690535254604883`*^9, 
   3.9701624536697683`*^9, 3.9707472320202913`*^9, 3.971109061906789*^9, 
   3.972148207304304*^9, 3.972222820242669*^9, 3.972263407189695*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"05e873c2-f828-458e-afaf-d6eb7d57cbb2"]
}, Open  ]],

Cell[TextData[StyleBox["We will now compute the action of SL(2,Z/3Z) on the \
space H^0(8FPP, 3H), generated by V_i.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9656597292603493`*^9, 3.965659772380224*^9}, {
  3.971095277376871*^9, 
  3.971095278328528*^9}},ExpressionUUID->"32d9463c-6182-4124-9126-\
c5ff5dd74deb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ComputedAction", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ActionG24V", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "24"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3actionV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V0", "->", "V1"}], ",", 
     RowBox[{"V1", "->", "V2"}], ",", 
     RowBox[{"V2", "->", "V0"}], ",", 
     RowBox[{"V3", "->", " ", 
      RowBox[{
       RowBox[{"w", "^", "2"}], " ", "V3"}]}], ",", " ", 
     RowBox[{"V4", "->", " ", 
      RowBox[{"w", " ", "V4"}]}], ",", " ", 
     RowBox[{"V5", "->", "V5"}], ",", " ", 
     RowBox[{"V6", "->", "V6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"w", "=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "Pi", " ", 
      RowBox[{"I", "/", "3"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mod", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"G24", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ".", 
     RowBox[{"G24", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ".", 
     RowBox[{"G24", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ",", "3"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "will", " ", "be", " ", "an", " ", "order", " ", "3", " ", 
    "element"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ActionG24V", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", "C3actionV"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ComputedAction", ",", "3"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"order4", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mod", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"G24", "[", 
      RowBox[{"[", "order4", "]"}], "]"}], ".", 
     RowBox[{"G24", "[", 
      RowBox[{"[", "order4", "]"}], "]"}]}], ",", "3"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "will", " ", "be", " ", "an", " ", "order", " ", "4", " ", 
    "element"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ActionG24V", "[", 
    RowBox[{"[", "order4", "]"}], "]"}], "=", "C4actionV"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"ComputedAction", ",", "order4"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"num", "=", "1"}], ",", 
     RowBox[{"num", "<=", "4"}], ",", 
     RowBox[{"num", "++"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"4", " ", "steps", " ", "were", " ", "enough"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "num", ",", "\"\< \>\"", ",", "ComputedAction", ",", "\"\< \>\"", ",", 
        " ", 
        RowBox[{"Length", "[", "ComputedAction", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"current", "=", 
       RowBox[{"Length", "[", "ComputedAction", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", "current"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "<=", "current"}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"new", "=", " ", 
            RowBox[{
             RowBox[{"MultTableG24", "[", 
              RowBox[{"[", 
               RowBox[{"ComputedAction", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"ComputedAction", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"ComputedAction", ",", "new"}], "]"}], "==", "False"}],
              ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"ActionG24V", "[", 
                RowBox[{"[", "new", "]"}], "]"}], "=", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Vs", "[", 
                   RowBox[{"[", "m", "]"}], "]"}], "->", " ", 
                  RowBox[{"Simplify", "[", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Vs", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                    RowBox[{"ActionG24V", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/.", 
                    RowBox[{"ActionG24V", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
                   "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"m", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ComputedAction", ",", "new"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "24"}], ",", 
    RowBox[{"k", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "24"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"new", "=", 
        RowBox[{
         RowBox[{"MultTableG24", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"check", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "/.", 
               RowBox[{"ActionG24V", "[", 
                RowBox[{"[", "new", "]"}], "]"}]}], ")"}], "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Vs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "/.", 
                 RowBox[{"ActionG24V", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "/.", 
               RowBox[{"ActionG24V", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"check", "!=", 
          RowBox[{"{", "0", "}"}]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"k", ",", "j"}], "}"}], "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.96566003922936*^9, 3.965660237195455*^9}, {
   3.9656603220091476`*^9, 3.965660322365197*^9}, {3.965660358523718*^9, 
   3.965660583170474*^9}, {3.965660642114583*^9, 3.965660810699635*^9}, {
   3.9656609132196207`*^9, 3.965660925522565*^9}, {3.965660986363793*^9, 
   3.965660988007407*^9}, {3.9656610193931*^9, 3.965661093424679*^9}, {
   3.965661168386005*^9, 3.965661259908965*^9}, {3.965661320260408*^9, 
   3.965661337960108*^9}, {3.9656616265464497`*^9, 3.965661650996269*^9}, {
   3.965661703213069*^9, 3.965661710195442*^9}, {3.9656617557721643`*^9, 
   3.965661841515704*^9}, {3.9656620012768307`*^9, 3.965662031424219*^9}, {
   3.965662069618177*^9, 3.965662088325211*^9}, {3.965662119875414*^9, 
   3.965662121871482*^9}, {3.9656621711975718`*^9, 3.965662204390629*^9}, 
   3.965662245035967*^9, {3.965666800734405*^9, 3.965666849754146*^9}, {
   3.965666885767358*^9, 3.965666886373801*^9}, {3.9677291316597433`*^9, 
   3.967729133046459*^9}, {3.967729605737545*^9, 3.967729620967931*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"924636e0-39ac-464a-8ca0-3fbcee95bdd3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.965660064007309*^9, 3.965660074727456*^9}, {
   3.9656601138681593`*^9, 3.965660138274666*^9}, 3.9656603707028522`*^9, 
   3.9656608189203873`*^9, 3.965660926213171*^9, 3.965660989593899*^9, {
   3.9656610313111877`*^9, 3.9656610560934687`*^9}, 3.965661096788969*^9, {
   3.965661172002328*^9, 3.965661206690987*^9}, {3.965661248988858*^9, 
   3.9656612620536003`*^9}, 3.9656613391337442`*^9, 3.965661711163003*^9, {
   3.96566176616038*^9, 3.9656617962458687`*^9}, {3.965661828230974*^9, 
   3.9656618421339397`*^9}, {3.965662017195772*^9, 3.965662033116454*^9}, 
   3.965662093908339*^9, 3.965662125992095*^9, 3.9656621738268948`*^9, 
   3.9656622069043083`*^9, 3.9656622454171047`*^9, 3.965666855643405*^9, 
   3.9656668886801023`*^9, 3.96772908307699*^9, 3.967729133755232*^9, 
   3.967729621803637*^9, 3.967803232996114*^9, 3.967900862689212*^9, 
   3.968061975224759*^9, 3.968191294264*^9, 3.9690535255608664`*^9, 
   3.970162453756989*^9, 3.9707472321067133`*^9, 3.971109061987253*^9, 
   3.972148207356086*^9, 3.972222820371703*^9, 3.972263407227317*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"887bfa72-0851-4e23-b7d4-2cdfcb7e1742"],

Cell[BoxData[
 RowBox[{"{", "3", "}"}]], "Output",
 CellChangeTimes->{{3.965660064007309*^9, 3.965660074727456*^9}, {
   3.9656601138681593`*^9, 3.965660138274666*^9}, 3.9656603707028522`*^9, 
   3.9656608189203873`*^9, 3.965660926213171*^9, 3.965660989593899*^9, {
   3.9656610313111877`*^9, 3.9656610560934687`*^9}, 3.965661096788969*^9, {
   3.965661172002328*^9, 3.965661206690987*^9}, {3.965661248988858*^9, 
   3.9656612620536003`*^9}, 3.9656613391337442`*^9, 3.965661711163003*^9, {
   3.96566176616038*^9, 3.9656617962458687`*^9}, {3.965661828230974*^9, 
   3.9656618421339397`*^9}, {3.965662017195772*^9, 3.965662033116454*^9}, 
   3.965662093908339*^9, 3.965662125992095*^9, 3.9656621738268948`*^9, 
   3.9656622069043083`*^9, 3.9656622454171047`*^9, 3.965666855643405*^9, 
   3.9656668886801023`*^9, 3.96772908307699*^9, 3.967729133755232*^9, 
   3.967729621803637*^9, 3.967803232996114*^9, 3.967900862689212*^9, 
   3.968061975224759*^9, 3.968191294264*^9, 3.9690535255608664`*^9, 
   3.970162453756989*^9, 3.9707472321067133`*^9, 3.971109061987253*^9, 
   3.972148207356086*^9, 3.972222820371703*^9, 3.972263407228887*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"6e4480b6-2174-41bc-8a98-6dac0b041591"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.965660064007309*^9, 3.965660074727456*^9}, {
   3.9656601138681593`*^9, 3.965660138274666*^9}, 3.9656603707028522`*^9, 
   3.9656608189203873`*^9, 3.965660926213171*^9, 3.965660989593899*^9, {
   3.9656610313111877`*^9, 3.9656610560934687`*^9}, 3.965661096788969*^9, {
   3.965661172002328*^9, 3.965661206690987*^9}, {3.965661248988858*^9, 
   3.9656612620536003`*^9}, 3.9656613391337442`*^9, 3.965661711163003*^9, {
   3.96566176616038*^9, 3.9656617962458687`*^9}, {3.965661828230974*^9, 
   3.9656618421339397`*^9}, {3.965662017195772*^9, 3.965662033116454*^9}, 
   3.965662093908339*^9, 3.965662125992095*^9, 3.9656621738268948`*^9, 
   3.9656622069043083`*^9, 3.9656622454171047`*^9, 3.965666855643405*^9, 
   3.9656668886801023`*^9, 3.96772908307699*^9, 3.967729133755232*^9, 
   3.967729621803637*^9, 3.967803232996114*^9, 3.967900862689212*^9, 
   3.968061975224759*^9, 3.968191294264*^9, 3.9690535255608664`*^9, 
   3.970162453756989*^9, 3.9707472321067133`*^9, 3.971109061987253*^9, 
   3.972148207356086*^9, 3.972222820371703*^9, 3.972263407229967*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"8b348e58-b57e-4fc0-b0d2-3eaf225f5703"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm[1, " ", {3, 1}, " ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.965660818936934*^9, 3.965660926238577*^9, 3.965660989597931*^9, {
   3.965661031315073*^9, 3.965661056098428*^9}, 3.965661096794923*^9, {
   3.965661172006506*^9, 3.965661206714027*^9}, {3.965661248992962*^9, 
   3.965661262059157*^9}, 3.965661339139917*^9, 3.965661711168148*^9, {
   3.965661766165299*^9, 3.965661796251128*^9}, {3.96566182823569*^9, 
   3.965661842138036*^9}, {3.9656620172007847`*^9, 3.965662033120987*^9}, 
   3.965662093915348*^9, 3.965662126001822*^9, 3.965662173832176*^9, 
   3.965662206910123*^9, 3.965662245423691*^9, 3.965666855649934*^9, 
   3.96566688868505*^9, 3.967729083080348*^9, 3.967729133758926*^9, 
   3.967729621807769*^9, 3.967803233004435*^9, 3.9679008626917*^9, 
   3.968061975234481*^9, 3.9681912942718773`*^9, 3.969053525571059*^9, 
   3.970162453766836*^9, 3.970747232116178*^9, 3.971109061998559*^9, 
   3.972148207364213*^9, 3.972222820385301*^9, 3.972263407232524*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"7f363168-7733-4bdb-ab05-c73a81ee223e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16"}], 
    "}"}], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm[2, " ", {3, 1, 23, 17, 22, 16}, " ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.965660818936934*^9, 3.965660926238577*^9, 3.965660989597931*^9, {
   3.965661031315073*^9, 3.965661056098428*^9}, 3.965661096794923*^9, {
   3.965661172006506*^9, 3.965661206714027*^9}, {3.965661248992962*^9, 
   3.965661262059157*^9}, 3.965661339139917*^9, 3.965661711168148*^9, {
   3.965661766165299*^9, 3.965661796251128*^9}, {3.96566182823569*^9, 
   3.965661842138036*^9}, {3.9656620172007847`*^9, 3.965662033120987*^9}, 
   3.965662093915348*^9, 3.965662126001822*^9, 3.965662173832176*^9, 
   3.965662206910123*^9, 3.965662245423691*^9, 3.965666855649934*^9, 
   3.96566688868505*^9, 3.967729083080348*^9, 3.967729133758926*^9, 
   3.967729621807769*^9, 3.967803233004435*^9, 3.9679008626917*^9, 
   3.968061975234481*^9, 3.9681912942718773`*^9, 3.969053525571059*^9, 
   3.970162453766836*^9, 3.970747232116178*^9, 3.971109061998559*^9, 
   3.972148207364213*^9, 3.972222820385301*^9, 3.9722634075365677`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"c805bf36-eb32-404e-a74c-af7374932faf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16", ",", "7", ",", 
     "13", ",", "6", ",", "5", ",", "8", ",", "14", ",", "4", ",", "15", ",", 
     "12", ",", "11", ",", "9", ",", "2", ",", "10"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[
  3, " ", {3, 1, 23, 17, 22, 16, 7, 13, 6, 5, 8, 14, 4, 15, 12, 11, 9, 2, 10},
    " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.965660818936934*^9, 3.965660926238577*^9, 3.965660989597931*^9, {
   3.965661031315073*^9, 3.965661056098428*^9}, 3.965661096794923*^9, {
   3.965661172006506*^9, 3.965661206714027*^9}, {3.965661248992962*^9, 
   3.965661262059157*^9}, 3.965661339139917*^9, 3.965661711168148*^9, {
   3.965661766165299*^9, 3.965661796251128*^9}, {3.96566182823569*^9, 
   3.965661842138036*^9}, {3.9656620172007847`*^9, 3.965662033120987*^9}, 
   3.965662093915348*^9, 3.965662126001822*^9, 3.965662173832176*^9, 
   3.965662206910123*^9, 3.965662245423691*^9, 3.965666855649934*^9, 
   3.96566688868505*^9, 3.967729083080348*^9, 3.967729133758926*^9, 
   3.967729621807769*^9, 3.967803233004435*^9, 3.9679008626917*^9, 
   3.968061975234481*^9, 3.9681912942718773`*^9, 3.969053525571059*^9, 
   3.970162453766836*^9, 3.970747232116178*^9, 3.971109061998559*^9, 
   3.972148207364213*^9, 3.972222820385301*^9, 3.972263408152204*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"0c2dad23-c3fd-40ee-aac8-24de231d6c42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16", ",", "7", ",", 
     "13", ",", "6", ",", "5", ",", "8", ",", "14", ",", "4", ",", "15", ",", 
     "12", ",", "11", ",", "9", ",", "2", ",", "10", ",", "19", ",", "20", 
     ",", "24", ",", "18", ",", "21"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm[
  4, " ", {3, 1, 23, 17, 22, 16, 7, 13, 6, 5, 8, 14, 4, 15, 12, 11, 9, 2, 10, 
   19, 20, 24, 18, 21}, " ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.965660818936934*^9, 3.965660926238577*^9, 3.965660989597931*^9, {
   3.965661031315073*^9, 3.965661056098428*^9}, 3.965661096794923*^9, {
   3.965661172006506*^9, 3.965661206714027*^9}, {3.965661248992962*^9, 
   3.965661262059157*^9}, 3.965661339139917*^9, 3.965661711168148*^9, {
   3.965661766165299*^9, 3.965661796251128*^9}, {3.96566182823569*^9, 
   3.965661842138036*^9}, {3.9656620172007847`*^9, 3.965662033120987*^9}, 
   3.965662093915348*^9, 3.965662126001822*^9, 3.965662173832176*^9, 
   3.965662206910123*^9, 3.965662245423691*^9, 3.965666855649934*^9, 
   3.96566688868505*^9, 3.967729083080348*^9, 3.967729133758926*^9, 
   3.967729621807769*^9, 3.967803233004435*^9, 3.9679008626917*^9, 
   3.968061975234481*^9, 3.9681912942718773`*^9, 3.969053525571059*^9, 
   3.970162453766836*^9, 3.970747232116178*^9, 3.971109061998559*^9, 
   3.972148207364213*^9, 3.972222820385301*^9, 3.9722634083802137`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"57cd1bae-e60e-4ca2-a730-2b1a05d578b6"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we want to compute this action on U0, ..., U39. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.965675929653884*^9, 3.96567594540624*^9}, {
   3.965675978168379*^9, 3.965676000286919*^9}, 3.965676041620803*^9, {
   3.9710952864460907`*^9, 
   3.971095290455057*^9}},ExpressionUUID->"dc5689c8-7fcd-4950-83b6-\
9827d18dd464"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4actionUVR", "=", "C4actionV"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3actionU", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Us", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"w", "^", 
        RowBox[{
         RowBox[{"wtsC3C3", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], 
       RowBox[{"Us", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "10"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3actionU", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"C3actionU", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"10", "+", "k"}], "]"}], "]"}], "->", 
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"20", "+", "k"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"20", "+", "k"}], "]"}], "]"}], "->", 
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"30", "+", "k"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"30", "+", "k"}], "]"}], "]"}], "->", 
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"10", "+", "k"}], "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
    ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3action1UVR", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"C3actionV", ",", "C3actionU", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Rs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"Rs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"w", "^", 
          RowBox[{
           RowBox[{"wtsC3C3", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "40"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NewU", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Us", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "UtoRV"}], ")"}], "/.", 
       "C4actionV"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tbz", "=", 
      RowBox[{"NewU", "-", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"UnknownCoeffs", "[", 
           RowBox[{"[", "m", "]"}], "]"}], " ", 
          RowBox[{"Us", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", "tbz"}], "/.", 
           RowBox[{"PointsVRU", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "50"}], "}"}]}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Accuracy", "[", "sols", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"exactcoeffs", "=", 
      RowBox[{"RootApproximant", "[", " ", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "m", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}], "/.", 
          "sols"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Round", "[", "acc", "]"}]}], "+", "50"}], ")"}]}]}], 
        "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"C4actionUVR", ",", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"exactcoeffs", ".", "Us"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ComputedAction", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ActionG24UVR", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ActionG24V", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "24"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActionG24UVR", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "=", "C3action1UVR"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "the", " ", "correct", " ", "choice"}], 
    ",", " ", 
    RowBox[{
    "compatible", " ", "with", " ", "the", " ", "action", " ", "on", " ", 
     "V"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ComputedAction", ",", "3"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ActionG24UVR", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "C4actionUVR"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"ComputedAction", ",", "order4"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"num", "=", "1"}], ",", 
     RowBox[{"num", "<=", "4"}], ",", 
     RowBox[{"num", "++"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"4", " ", "steps", " ", "were", " ", "enough"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "num", ",", "\"\< \>\"", ",", "ComputedAction", ",", "\"\< \>\"", ",", 
        " ", 
        RowBox[{"Length", "[", "ComputedAction", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"current", "=", 
       RowBox[{"Length", "[", "ComputedAction", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", "current"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "<=", "current"}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"new", "=", " ", 
            RowBox[{
             RowBox[{"MultTableG24", "[", 
              RowBox[{"[", 
               RowBox[{"ComputedAction", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"ComputedAction", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"ComputedAction", ",", "new"}], "]"}], "==", "False"}],
              ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"m", "=", "1"}], ",", 
                RowBox[{"m", "<=", "40"}], ",", 
                RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{
                   RowBox[{"ActionG24UVR", "[", 
                    RowBox[{"[", "new", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"Us", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "->", " ", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Us", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                    RowBox[{"ActionG24UVR", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/.", 
                    RowBox[{"ActionG24UVR", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
                    "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"m", "=", "1"}], ",", 
                RowBox[{"m", "<=", "10"}], ",", 
                RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{
                   RowBox[{"ActionG24UVR", "[", 
                    RowBox[{"[", "new", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"Rs", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "->", " ", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Rs", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                    RowBox[{"ActionG24UVR", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/.", 
                    RowBox[{"ActionG24UVR", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
                    "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ComputedAction", ",", "new"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "24"}], ",", 
    RowBox[{"k", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "24"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"new", "=", 
        RowBox[{
         RowBox[{"MultTableG24", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"check", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "/.", 
               RowBox[{"ActionG24UVR", "[", 
                RowBox[{"[", "new", "]"}], "]"}]}], ")"}], "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Us", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "/.", 
                 RowBox[{"ActionG24UVR", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "/.", 
               RowBox[{"ActionG24UVR", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"check", "!=", 
          RowBox[{"{", "0", "}"}]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"k", ",", "j"}], "}"}], "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.965675954853271*^9, 3.9656759593597107`*^9}, {
  3.965676044508503*^9, 3.9656760803030767`*^9}, {3.96567628993305*^9, 
  3.965676390908161*^9}, {3.965715626393744*^9, 3.965715885810595*^9}, {
  3.965716589996491*^9, 3.965716640901327*^9}, {3.9657167229247503`*^9, 
  3.965716784969708*^9}, {3.965716818325266*^9, 3.965716857451269*^9}, {
  3.965716889740773*^9, 3.965717097668995*^9}, {3.965717302231154*^9, 
  3.965717339988163*^9}, {3.9657216643695498`*^9, 3.965721676943265*^9}, {
  3.9657217076042747`*^9, 3.965721707713544*^9}, {3.967729758247937*^9, 
  3.967729759628935*^9}, {3.9677298058305902`*^9, 3.967729806027375*^9}, {
  3.967730005979418*^9, 3.967730006213202*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"3fe1a52a-9cec-48f1-93d8-8880e1e427e6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm[1, " ", {3, 1}, " ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9657173276104307`*^9, 3.96571734732308*^9}, {
   3.965721701451439*^9, 3.965721713672784*^9}, 3.9677296546902733`*^9, 
   3.967729771753722*^9, 3.9677298119148493`*^9, 3.9677298673140917`*^9, 
   3.9677300123790503`*^9, 3.967803255591238*^9, 3.967900885839232*^9, 
   3.968061998132599*^9, 3.968191317743703*^9, 3.969053549130447*^9, 
   3.970162484400736*^9, 3.970747255383486*^9, 3.971109085125531*^9, 
   3.972148230949785*^9, 3.972222844881158*^9, 3.972263429969082*^9},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"bf3f750d-8856-410f-97fc-54a7b2270162"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16"}], 
    "}"}], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm[2, " ", {3, 1, 23, 17, 22, 16}, " ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9657173276104307`*^9, 3.96571734732308*^9}, {
   3.965721701451439*^9, 3.965721713672784*^9}, 3.9677296546902733`*^9, 
   3.967729771753722*^9, 3.9677298119148493`*^9, 3.9677298673140917`*^9, 
   3.9677300123790503`*^9, 3.967803255591238*^9, 3.967900885839232*^9, 
   3.968061998132599*^9, 3.968191317743703*^9, 3.969053549130447*^9, 
   3.970162484400736*^9, 3.970747255383486*^9, 3.971109085125531*^9, 
   3.972148230949785*^9, 3.972222844881158*^9, 3.972263430010809*^9},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"2d2082d5-29b6-46b1-bb42-293517063b27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16", ",", "7", ",", 
     "13", ",", "6", ",", "5", ",", "8", ",", "14", ",", "4", ",", "15", ",", 
     "12", ",", "11", ",", "9", ",", "2", ",", "10"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[
  3, " ", {3, 1, 23, 17, 22, 16, 7, 13, 6, 5, 8, 14, 4, 15, 12, 11, 9, 2, 10},
    " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9657173276104307`*^9, 3.96571734732308*^9}, {
   3.965721701451439*^9, 3.965721713672784*^9}, 3.9677296546902733`*^9, 
   3.967729771753722*^9, 3.9677298119148493`*^9, 3.9677298673140917`*^9, 
   3.9677300123790503`*^9, 3.967803255591238*^9, 3.967900885839232*^9, 
   3.968061998132599*^9, 3.968191317743703*^9, 3.969053549130447*^9, 
   3.970162484400736*^9, 3.970747255383486*^9, 3.971109085125531*^9, 
   3.972148230949785*^9, 3.972222844881158*^9, 3.972263430013109*^9},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"eba92eeb-60f3-4db5-97a9-b0d958e6e11a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16", ",", "7", ",", 
     "13", ",", "6", ",", "5", ",", "8", ",", "14", ",", "4", ",", "15", ",", 
     "12", ",", "11", ",", "9", ",", "2", ",", "10", ",", "19", ",", "20", 
     ",", "24", ",", "18", ",", "21"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm[
  4, " ", {3, 1, 23, 17, 22, 16, 7, 13, 6, 5, 8, 14, 4, 15, 12, 11, 9, 2, 10, 
   19, 20, 24, 18, 21}, " ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9657173276104307`*^9, 3.96571734732308*^9}, {
   3.965721701451439*^9, 3.965721713672784*^9}, 3.9677296546902733`*^9, 
   3.967729771753722*^9, 3.9677298119148493`*^9, 3.9677298673140917`*^9, 
   3.9677300123790503`*^9, 3.967803255591238*^9, 3.967900885839232*^9, 
   3.968061998132599*^9, 3.968191317743703*^9, 3.969053549130447*^9, 
   3.970162484400736*^9, 3.970747255383486*^9, 3.971109085125531*^9, 
   3.972148230949785*^9, 3.972222844881158*^9, 3.972263430017523*^9},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"701067e8-2344-4979-9e6e-7810583d8a55"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we want to define this action on Utildes. We can \
do it separately for the first 40 and the last, because the center of Q8 is \
also the center of SL(2,Z/3Z).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.965718190144217*^9, 3.965718203646564*^9}, {
  3.965720150234149*^9, 3.965720199512583*^9}, {3.9710952965837517`*^9, 
  3.971095296843926*^9}},ExpressionUUID->"d2e3bcfc-0e45-4fb9-a106-\
5207bc13424b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ActionG24Utilde", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"numgp", "=", "1"}], ",", 
   RowBox[{"numgp", "<=", "24"}], ",", 
   RowBox[{"numgp", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "numgp", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"action", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "40"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NewU", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Utildes", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], ")"}], "/.",
            "UtoRV"}], ")"}], "/.", 
         RowBox[{"ActionG24UVR", "[", 
          RowBox[{"[", "numgp", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tbz", "=", 
        RowBox[{"NewU", "-", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "m", "]"}], "]"}], " ", 
            RowBox[{"Utildes", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"0", "==", "tbz"}], "/.", 
             RowBox[{"PointsAllUtilde", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "50"}], "}"}]}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"acc", "=", 
        RowBox[{"Accuracy", "[", "sols", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"exactcoeffs", "=", 
        RowBox[{"RootApproximant", "[", " ", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"UnknownCoeffs", "[", 
                RowBox[{"[", "m", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}], "/.", 
             "sols"}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Round", "[", "acc", "]"}]}], "+", "50"}], ")"}]}]}], 
           "]"}], ",", "4"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"action", ",", 
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{"exactcoeffs", ".", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Utildes", "[", 
              RowBox[{"[", "m", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}]}]}]}], "]"}],
        ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"ActionG24Utilde", ",", "action"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.965720215580256*^9, 3.965720482854162*^9}, {
  3.9657207035910177`*^9, 3.9657207108652267`*^9}, {3.9657207451755543`*^9, 
  3.9657208110033493`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"7f6ec0c0-e9c6-410f-96f7-5d80000c168d"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972263430226901*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"f23ff4a4-319f-49c4-87e9-15e9f1fcaa5e"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972263513402831*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"2a702646-f560-474a-98e6-2bc26a0e3234"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972263611120496*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"a4267907-63ef-494e-b61b-627d028237ec"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.9722636946246233`*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"5b50e5b8-5a08-4714-8f92-09985c9cb4f1"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.9722637776517344`*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"0955a4d0-14c4-4e92-ae4e-803d61333d5f"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972263874719208*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"092e661a-918d-4565-9921-83491a3aa2ab"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972263972728573*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"65e7017f-0195-445e-a86a-6154d64df6c4"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264055577404*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"1837debe-90e4-4020-ac5a-8763faa7a1f4"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264153133102*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"b4dabb30-6427-4af0-92d6-d7643990b9b0"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264250526484*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"46e69f28-7ed7-4694-824c-b95ebc31c34c"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264348120596*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"ad950dc2-a092-4b52-89df-4dc5e193dc38"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264432327695*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"01140380-7b7d-4f4c-b34b-aa4d430a6acb"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264529309845*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"859d8f83-5846-4ff3-937a-84c9fa7286d3"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264626980164*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"53fd5a2d-71bd-40a9-aac0-d960f3de74d0"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264724628723*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"4d096660-3ef8-4a10-9893-baa8603f25eb"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.9722648089849463`*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"689be61c-f383-4dbf-bb2e-33527729a4c4"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264891746966*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"53949ac1-a05d-416f-a661-cb2f9dc71cb2"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972264989343712*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"d937fe9b-4d8e-4850-9af8-015236222420"],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972265086831871*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"ad9ef883-e886-4f9a-93a5-7b0895a6308d"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972265184540419*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"d6fa3087-5213-4542-9da2-f21f98ca607e"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.972265268638088*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"166d2629-e141-40f9-91df-14d276713a0c"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.97226536614229*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"549f0b6b-e240-4317-8f96-5547b115453c"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.97226546383984*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"7751dc86-1d43-41b2-8bb8-1f93b41a76e4"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{{3.965720761935211*^9, 3.965720777548222*^9}, 
   3.965720811421208*^9, 3.9657217268637342`*^9, 3.967730020354941*^9, 
   3.967803255858233*^9, 3.9679008860934143`*^9, 3.968061998400107*^9, 
   3.96819131800841*^9, 3.969053549423545*^9, 3.970162484691084*^9, 
   3.9707472556580563`*^9, 3.971109085396978*^9, 3.972148231218245*^9, 
   3.972222845386199*^9, 3.9722655607335787`*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"b65d7e69-9d4c-49f3-a1e9-d6827a5dfb36"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"now", " ", "the", " ", "odd", " ", "part"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.965729119670331*^9, 
  3.9657291244677763`*^9}},ExpressionUUID->"88da8551-2209-47f1-bbbe-\
985ef833ad60"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ActionG24Utilde80", "=", "ActionG24Utilde"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numgp", "=", "1"}], ",", 
    RowBox[{"numgp", "<=", "24"}], ",", 
    RowBox[{"numgp", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "numgp", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"action", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "41"}], ",", 
       RowBox[{"k", "<=", "80"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NewU", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Utildes", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "NewUtildesToAllother"}], 
           ")"}], "/.", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"ActionG24Utilde", "[", 
             RowBox[{"[", "numgp", "]"}], "]"}], ",", 
            RowBox[{"ActionG24UVR", "[", 
             RowBox[{"[", "numgp", "]"}], "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tbz", "=", 
         RowBox[{"NewU", "-", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"UnknownCoeffs", "[", 
              RowBox[{"[", "m", "]"}], "]"}], " ", 
             RowBox[{"Utildes", "[", 
              RowBox[{"[", "m", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "41", ",", "80"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sols", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"0", "==", "tbz"}], "/.", 
              RowBox[{"PointsAllUtilde", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "50"}], "}"}]}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"acc", "=", 
         RowBox[{"Accuracy", "[", "sols", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"exactcoeffs", "=", 
         RowBox[{"RootApproximant", "[", " ", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"UnknownCoeffs", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "41", ",", "80"}], "}"}]}], "]"}], "/.", 
              "sols"}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Round", "[", "acc", "]"}]}], "+", "50"}], ")"}]}]}],
             "]"}], ",", "4"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"action", ",", 
          RowBox[{
           RowBox[{"Utildes", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"exactcoeffs", ".", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Utildes", "[", 
               RowBox[{"[", "m", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "41", ",", "80"}], "}"}]}], "]"}]}]}]}], 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ActionG24Utilde80", "[", 
       RowBox[{"[", "numgp", "]"}], "]"}], "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"ActionG24Utilde80", "[", 
         RowBox[{"[", "numgp", "]"}], "]"}], ",", "action"}], "]"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.965718208411084*^9, 3.965718288221938*^9}, {
   3.965720023925075*^9, 3.96572011493436*^9}, 3.9657291432355337`*^9, {
   3.9657291787886467`*^9, 3.965729264689789*^9}, {3.9657292972333317`*^9, 
   3.9657293613413563`*^9}, {3.96573067080103*^9, 3.965730727869236*^9}, {
   3.9657406473374443`*^9, 3.9657406502212477`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"7b1faea4-f85b-4b60-990b-79447837dc87"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972265644966181*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"1a194405-ef7d-4659-9136-b26bb0152149"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.9722662213665743`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"27dcb892-6fae-4d77-8b32-cd4b7d4a14b4"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972266859313966*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"2032613e-d86a-44fc-92d9-a8ddca2478f4"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972267157061067*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"78c6cf7f-f2f1-4f8a-b833-4f2251d51c3d"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972267710832737*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"3c77ac10-1678-41b9-9f3a-7459065ae4f6"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.9722679290694313`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"9f846a83-1422-496b-ae21-cb77f907fc8c"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972268569693974*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"50919b46-1bbd-4030-96c3-c1b2aeab5627"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972268784556308*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"1c27b5f5-f604-418d-8314-efb0ae224fec"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.9722693425762367`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"006cfdd2-ee02-48d5-9753-229175c5f148"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972269971834907*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"a1ad685e-a974-48bb-b264-991134a9d8fb"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.97227052851167*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"a909519a-5434-472e-a58e-942ea1e92809"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972271154496871*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"a1e02bb0-58cc-4920-a607-aa0df1a3d9eb"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972271373102025*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"526a1744-d33f-4399-8b10-33e201787514"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.97227200844394*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"41a970bf-9e36-4707-868e-78cc897267c2"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972272646195002*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"4f8bea38-5379-457c-ba76-f8e974707d6c"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972273286435124*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"8acbab29-f711-4046-a845-1b16dea8e477"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.97227350268939*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"1af5e52a-8c2f-4d24-bfed-8200e3eb77dd"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972274140970237*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"9d67a23d-5b3e-4fd5-a0c1-6b973f5b4c33"],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.9722747064191847`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"0c090a7f-af97-4377-b6d1-b7c84de60af0"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972275350126966*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"b445b6db-0154-4360-810f-1238c5503eaa"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.97227599299085*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"bc64b38e-8498-4a2e-8e1c-b8a67b7832bc"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972276635747325*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"57676f19-ff78-40a8-99ab-2fa08561d698"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.9722772073472967`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"f70aa272-a893-46ad-8e25-328c5b2f884b"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.965729378432261*^9, 3.965730733330284*^9, 
  3.967731516629393*^9, 3.9678046346909924`*^9, 3.96790236599687*^9, 
  3.968066132200598*^9, 3.968193512394562*^9, 3.9690556022473927`*^9, 
  3.97016509426917*^9, 3.970749490361446*^9, 3.971111121172154*^9, 
  3.972150281131215*^9, 3.972225183249695*^9, 3.972277427094811*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"39b9f4f4-11d8-419b-9e72-7d4d26782e41"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Let Phi8 be the cube root of goodrr. We will consider \
the Q8-translates of it. We know what they are cubic roots of, but precise \
relations among them are harder to see. I want to understand how the group G \
of order 648 acts on them, as I believe that they span a dim8 irrep. The \
central C3 should act by the same character, probably w, but maybe w^2. The \
Q8 will just be permuting them. The C3 from the SL(2,Z/3Z) might act in an \
interesting way. We know that it scales Phi1, presumably by w^2 (we found the \
solution in a=b=2 case). Then what will it do for g(Phi1) for g in Q8? We \
have h(g(Phi1) = g\[CloseCurlyQuote] h(Phi1) = w^2 g\[CloseCurlyQuote] Phi(1) \
where g\[CloseCurlyQuote] is the conjugation of g by h. This is consistent \
with the trace information, because we basically have character times a \
permutation representation. (There are two size 3 orbits and two size 1 \
orbits).\n\nThere is also an action of the new C3 x C3. We may assume without \
loss of generality that Phi8 is a (1,0) eigenvector. \n\nLet us denote the 71 \
sections of H^0(72, 3H) by Vtilde.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.965915476139243*^9, 3.9659155357182083`*^9}, {
   3.9659156007542763`*^9, 3.965915731969151*^9}, {3.965915910854738*^9, 
   3.96591598707248*^9}, {3.965916598104505*^9, 3.965916620890048*^9}, {
   3.96591668021975*^9, 3.965916757557695*^9}, {3.965916907102545*^9, 
   3.965916972484459*^9}, 3.965917013358839*^9, {3.965917045084112*^9, 
   3.96591704812234*^9}, {3.965919291570949*^9, 3.9659192959708233`*^9}, {
   3.965919371547165*^9, 3.965919481098949*^9}, {3.965919540697462*^9, 
   3.9659195463755693`*^9}, {3.965987307671815*^9, 3.965987308261697*^9}, {
   3.965987351793285*^9, 3.965987405658222*^9}, {3.966434340990211*^9, 
   3.966434354113112*^9}, 
   3.973176068850752*^9},ExpressionUUID->"cbbe4b61-d15a-4ad7-af33-\
cffba218acc2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vtildes", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<Vtilde\>\"", ",", 
        RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "70"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phis", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<Phi\>\"", ",", 
         RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"these", " ", "are", " ", "the", " ", "denominators"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Utildes", "/.", "PointsFPPs1s2eqs3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Round", "[", "%", "]"}]}], "+", "50"}], ")"}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"rr", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Round", "[", "%", "]"}]}], "+", "50"}], ")"}]}]}], "]"}], 
     ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rrexactnice", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", 
     RowBox[{"rrexact", ".", "Utildes"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtildesToOthers", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Vtildes", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{"Vs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "first", " ", "seven", " ", "of", " ", "Vtildes", " ", "will",
      " ", "be", " ", "simply", " ", "the", " ", "V"}], "-", "s"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "8"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"l", "=", "1"}], ",", 
      RowBox[{"l", "<=", "8"}], ",", 
      RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"VtildesToOthers", ",", " ", 
         RowBox[{
          RowBox[{"Vtildes", "[", 
           RowBox[{"[", "count", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"rrexactnice", "[", 
               RowBox[{"[", "l", "]"}], "]"}], "/.", 
              RowBox[{"ActionG24Utilde80", "[", 
               RowBox[{"[", 
                RowBox[{"Q8inG24", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ")"}], "]"}],
            "/", 
           RowBox[{"Phis", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WeightsOfLastC3C3onPhi", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"G24", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "Q8inG24", "\
\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTableG24", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"Q8inG24", "[", 
       RowBox[{"[", "l", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"{", 
    RowBox[{
    "16", ",", "7", ",", "15", ",", "24", ",", "11", ",", "20", ",", "4", ",",
      "1"}], "}"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C4actionPhi", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Phi1", "->", "Phi7"}], ",", 
      RowBox[{"Phi2", "->", "Phi8"}], ",", 
      RowBox[{"Phi3", "->", "Phi4"}], ",", 
      RowBox[{"Phi4", "->", "Phi6"}], ",", 
      RowBox[{"Phi5", "->", "Phi3"}], ",", 
      RowBox[{"Phi6", "->", "Phi5"}], ",", 
      RowBox[{"Phi7", "->", "Phi2"}], ",", 
      RowBox[{"Phi8", "->", "Phi1"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTableG24", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", "23", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTableG24", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"MultTableG24", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"Q8inG24", "[", 
         RowBox[{"[", "l", "]"}], "]"}], "]"}], "]"}], "]"}], "]"}], "[", 
    RowBox[{"[", "23", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3actionPhi", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Phi1", "->", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "Phi3"}]}], ",", 
      RowBox[{"Phi2", "->", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "Phi6"}]}], ",", 
      RowBox[{"Phi3", "->", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "Phi4"}]}], ",", 
      RowBox[{"Phi4", "->", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "Phi1"}]}], ",", 
      RowBox[{"Phi5", "->", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "Phi2"}]}], ",", 
      RowBox[{"Phi6", "->", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "Phi5"}]}], ",", 
      RowBox[{"Phi7", "->", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "Phi7"}]}], ",", 
      RowBox[{"Phi8", "->", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "Phi8"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ActionG24Phi", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "24"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ComputedAction", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActionG24Phi", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "=", "C3actionPhi"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ComputedAction", ",", "3"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActionG24Phi", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", "C4actionPhi"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"ComputedAction", ",", "order4"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"num", "=", "1"}], ",", 
    RowBox[{"num", "<=", "4"}], ",", 
    RowBox[{"num", "++"}], ",", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"4", " ", "steps", " ", "were", " ", "enough"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
      "num", ",", "\"\< \>\"", ",", "ComputedAction", ",", "\"\< \>\"", ",", 
       " ", 
       RowBox[{"Length", "[", "ComputedAction", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"current", "=", 
      RowBox[{"Length", "[", "ComputedAction", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "<=", "current"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<=", "current"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"new", "=", " ", 
           RowBox[{
            RowBox[{"MultTableG24", "[", 
             RowBox[{"[", 
              RowBox[{"ComputedAction", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"ComputedAction", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"ComputedAction", ",", "new"}], "]"}], "==", "False"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"m", "=", "1"}], ",", 
               RowBox[{"m", "<=", "8"}], ",", 
               RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{
                  RowBox[{"ActionG24Phi", "[", 
                   RowBox[{"[", "new", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Phis", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "->", " ", 
                   RowBox[{"Simplify", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Phis", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                    RowBox[{"ActionG24Phi", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/.", 
                    RowBox[{"ActionG24Phi", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
                    "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"ComputedAction", ",", "new"}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.965987348121229*^9, 3.965987349724298*^9}, {
  3.965987412815329*^9, 3.965987457874094*^9}, {3.9659874913974657`*^9, 
  3.965987642116065*^9}, {3.9659877989292517`*^9, 3.965987817906549*^9}, {
  3.965988718761005*^9, 3.965988734386813*^9}, {3.9677315901132183`*^9, 
  3.9677316412570667`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"cd3faa26-d903-40da-bca0-7f2b8b58f9ab"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.96775700456116*^9, 3.967823806643343*^9, 
  3.967911478386736*^9, 3.968078592819878*^9, 3.968205589392181*^9, 
  3.96906768226012*^9, 3.9701908340272207`*^9, 3.970761709592033*^9, 
  3.9711266855604362`*^9, 3.972164413423864*^9, 3.972238007455144*^9, 
  3.9722781208931513`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"86c81990-6ec4-47aa-96b0-0de88b8e82fa"],

Cell[BoxData["1977.5898369412066`"], "Output",
 CellChangeTimes->{3.96775700456116*^9, 3.967823806643343*^9, 
  3.967911478386736*^9, 3.968078592819878*^9, 3.968205589392181*^9, 
  3.96906768226012*^9, 3.9701908340272207`*^9, 3.970761709592033*^9, 
  3.9711266855604362`*^9, 3.972164413423864*^9, 3.972238007455144*^9, 
  3.972278120897389*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"b374528b-48f4-4161-aa17-79425890eb37"],

Cell[BoxData["1974.963020673588`"], "Output",
 CellChangeTimes->{3.96775700456116*^9, 3.967823806643343*^9, 
  3.967911478386736*^9, 3.968078592819878*^9, 3.968205589392181*^9, 
  3.96906768226012*^9, 3.9701908340272207`*^9, 3.970761709592033*^9, 
  3.9711266855604362`*^9, 3.972164413423864*^9, 3.972238007455144*^9, 
  3.972278120953557*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"3b8aa479-c326-4fb3-a5d6-5c1b3bbfb346"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.972278130289279*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"06330c9f-0e9b-4242-9e64-13dbf71b20f7"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.972278130319869*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"a95119d1-445f-4add-8d52-8a342e92a664"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.9722781303223248`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"f622b7d1-8af2-4680-962f-a46106fac391"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.972278132659445*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"63e2eb00-3eb5-444d-ae0c-31304df4ade1"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.9722783162923737`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"c5ee34fd-ec57-47b7-83f3-d1f1f750faa2"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.972278319296369*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"cc7d7043-ea83-4427-b3a1-a09e3d0a535a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "4", ",", "11", ",", "15", ",", "20", ",", "24", ",", "16", ",", 
   "7"}], "}"}]], "Output",
 CellChangeTimes->{3.96775700456116*^9, 3.967823806643343*^9, 
  3.967911478386736*^9, 3.968078592819878*^9, 3.968205589392181*^9, 
  3.96906768226012*^9, 3.9701908340272207`*^9, 3.970761709592033*^9, 
  3.9711266855604362`*^9, 3.972164413423864*^9, 3.972238007455144*^9, 
  3.972278396845571*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"0a2b9eff-e49d-413c-9144-479c1b1edd66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "16", ",", "7", ",", "15", ",", "24", ",", "11", ",", "20", ",", "4", ",", 
   "1"}], "}"}]], "Output",
 CellChangeTimes->{3.96775700456116*^9, 3.967823806643343*^9, 
  3.967911478386736*^9, 3.968078592819878*^9, 3.968205589392181*^9, 
  3.96906768226012*^9, 3.9701908340272207`*^9, 3.970761709592033*^9, 
  3.9711266855604362`*^9, 3.972164413423864*^9, 3.972238007455144*^9, 
  3.972278396849928*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"efbd4c83-facc-442d-a1b9-07d0f87f885d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "11", ",", "24", ",", "15", ",", "1", ",", "4", ",", "20", ",", "16", ",", 
   "7"}], "}"}]], "Output",
 CellChangeTimes->{3.96775700456116*^9, 3.967823806643343*^9, 
  3.967911478386736*^9, 3.968078592819878*^9, 3.968205589392181*^9, 
  3.96906768226012*^9, 3.9701908340272207`*^9, 3.970761709592033*^9, 
  3.9711266855604362`*^9, 3.972164413423864*^9, 3.972238007455144*^9, 
  3.9722783968514357`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"9d56b650-f360-454c-b54f-369af4fbd416"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm[1, " ", {3, 1}, " ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.972278396854126*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"d3bce36a-3c01-4b1a-b87e-a1b5b8b84614"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16"}], 
    "}"}], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm[2, " ", {3, 1, 23, 17, 22, 16}, " ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.9722783968550997`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"2bb8d6a9-f20f-450d-97fc-91965b831ca5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16", ",", "7", ",", 
     "13", ",", "6", ",", "5", ",", "8", ",", "14", ",", "4", ",", "15", ",", 
     "12", ",", "11", ",", "9", ",", "2", ",", "10"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[
  3, " ", {3, 1, 23, 17, 22, 16, 7, 13, 6, 5, 8, 14, 4, 15, 12, 11, 9, 2, 10},
    " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.972278396863785*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"4cd977da-f7dc-4b40-88b2-869e7e319316"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16", ",", "7", ",", 
     "13", ",", "6", ",", "5", ",", "8", ",", "14", ",", "4", ",", "15", ",", 
     "12", ",", "11", ",", "9", ",", "2", ",", "10", ",", "19", ",", "20", 
     ",", "24", ",", "18", ",", "21"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm[
  4, " ", {3, 1, 23, 17, 22, 16, 7, 13, 6, 5, 8, 14, 4, 15, 12, 11, 9, 2, 10, 
   19, 20, 24, 18, 21}, " ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.967757013972294*^9, 3.96782381605056*^9, 
  3.967911487727043*^9, 3.968078602284206*^9, 3.9682055987373657`*^9, 
  3.9690676915982237`*^9, 3.970190843342532*^9, 3.970761719044194*^9, 
  3.9711266950372057`*^9, 3.972164423524197*^9, 3.972238016919462*^9, 
  3.972278396864731*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"fea59568-3a81-41de-ae9b-b6ccc6cc98b7"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now I want to define the action of the SL(2,Z/3Z) on \
the Vtildes. We will do separately numerators and denominators.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966068902304796*^9, 3.966068926242074*^9}, {
  3.966087821090475*^9, 
  3.966087831666646*^9}},ExpressionUUID->"41c78756-0609-43de-9e34-\
40d33e64e153"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DenVtilde", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "8"}], ",", 
   RowBox[{"k", "<=", "71"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"DenVtilde", ",", 
      RowBox[{
       RowBox[{"Variables", "[", 
        RowBox[{"Denominator", "[", 
         RowBox[{
          RowBox[{"Vtildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", "VtildesToOthers"}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumVtilde", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Vs", "[", 
      RowBox[{"[", "k", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "8"}], ",", 
    RowBox[{"k", "<=", "71"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"NumVtilde", ",", 
      RowBox[{
       RowBox[{"DenVtilde", "[", 
        RowBox[{"[", "k", "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Vtildes", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "VtildesToOthers"}], 
        ")"}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C4actionVtildes", "=", "C4actionV"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "8"}], ",", 
    RowBox[{"k", "<=", "71"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"C4denresult", "=", 
      RowBox[{
       RowBox[{"DenVtilde", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "C4actionPhi"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"C4numresult", "=", 
      RowBox[{
       RowBox[{"NumVtilde", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", 
       RowBox[{"ActionG24Utilde80", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tbz", "=", "C4numresult"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Mons", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"count", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "8"}], ",", 
       RowBox[{"m", "<=", "71"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"C4denresult", "==", 
          RowBox[{"DenVtilde", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"Mons", ",", 
            RowBox[{"Vtildes", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"tbz", "-=", 
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "count", "]"}], "]"}], 
            RowBox[{"NumVtilde", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"(", 
             RowBox[{"tbz", "/.", "VtildesToOthers"}], ")"}]}], "/.", 
           RowBox[{"PointsAllUtilde", "[", 
            RowBox[{"[", "m", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "50"}], "}"}]}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Accuracy", "[", "sols", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"C4actionVtildes", ",", " ", 
       RowBox[{
        RowBox[{"Vtildes", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "/.", "sols"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", 
                  RowBox[{"count", "-", "1"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Round", "[", "acc", "]"}]}], "+", "50"}], 
                ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", "Mons"}], ")"}]}]}],
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3actionVtildes", "=", "C3actionV"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "will", " ", "do", " ", "it", " ", "for", " ", 
    "the", " ", "C3action"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "8"}], ",", 
    RowBox[{"k", "<=", "71"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"C3denresult", "=", 
      RowBox[{
       RowBox[{"w", " ", 
        RowBox[{"DenVtilde", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "/.", "C3actionPhi"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"C3numresult", "=", 
      RowBox[{
       RowBox[{"w", " ", 
        RowBox[{"NumVtilde", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
       RowBox[{"ActionG24Utilde80", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tbz", "=", "C3numresult"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Mons", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"count", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "8"}], ",", 
       RowBox[{"m", "<=", "71"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"C3denresult", "==", 
          RowBox[{"DenVtilde", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"Mons", ",", 
            RowBox[{"Vtildes", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"tbz", "-=", 
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "count", "]"}], "]"}], 
            RowBox[{"NumVtilde", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"(", 
             RowBox[{"tbz", "/.", "VtildesToOthers"}], ")"}]}], "/.", 
           RowBox[{"PointsAllUtilde", "[", 
            RowBox[{"[", "m", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "50"}], "}"}]}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Accuracy", "[", "sols", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"C3actionVtildes", ",", " ", 
       RowBox[{
        RowBox[{"Vtildes", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "/.", "sols"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", 
                  RowBox[{"count", "-", "1"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Round", "[", "acc", "]"}]}], "+", "50"}], 
                ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", "Mons"}], ")"}]}]}],
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ActionG24Vtilde", "=", "ActionG24V"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ComputedAction", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActionG24Vtilde", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "=", 
    RowBox[{"C3actionVtildes", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"Vtildes", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ComputedAction", ",", "3"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActionG24Vtilde", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{"C4actionVtildes", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"Vtildes", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"ComputedAction", ",", "1"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"num", "=", "1"}], ",", 
     RowBox[{"num", "<=", "4"}], ",", 
     RowBox[{"num", "++"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"4", " ", "steps", " ", "were", " ", "enough"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "num", ",", "\"\< \>\"", ",", "ComputedAction", ",", "\"\< \>\"", ",", 
        " ", 
        RowBox[{"Length", "[", "ComputedAction", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"current", "=", 
       RowBox[{"Length", "[", "ComputedAction", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", "current"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "<=", "current"}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"new", "=", " ", 
            RowBox[{
             RowBox[{"MultTableG24", "[", 
              RowBox[{"[", 
               RowBox[{"ComputedAction", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"ComputedAction", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"ComputedAction", ",", "new"}], "]"}], "==", "False"}],
              ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"m", "=", "1"}], ",", 
                RowBox[{"m", "<=", "71"}], ",", 
                RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{
                   RowBox[{"ActionG24Vtilde", "[", 
                    RowBox[{"[", "new", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"Vtildes", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "->", " ", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Vtildes", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                    RowBox[{"ActionG24Vtilde", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/.", 
                    RowBox[{"ActionG24Vtilde", "[", 
                    RowBox[{"[", 
                    RowBox[{"ComputedAction", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
                    "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ComputedAction", ",", "new"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.966088511264823*^9, 3.966088617619936*^9}, {
  3.9660886499723167`*^9, 3.966088690428074*^9}, {3.971095344469894*^9, 
  3.971095363056911*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"feaa70f9-c571-4f6a-af69-6dc1a5c570f3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm[1, " ", {3, 1}, " ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9711275310999327`*^9, 3.9721653015684147`*^9, 
  3.97223887489069*^9, 3.972279010644142*^9},
 CellLabel->
  "During evaluation of \
In[193]:=",ExpressionUUID->"17b2efbd-4b9c-48d5-95d6-854ac71dd81f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16"}], 
    "}"}], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm[2, " ", {3, 1, 23, 17, 22, 16}, " ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.9711275310999327`*^9, 3.9721653015684147`*^9, 
  3.97223887489069*^9, 3.972279011021703*^9},
 CellLabel->
  "During evaluation of \
In[193]:=",ExpressionUUID->"327a384c-1f08-4ab8-a0bc-1936b06d4f5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16", ",", "7", ",", 
     "13", ",", "6", ",", "5", ",", "8", ",", "14", ",", "4", ",", "15", ",", 
     "12", ",", "11", ",", "9", ",", "2", ",", "10"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[
  3, " ", {3, 1, 23, 17, 22, 16, 7, 13, 6, 5, 8, 14, 4, 15, 12, 11, 9, 2, 10},
    " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.9711275310999327`*^9, 3.9721653015684147`*^9, 
  3.97223887489069*^9, 3.9722790119957047`*^9},
 CellLabel->
  "During evaluation of \
In[193]:=",ExpressionUUID->"0d767052-d0b5-4fd8-8c8d-689a952cf438"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "23", ",", "17", ",", "22", ",", "16", ",", "7", ",", 
     "13", ",", "6", ",", "5", ",", "8", ",", "14", ",", "4", ",", "15", ",", 
     "12", ",", "11", ",", "9", ",", "2", ",", "10", ",", "19", ",", "20", 
     ",", "24", ",", "18", ",", "21"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm[
  4, " ", {3, 1, 23, 17, 22, 16, 7, 13, 6, 5, 8, 14, 4, 15, 12, 11, 9, 2, 10, 
   19, 20, 24, 18, 21}, " ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.9711275310999327`*^9, 3.9721653015684147`*^9, 
  3.97223887489069*^9, 3.97227901238232*^9},
 CellLabel->
  "During evaluation of \
In[193]:=",ExpressionUUID->"4a10219d-9247-4539-820e-2988a68cdd64"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["It will be important to have points with high \
accuracy for Vtilde, which necessitates having points with high accuracy for \
Phis. Given a point for Utildes, we can compute the value of Phi8. We will \
also have values of all of the other Phi, up to cube roots of 1. However, \
this is not very satisfactory, because we want compatibility of these values. \
We can try to look for relations of the kind Phi8 Phi7 = s1. Specifically, we \
can use that to get Phi7 from Phi8. We also can freely pick the cubic root \
for (0,1).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966150579223155*^9, 3.966150703041881*^9}, {
  3.966150839581258*^9, 3.966150870815233*^9}, {3.9661509402600727`*^9, 
  3.9661510089256687`*^9}, {3.9661537608110247`*^9, 3.966153799751582*^9}, {
  3.966198617328164*^9, 3.966198650099413*^9}, {3.966199123669207*^9, 
  3.966199157057434*^9}, {3.967745302347295*^9, 
  3.967745303814151*^9}},ExpressionUUID->"b7b06060-bc15-4473-968d-\
2b2ce0681c94"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Phi8cube", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.44\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"13\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.43662619998456640625`15.52553101263504*^13, Editable -> 
           False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"5.26\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]], 
                "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                
                TemplateBox[{"\"10\"", "\"13\""}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
              False], 5.26402513494918125`16.089505184470173*^13, Editable -> 
             False], " ", "\[ImaginaryI]"}]}], "approx" -> 
       Complex[1.4366261999845664`*^13, 5.264025134949181*^13], "interp" -> 
       InterpretationBox["", 
         Root[
         4236493526583255229940641987591439954639651723140473519472077963264 - 
          179061960904994694546938303743356334237828983866523648 # + 
          4273352064485497918926878589298554642432 #^2 - 
          61048869007493618666021376 #^3 + 509508053803 #^4& , 2, 0]], "head" -> 
       "Root", "big" -> RowBox[{
          
          RowBox[{"42364935265832552299406419875914399546396517231404735194720\
77963264", "-", 
            
            RowBox[{"179061960904994694546938303743356334237828983866523648", 
              " ", "#1"}], "+", 
            RowBox[{"4273352064485497918926878589298554642432", " ", 
              SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"61048869007493618666021376", " ", 
              SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"509508053803", " ", 
              SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
       "shortDegree" -> "4", "number" -> 2|>,
      "NumericalApproximationInterp",
      InterpretationFunction->(Slot["interp"]& )], "goodrr"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi8Phi7", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"1.44\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]], 
               "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
               
               TemplateBox[{"\"10\"", "\"13\""}, "Superscript", SyntaxForm -> 
                SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
             False], 1.43662619998456640625`15.52553101263504*^13, Editable -> 
            False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"5.26\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]], 
                 "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                 
                 TemplateBox[{"\"10\"", "\"13\""}, "Superscript", SyntaxForm -> 
                  SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
               False], 5.26402513494918125`16.089505184470173*^13, Editable -> 
              False], " ", "\[ImaginaryI]"}]}], "approx" -> 
        Complex[1.4366261999845664`*^13, 5.264025134949181*^13], "interp" -> 
        InterpretationBox["", 
          Root[
          4236493526583255229940641987591439954639651723140473519472077963264 - 
           179061960904994694546938303743356334237828983866523648 # + 
           4273352064485497918926878589298554642432 #^2 - 
           61048869007493618666021376 #^3 + 509508053803 #^4& , 2, 0]], 
        "head" -> "Root", "big" -> RowBox[{
           
           RowBox[{"4236493526583255229940641987591439954639651723140473519472\
077963264", "-", 
             
             RowBox[{"179061960904994694546938303743356334237828983866523648",
                " ", "#1"}], "+", 
             RowBox[{"4273352064485497918926878589298554642432", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"61048869007493618666021376", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             RowBox[{"509508053803", " ", 
               SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
        "shortDegree" -> "4", "number" -> 2|>,
       "NumericalApproximationInterp",
       InterpretationFunction->(Slot["interp"]& )], "s1"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"UnknownCoeffs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"ExactValues", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "18"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Phi8", "/.", 
    RowBox[{"ActionG24Phi", "[", 
     RowBox[{"[", 
      RowBox[{"Q8inG24", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi1cube", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Phi8cube", "/.", 
       RowBox[{"ActionG24V", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ",", "Vs"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi2cube", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Phi8cube", "/.", 
       RowBox[{"ActionG24V", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], ",", "Vs"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi3cube", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Phi8cube", "/.", 
       RowBox[{"ActionG24V", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], ",", "Vs"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi4cube", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Phi8cube", "/.", 
       RowBox[{"ActionG24V", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}], "]"}]}], ",", "Vs"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi5cube", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Phi8cube", "/.", 
       RowBox[{"ActionG24V", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]}], ",", "Vs"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi6cube", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Phi8cube", "/.", 
       RowBox[{"ActionG24V", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "]"}], "]"}]}], ",", "Vs"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi7cube", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Phi8cube", "/.", 
       RowBox[{"ActionG24V", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "]"}], "]"}]}], ",", "Vs"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.966199058372077*^9, 3.966199099607795*^9}, {
  3.966199161056712*^9, 3.966199206553174*^9}, {3.966199238777463*^9, 
  3.96619935070397*^9}, {3.966200145303108*^9, 3.966200261897347*^9}, {
  3.9662416971718283`*^9, 3.9662417969606867`*^9}, {3.9662418349093847`*^9, 
  3.966241848642789*^9}, {3.966324841301249*^9, 3.966324869004743*^9}, {
  3.966407443759919*^9, 3.966407445399013*^9}, {3.967791800102468*^9, 
  3.967791802846627*^9}, {3.967791870323576*^9, 3.967792003089828*^9}, {
  3.967792038887351*^9, 3.967792099415666*^9}, {3.967792145081761*^9, 
  3.967792176276227*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"f3e7b947-903a-4c1c-a515-3545bad796f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "Phi1", ",", "Phi2", ",", "Phi3", ",", "Phi4", ",", "Phi5", ",", "Phi6", 
   ",", "Phi7", ",", "Phi8"}], "}"}]], "Output",
 CellChangeTimes->{
  3.967791863528142*^9, 3.9677919225324497`*^9, 3.9677920036726837`*^9, {
   3.967792044596464*^9, 3.967792065219571*^9}, 3.967792101880864*^9, 
   3.9677921790475883`*^9, 3.967824587658443*^9, 3.967912260078835*^9, 
   3.96807946166742*^9, 3.968206433246594*^9, 3.96906852878726*^9, 
   3.970194590542968*^9, 3.97076256074126*^9, 3.971127535595471*^9, 
   3.972165306167585*^9, 3.972238879303356*^9, 3.972279015070956*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"88cdf844-1aa1-42eb-8936-994378b65eb3"]
}, Open  ]],

Cell[TextData[StyleBox["We will look for triple of Phi_i = 0 which add up to \
zero in C3 x C3 weights, and find their products up to constant as degree 3 \
polys in Vs.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966241866661943*^9, 3.96624194008244*^9}, 
   3.967745318790023*^9, {3.971095381896837*^9, 
   3.971095382405758*^9}},ExpressionUUID->"f0595bc5-3c0c-4cbb-b671-\
a152bbf5182d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "a1", "+", "a2", "+", "a3", "+", "a4", "+", "a5", "+", "a6", "+", 
         "a7"}], "==", "3"}], ",", 
       RowBox[{"a1", ">=", "0"}], ",", 
       RowBox[{"a2", ">=", "0"}], ",", 
       RowBox[{"a3", ">=", "0"}], ",", 
       RowBox[{"a4", ">=", "0"}], ",", 
       RowBox[{"a5", ">=", "0"}], ",", 
       RowBox[{"a6", ">=", "0"}], ",", 
       RowBox[{"a7", ">=", "0"}]}], "}"}], ",", "Integers"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mons", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
             "a7"}], "}"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"triples", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tripleproducts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n0", "=", "1"}], ",", 
    RowBox[{"n0", "<=", "8"}], ",", 
    RowBox[{"n0", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n1", "=", "1"}], ",", 
      RowBox[{"n1", "<", "n0"}], ",", 
      RowBox[{"n1", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n2", "=", "1"}], ",", 
        RowBox[{"n2", "<", "n1"}], ",", 
        RowBox[{"n2", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"values", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "<=", "40"}], ",", 
           RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"values", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Mons", "/.", 
                 RowBox[{"ActionG24V", "[", 
                  RowBox[{"[", 
                   RowBox[{"Q8inG24", "[", 
                    RowBox[{"[", "n0", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/.", 
               RowBox[{"PointsFPPs1s2eqs3", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"values", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Mons", "/.", 
                 RowBox[{"ActionG24V", "[", 
                  RowBox[{"[", 
                   RowBox[{"Q8inG24", "[", 
                    RowBox[{"[", "n1", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/.", 
               RowBox[{"PointsFPPs1s2eqs3", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"values", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Mons", "/.", 
                 RowBox[{"ActionG24V", "[", 
                  RowBox[{"[", 
                   RowBox[{"Q8inG24", "[", 
                    RowBox[{"[", "n2", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/.", 
               RowBox[{"PointsFPPs1s2eqs3", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixRank", "[", "values", "]"}], "==", "79"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"n0", ",", "n1", ",", "n2"}], "}"}], ",", "\"\< \>\"", 
              ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"G24", "[", 
                   RowBox[{"[", 
                    RowBox[{"Q8inG24", "[", 
                    RowBox[{"[", "n0", "]"}], "]"}], "]"}], "]"}], "+", 
                  RowBox[{"G24", "[", 
                   RowBox[{"[", 
                    RowBox[{"Q8inG24", "[", 
                    RowBox[{"[", "n1", "]"}], "]"}], "]"}], "]"}], "+", 
                  RowBox[{"G24", "[", 
                   RowBox[{"[", 
                    RowBox[{"Q8inG24", "[", 
                    RowBox[{"[", "n2", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
                ",", "3"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"triples", ",", 
              RowBox[{"{", 
               RowBox[{"n0", ",", "n1", ",", "n2"}], "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"ns", "=", 
             RowBox[{"NullSpace", "[", "values", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"acc", "=", 
             RowBox[{"Round", "[", 
              RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"rr", "=", 
             RowBox[{"SimplifyEquationsRootM2M3", "[", 
              RowBox[{
               RowBox[{"RootApproximant", "[", 
                RowBox[{
                 RowBox[{"Chop", "[", 
                  RowBox[{
                   RowBox[{"RowReduce", "[", 
                    RowBox[{
                    RowBox[{"NullSpace", "[", "values", "]"}], ",", 
                    RowBox[{"Tolerance", "->", 
                    RowBox[{"10", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}], 
                   ",", 
                   RowBox[{"10", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "acc"}], "+", "100"}], ")"}]}]}], "]"}], ",",
                  "8"}], "]"}], ".", "Mons"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", "1"}], ",", 
              RowBox[{"k", "<=", 
               RowBox[{"Length", "[", "rr", "]"}]}], ",", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Chop", "[", 
                  RowBox[{
                   RowBox[{"rr", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"PointsAllUtilde", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "!=", "0"}], ",", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"tripleproducts", ",", 
                   RowBox[{"rr", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";", 
                 RowBox[{"k", "=", 
                  RowBox[{
                   RowBox[{"Length", "[", "rr", "]"}], "+", "1"}]}]}]}], 
               "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.966199364009308*^9, 3.966199377954603*^9}, {
   3.9662001149272413`*^9, 3.966200119003965*^9}, {3.96620031421417*^9, 
   3.9662004372464533`*^9}, {3.966200492057926*^9, 3.9662005967471523`*^9}, {
   3.966200676131452*^9, 3.966200726268147*^9}, {3.9662007995091467`*^9, 
   3.966200965101893*^9}, {3.966201100307559*^9, 3.9662011137670794`*^9}, {
   3.966201148438554*^9, 3.966201155293939*^9}, {3.966201285416444*^9, 
   3.9662012876693172`*^9}, {3.966233701160696*^9, 3.966233862045397*^9}, {
   3.966233951120822*^9, 3.966233951946457*^9}, {3.966236773199718*^9, 
   3.966236782493045*^9}, {3.9662371236194487`*^9, 3.966237175276615*^9}, {
   3.966237441127502*^9, 3.966237441969523*^9}, {3.966239087617248*^9, 
   3.9662391510819683`*^9}, 3.966239979762247*^9, {3.9662419436179237`*^9, 
   3.9662421257847652`*^9}, {3.966242196646433*^9, 3.9662422588243837`*^9}, {
   3.966242292655938*^9, 3.9662423345386047`*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"0b89ba68-98dc-4a3e-bb82-fb793247297c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[{4, 3, 1}, " ", {{2, 1}, {2, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722792896293163`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"d96e133c-3bce-480d-a073-84256bec7607"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.97227944795083*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"01a01de6-2b35-424d-b01d-36ee01062f0a"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722794479616003`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"8e04a2f5-b8cb-4f57-81fe-6f83ffcc34e5"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972279447962832*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"aad04d34-b891-43f2-a226-8e188ce98075"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972279449661212*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"02daea59-f4de-4561-81a1-024702679779"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972279457263414*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"3440c67b-a60e-4484-9e9d-fdf5d17bb7c3"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722794574701843`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"c23daf68-0760-4dcc-aa56-19c5b4927865"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm[{6, 5, 2}, " ", {{1, 2}, {1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722798135073433`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"5763a2c4-2ed3-4879-9da1-d509c5af8247"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722799707691917`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"d9989a80-306f-4272-8419-9d8a22cc6376"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722799707740793`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"985eb574-9f6a-4ff0-a9a7-c5e070fcab2b"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722799708032207`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"06548f2f-fc65-4a5e-865f-ac64234c83b0"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722799723898087`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"99ea885b-7b7e-4585-b5c4-fd7f7ff26ca8"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722799820335007`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"4b16cf44-51bb-4d57-b9ee-664645458f8b"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972279982350933*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"1eaafb2d-7238-4bf5-8591-b395b00819b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[{7, 4, 2}, " ", {{0, 1}, {0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280144532558*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"5fdc99e2-21ba-496f-b81f-b0afc72739b6"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280310735303*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"0316a304-b752-4d35-801b-4da78163d049"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722803107390947`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"809834e8-f29b-44f8-823c-41612d70c7f2"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280310804495*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"3357c6d8-d4c6-4908-a9d4-e2ebee23e2a5"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280312855816*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"bec9715c-38d4-453d-b61a-de4d9b439470"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.97228031565702*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"716a3ac0-2e76-4f6a-9060-65a13840a2f7"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280315779756*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"23774e52-04eb-4d85-a9db-b62a989d1608"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "5", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm[{7, 5, 3}, " ", {{2, 2}, {2, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280407322404*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"153cd698-7a59-4fc4-8738-89284d4b5577"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280572730028*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"02d2c990-40ba-467c-a1ab-e30be57073fa"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280572733231*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"f6a51abd-4926-4810-b3b4-842f078689bf"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280572739581*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"c7772d8c-9d75-43ee-a13d-3a2e6102988f"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280574633648*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"47861fee-114d-4fde-a93a-d2cc38983cb7"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280581755797*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"33074878-c701-4406-95c6-851a6d6b0507"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280581889539*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"75bb3962-e62a-4040-a306-3361e9a928bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "6", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[{7, 6, 1}, " ", {{1, 0}, {1, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280627926577*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"d705332a-3cd4-4380-a0a1-d6317224af74"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.97228079335264*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"29fd50b7-d7b3-46b1-94ef-4dbf1de913bc"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280793373413*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"046ad66d-b072-4c83-8f15-e2b9f09ba879"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280793374209*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"180730d8-c182-4e20-8699-134d607b8bbf"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280795447658*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"e3161e99-8c22-418a-b47c-ce3c3d76d171"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280804422783*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"eab4f980-0cdd-40ac-9ebc-47371e663609"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280804554895*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"0e1a82b9-1cb8-4bc8-bb26-70bde7cb227b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "3", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[{8, 3, 2}, " ", {{2, 0}, {2, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972280964877673*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"f12f9fe3-b7dd-45fe-958b-cc871ee88669"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281129581663*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"9bd6fb6d-0bda-462e-aca2-3e82e98d9218"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281129584014*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"d2cf5d02-6a01-4215-8a72-5e887d574b01"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281129617399*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"8c236f84-76ae-45fc-8f3b-0281d0b1a1ed"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281131667557*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"7e6aacff-9a47-42a5-9b8b-c4e5617bb66c"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.97228113804137*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"c585a10e-11c8-414c-8a90-a3642c5ac72d"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281138167088*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"8376e6a2-4401-46c1-89e5-c771b4712fcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "5", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}],
  SequenceForm[{8, 5, 1}, " ", {{0, 2}, {0, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722812369490213`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"b4db4131-12ac-4a83-9839-692b574bd9f5"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722814080317707`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"fb0d3e29-d4c6-4c89-ad9f-682652b96e46"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722814080348787`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"ada4f80e-5639-44f7-b9cd-c74b5dba22a8"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722814080576267`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"7a833339-138b-43cd-bad1-7ed0a597a92c"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281409976553*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"ac6fba7c-42f5-4b02-8724-20f5c0ad5783"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281416487701*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"e45b0993-0cd9-41ba-b2ba-1b79ac345ffa"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281416613387*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"2e03edff-1c64-4701-a4ef-d68455c13893"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "6", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[{8, 6, 4}, " ", {{1, 1}, {1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281589577516*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"f75eab25-1fcd-49cf-8f88-5e47deb17559"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281759531234*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"e72e9fc3-ae8d-45b2-9a00-5b3d9ed5f572"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.97228175953472*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"3bba71a2-ac24-4e12-97b3-f50ceeaf72b0"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722817595417547`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"8f12fb71-148f-48b9-8589-6539fad04dc7"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281761706895*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"8bf7493d-92ff-45fa-9c1c-b390b16904be"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.9722817662411737`*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"5b9f4db5-9d88-4d3b-967b-a5398c0de671"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966242406966641*^9, 3.9677579053363256`*^9, 
  3.967824866078594*^9, 3.967912535886623*^9, 3.9680797384631557`*^9, 
  3.968206707969552*^9, 3.969068802616798*^9, 3.970196356787879*^9, 
  3.970762836790661*^9, 3.971127810584161*^9, 3.97223915561208*^9, 
  3.972281766370287*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"97b18ca4-aaeb-457f-a9d2-b568768e1bdf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"triples", "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", 
    RowBox[{"Length", "[", "triples", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{
            RowBox[{"G24", "[", 
             RowBox[{"[", 
              RowBox[{"Q8inG24", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"triples", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], "]"}], "]"}], 
            ",", 
            RowBox[{"Modulus", "->", "3"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], ",", "3"}], "]"}], "//", 
     "MatrixForm"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.966241281819618*^9, 3.966241305057773*^9}, {
   3.966245421158834*^9, 3.966245441683354*^9}, {3.966245481574915*^9, 
   3.966245592807379*^9}, 3.967733867313797*^9},
 CellLabel->
  "In[223]:=",ExpressionUUID->"81ceb482-ed88-4d29-a6ea-ec06f043d15b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "5", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "6", ",", "4"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.967760536932996*^9, 3.967827526585168*^9, 
  3.967915184265388*^9, 3.968086883769858*^9, 3.968209342524502*^9, 
  3.969071383975932*^9, 3.9702130282860727`*^9, 3.970765424329586*^9, 
  3.971130445695839*^9, 3.972241814649317*^9, 3.972281934007369*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"77c6fda0-84fe-496c-b14b-fcabcb8593c7"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.966245553388084*^9, 3.966245593641955*^9}, 
   3.967760536957131*^9, 3.9678275265916843`*^9, 3.967915184273741*^9, 
   3.968086883845377*^9, 3.968209342536902*^9, 3.969071383985879*^9, 
   3.970213028299204*^9, 3.970765424340036*^9, 3.971130445704406*^9, 
   3.972241814668708*^9, 3.972281934060905*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"d17c9bd0-ae03-46b0-8441-4c290db6fcbf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.966245553388084*^9, 3.966245593641955*^9}, 
   3.967760536957131*^9, 3.9678275265916843`*^9, 3.967915184273741*^9, 
   3.968086883845377*^9, 3.968209342536902*^9, 3.969071383985879*^9, 
   3.970213028299204*^9, 3.970765424340036*^9, 3.971130445704406*^9, 
   3.972241814668708*^9, 3.972281934063055*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"ddef6457-f586-47b9-934a-3b70260bc81d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.966245553388084*^9, 3.966245593641955*^9}, 
   3.967760536957131*^9, 3.9678275265916843`*^9, 3.967915184273741*^9, 
   3.968086883845377*^9, 3.968209342536902*^9, 3.969071383985879*^9, 
   3.970213028299204*^9, 3.970765424340036*^9, 3.971130445704406*^9, 
   3.972241814668708*^9, 3.972281934064899*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"07e54c6c-d02a-4250-ba56-bee4e903ec44"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.966245553388084*^9, 3.966245593641955*^9}, 
   3.967760536957131*^9, 3.9678275265916843`*^9, 3.967915184273741*^9, 
   3.968086883845377*^9, 3.968209342536902*^9, 3.969071383985879*^9, 
   3.970213028299204*^9, 3.970765424340036*^9, 3.971130445704406*^9, 
   3.972241814668708*^9, 3.972281934065584*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"938de380-5b97-41d8-afb7-3bdbeb61d750"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.966245553388084*^9, 3.966245593641955*^9}, 
   3.967760536957131*^9, 3.9678275265916843`*^9, 3.967915184273741*^9, 
   3.968086883845377*^9, 3.968209342536902*^9, 3.969071383985879*^9, 
   3.970213028299204*^9, 3.970765424340036*^9, 3.971130445704406*^9, 
   3.972241814668708*^9, 3.972281934066227*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"9990ebfe-669d-46a1-9a78-6477fe6799de"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.966245553388084*^9, 3.966245593641955*^9}, 
   3.967760536957131*^9, 3.9678275265916843`*^9, 3.967915184273741*^9, 
   3.968086883845377*^9, 3.968209342536902*^9, 3.969071383985879*^9, 
   3.970213028299204*^9, 3.970765424340036*^9, 3.971130445704406*^9, 
   3.972241814668708*^9, 3.9722819340671*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"cefeebdf-b993-4c7e-a782-8b12a471c072"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.966245553388084*^9, 3.966245593641955*^9}, 
   3.967760536957131*^9, 3.9678275265916843`*^9, 3.967915184273741*^9, 
   3.968086883845377*^9, 3.968209342536902*^9, 3.969071383985879*^9, 
   3.970213028299204*^9, 3.970765424340036*^9, 3.971130445704406*^9, 
   3.972241814668708*^9, 3.9722819340679007`*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"de1281ad-de03-4e87-8257-56d0df920c3c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.966245553388084*^9, 3.966245593641955*^9}, 
   3.967760536957131*^9, 3.9678275265916843`*^9, 3.967915184273741*^9, 
   3.968086883845377*^9, 3.968209342536902*^9, 3.969071383985879*^9, 
   3.970213028299204*^9, 3.970765424340036*^9, 3.971130445704406*^9, 
   3.972241814668708*^9, 3.9722819340685043`*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"c50675e0-8b67-4af8-9c49-adf2b1b38c8d"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["This means that the weights of Phis with respect to \
the new C3 x C3 are the following.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966324589132971*^9, 
  3.966324618331416*^9}},ExpressionUUID->"6e7a397e-c2f5-4c70-a604-\
55d55cc02d70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NewC3C3weightsPhi", " ", "=", " ", 
  RowBox[{"Mod", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"G24", "[", 
        RowBox[{"[", 
         RowBox[{"Q8inG24", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "3"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi6Phi3", "=", 
   RowBox[{"Phi8Phi7", "/.", 
    RowBox[{"ActionG24Utilde80", "[", 
     RowBox[{"[", 
      RowBox[{"Q8inG24", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Phi5Phi4", "=", 
   RowBox[{"Phi8Phi7", "/.", 
    RowBox[{"ActionG24Utilde80", "[", 
     RowBox[{"[", 
      RowBox[{"Q8inG24", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhiCubes", "=", 
   RowBox[{"{", 
    RowBox[{
    "Phi1cube", ",", "Phi2cube", ",", "Phi3cube", ",", "Phi4cube", ",", 
     "Phi5cube", ",", "Phi6cube", ",", "Phi7cube", ",", "Phi8cube"}], "}"}]}],
   ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.966324621371244*^9, 3.966324779544533*^9}, {
  3.9663249044205637`*^9, 3.966325012725109*^9}, {3.9663520117358637`*^9, 
  3.9663520637693787`*^9}, {3.9677922767071667`*^9, 3.9677923210880613`*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"354d3035-a224-4185-99bb-2e72f28033ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9663247102186813`*^9, 3.966324718756844*^9}, 
   3.9663247927227507`*^9, 3.9663249671979*^9, 3.9663250130580997`*^9, 
   3.96635206825334*^9, 3.9677605370337353`*^9, 3.967792389837318*^9, 
   3.96782752685144*^9, 3.967915184537866*^9, 3.968086883940131*^9, 
   3.9682093428249283`*^9, 3.969071384346931*^9, 3.970213028538768*^9, 
   3.97076542461665*^9, 3.971130445934629*^9, 3.9722418149041767`*^9, 
   3.972281934177968*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"b4258e6b-a05a-45a5-b942-0f4e0119deac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"InverseMapQ8", "=", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "7", ",", 
      "8"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"goodtripleproducts", "=", "tripleproducts"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"InverseMapQ8", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"triples", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Phi5cube", " ", "Phi6cube", " ", 
       RowBox[{"Phi2cube", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tripleproducts", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ")"}], "^", "3"}]}]}], "/.", 
      RowBox[{"PointsAllUtilde", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"blah", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"goodtripleproducts", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"tripleproducts", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "blah"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Phi5cube", " ", "Phi6cube", " ", 
        RowBox[{"Phi2cube", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"goodtripleproducts", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ")"}], "^", "3"}]}]}], "/.", 
       RowBox[{"PointsAllUtilde", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "4"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"InverseMapQ8", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"triples", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Phi4cube", " ", "Phi3cube", " ", 
       RowBox[{"Phi1cube", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tripleproducts", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ")"}], "^", "3"}]}]}], "/.", 
      RowBox[{"PointsAllUtilde", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"blah", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"goodtripleproducts", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"tripleproducts", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "blah"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Phi4cube", " ", "Phi3cube", " ", 
        RowBox[{"Phi1cube", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"goodtripleproducts", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ")"}], "^", "3"}]}]}], "/.", 
       RowBox[{"PointsAllUtilde", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "4"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"InverseMapQ8", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"triples", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "[", 
      RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Phi7cube", " ", "Phi5cube", " ", 
       RowBox[{"Phi1cube", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tripleproducts", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ")"}], "^", "3"}]}]}], "/.", 
      RowBox[{"PointsAllUtilde", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"blah", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"goodtripleproducts", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"tripleproducts", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "blah"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Phi7cube", " ", "Phi5cube", " ", 
        RowBox[{"Phi1cube", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"goodtripleproducts", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ")"}], "^", "3"}]}]}], "/.", 
       RowBox[{"PointsAllUtilde", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "4"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"InverseMapQ8", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"triples", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Phi7cube", " ", "Phi6cube", " ", 
       RowBox[{"Phi4cube", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tripleproducts", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ")"}], "^", "3"}]}]}], "/.", 
      RowBox[{"PointsAllUtilde", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"blah", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"goodtripleproducts", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"tripleproducts", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "blah"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Phi7cube", " ", "Phi6cube", " ", 
        RowBox[{"Phi4cube", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"goodtripleproducts", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ")"}], "^", "3"}]}]}], "/.", 
       RowBox[{"PointsAllUtilde", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "4"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"goodtripleproducts", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"w", "^", "2"}], " ", 
     RowBox[{"goodtripleproducts", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "only", " ", "know", " ", "it", " ", "up", " ", "to", " ", "a",
      " ", "third", " ", "root", " ", "of", " ", "1"}], ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"w", "^", "2"}], " ", "turns", " ", "out", " ", "to", " ", "be", 
     " ", "the", " ", "correct", " ", "factor"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"num1", "=", "2"}], ",", 
    RowBox[{"num1", "<=", "8"}], ",", 
    RowBox[{"num1", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "num1", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"num2", "=", "1"}], ",", 
       RowBox[{"num2", "<=", "8"}], ",", 
       RowBox[{"num2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"try", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"goodtripleproducts", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "/.", 
                RowBox[{"ActionG24V", "[", 
                 RowBox[{"[", 
                  RowBox[{"Q8inG24", "[", 
                   RowBox[{"[", "num2", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"tripleproducts", "[", 
               RowBox[{"[", "num1", "]"}], "]"}]}], ")"}], "/.", 
            RowBox[{"PointsAllUtilde", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"N", "[", "try", "]"}], "]"}], "]"}], "<", "5"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"goodtripleproducts", "[", 
             RowBox[{"[", "num1", "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"tripleproducts", "[", 
              RowBox[{"[", "num1", "]"}], "]"}], " ", 
             RowBox[{"RootApproximant", "[", 
              RowBox[{
               RowBox[{"try", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "4"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"RootApproximant", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"goodtripleproducts", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/.", 
                    RowBox[{"ActionG24V", "[", 
                    RowBox[{"[", 
                    RowBox[{"Q8inG24", "[", 
                    RowBox[{"[", "num2", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
                  "/", 
                  RowBox[{"goodtripleproducts", "[", 
                   RowBox[{"[", "num1", "]"}], "]"}]}], ")"}], "/.", 
                RowBox[{"PointsAllUtilde", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"num2", "=", "10"}], ";"}]}], "\[IndentingNewLine]", "]"}],
         ";"}]}], "\[IndentingNewLine]", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9663251818225937`*^9, 3.966325261713233*^9}, {
  3.966325332253523*^9, 3.9663253915003242`*^9}, {3.966326766670455*^9, 
  3.9663268497763453`*^9}, {3.966326888030452*^9, 3.966327029442279*^9}, {
  3.966327062420989*^9, 3.966327088169313*^9}, {3.96632744101973*^9, 
  3.9663275482768784`*^9}, {3.9663276135594387`*^9, 3.96632761382504*^9}, {
  3.966372389028858*^9, 3.966372389515429*^9}, {3.969092326903802*^9, 
  3.969092329048009*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"3eb7639e-1ab5-469d-bd45-5871e7e3bc04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "6", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281934301978*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"d6f7243f-0cef-4585-b45c-35d5a5ed5d6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 
           1.018624421999463829713653774227062390784`15.722581880125956*^39, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          RowBox[{
           "290381899152126774224396584918548173954220320157800446190290747900\
018835116258286008978003236088196499385859872564347025852378622755001299692314\
4955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -2.236720584482254059197848781681927913472`16.\
064179530314025*^39, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-2.236720584482254*^39, 1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 + 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 + 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "+", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.9722819358789454`*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"d6ae4c14-760a-45c1-8944-e75efc91da08"],

Cell[BoxData[
 TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"8.34\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]], 
          "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
          
          TemplateBox[{"\"10\"", "\"12\""}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
       8.338440279867310546875`15.896010599940848*^12, Editable -> False], 
      "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"1.06\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"13\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         1.0610869720590583984375`16.00067675959843*^13, Editable -> False], 
        " ", "\[ImaginaryI]"}]}], "approx" -> 
   Complex[8.338440279867311*^12, 1.0610869720590584`*^13], "interp" -> 
   InterpretationBox["", 
     Root[
     156907167651231675182986740281164442764431545301499019239706591232 - 
      20415854089735065504598714679125260738836164202987520 # + 
      1508146858603026927908226258641149464576 #^2 - 
      41704451502963562810062720 #^3 + 509508053803 #^4& , 2, 0]], "head" -> 
   "Root", "big" -> RowBox[{
      RowBox[{
       "156907167651231675182986740281164442764431545301499019239706591232", 
        "-", 
        RowBox[{
         "20415854089735065504598714679125260738836164202987520", " ", "#1"}],
         "+", 
        RowBox[{"1508146858603026927908226258641149464576", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"41704451502963562810062720", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"509508053803", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
   "shortDegree" -> "4", "number" -> 2|>,
  "NumericalApproximationInterp",
  InterpretationFunction->(Slot["interp"]& )]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281935910015*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"ff7f0ddd-b305-44a9-bdcf-842372fa9629"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281936426758*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"375a49c2-7582-4799-b8c1-81023f24dc90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "4", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281936428437*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"369c5dee-f9a4-4833-848b-297ca97cb5fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 
           1.018624421999463829713653774227062390784`15.722581880125956*^39, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          RowBox[{
           "290381899152126774224396584918548173954220320157800446190290747900\
018835116258286008978003236088196499385859872564347025852378622755001299692314\
4955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.236720584482254059197848781681927913472`16.064179530314025*^39, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.02\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"39\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 1.018624421999463829713653774227062390784`15.\
722581880125956*^39, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[2.236720584482254*^39, -1.0186244219994638`*^39], "interp" -> 
     InterpretationBox["", 
       Root[
       38630323845105984586177975060336638204364032298065847382003268683174638\
449953982253257783428829786434416788114490267255626454347247601466859480162196\
07887797032118311292298825032730370505250439168 - 
        2903818991521267742243965849185481739542203201578004461902907479000188\
351162582860089780032360881964993858598725643470258523786227550012996923144955\
578286080 # + 
        6721359266483182971006572987295394627580657621756065552929249549303443\
54212909144164332300397485563808678924714508288 #^2 - 
        7704014267532793057734467865473980010220982293390061323092216798171171\
389440 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "38630323845105984586177975060336638204364032298065847382003268683174\
638449953982253257783428829786434416788114490267255626454347247601466859480162\
19607887797032118311292298825032730370505250439168", "-", 
          
          RowBox[{"29038189915212677422439658491854817395422032015780044619029\
074790001883511625828600897800323608819649938585987256434702585237862275500129\
96923144955578286080", " ", "#1"}], "+", 
          
          RowBox[{"67213592664831829710065729872953946275806576217560655529292\
4954930344354212909144164332300397485563808678924714508288", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"77040142675327930577344678654739800102209822933900613230922\
16798171171389440", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281937864513*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"2314fbed-f115-418e-be49-9f5aa7536708"],

Cell[BoxData[
 TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"1.34\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]], 
          "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
          
          TemplateBox[{"\"10\"", "\"13\""}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
       1.33585028742121875`16.1006835655009*^13, Editable -> False], "-", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"1.92\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"12\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         1.9158662500092119140625`15.257290964203746*^12, Editable -> False], 
        " ", "\[ImaginaryI]"}]}], "approx" -> 
   Complex[1.3358502874212188`*^13, -1.915866250009212*^12], "interp" -> 
   InterpretationBox["", 
     Root[
     156907167651231675182986740281164442764431545301499019239706591232 - 
      22011303152602170852554167466118809345585579769200640 # + 
      806629043768056861742542772869424541696 #^2 - 
      8083422168151359884722560 #^3 + 509508053803 #^4& , 3, 0]], "head" -> 
   "Root", "big" -> RowBox[{
      RowBox[{
       "156907167651231675182986740281164442764431545301499019239706591232", 
        "-", 
        RowBox[{
         "22011303152602170852554167466118809345585579769200640", " ", "#1"}],
         "+", 
        RowBox[{"806629043768056861742542772869424541696", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"8083422168151359884722560", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"509508053803", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
   "shortDegree" -> "4", "number" -> 3|>,
  "NumericalApproximationInterp",
  InterpretationFunction->(Slot["interp"]& )]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.9722819378885117`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"fa3db216-2a69-4c20-be29-e6981b6b3a1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.97228193841399*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"030e04f5-b7a3-4b0f-965a-8d3ebdddba6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "5", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281938415905*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"bf551605-9d21-43b9-8588-9074a4d6949d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          RowBox[{
           "609369189752155890245200842287532291986852728267756305833348032446\
363260095537569595748656823418103878005389176703914959014217168447569635553701\
563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
          False], -8.07383340222080989281058060577798094848`15.94847758450345*\
^38, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-8.07383340222081*^38, 8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 + 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 + 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 4, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "+", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281939782007*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"69ba6b0d-aa3b-4050-94d1-0bfb48345a4c"],

Cell[BoxData[
 TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"7.46\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]], 
          "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
          
          TemplateBox[{"\"10\"", "\"12\""}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
       7.4596875477807255859375`15.956589749488836*^12, Editable -> False], 
      "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"7.39\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"12\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         7.39098101943869921875`15.952571199227325*^12, Editable -> False], 
        " ", "\[ImaginaryI]"}]}], "approx" -> 
   Complex[7.459687547780726*^12, 7.390981019438699*^12], "interp" -> 
   InterpretationBox["", 
     Root[
     5811376579675247228999508899302386769053020196351815527396540416 - 
      1349368399220661667116232629958211820215448475533312 # + 
      185072149377047764785897022669860999168 #^2 - 
      12708139441180422699960192 #^3 + 509508053803 #^4& , 4, 0]], "head" -> 
   "Root", "big" -> RowBox[{
      RowBox[{
       "5811376579675247228999508899302386769053020196351815527396540416", 
        "-", 
        RowBox[{
         "1349368399220661667116232629958211820215448475533312", " ", "#1"}], 
        "+", 
        RowBox[{"185072149377047764785897022669860999168", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"12708139441180422699960192", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"509508053803", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
   "shortDegree" -> "4", "number" -> 4|>,
  "NumericalApproximationInterp",
  InterpretationFunction->(Slot["interp"]& )]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281939801811*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"30c6b8d4-68c6-4273-80de-db91717c36b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281940335239*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"dc44da75-4247-4093-a2f1-21de88a54d60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "4", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281940337072*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"31f29cd4-d932-46ee-bc97-c34ece8d7210"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          RowBox[{
           "609369189752155890245200842287532291986852728267756305833348032446\
363260095537569595748656823418103878005389176703914959014217168447569635553701\
563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.07\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         8.07383340222080989281058060577798094848`15.94847758450345*^38, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"8.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"38\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
            False], 8.30112227596274451715639000471546363904`15.\
960534611780826*^38, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[8.07383340222081*^38, -8.301122275962745*^38], "interp" -> 
     InterpretationBox["", 
       Root[
       19626237791549044650804234649360685974883926382190645420923268141632189\
427401301759517239967906206591686627096728276815336307649874308523527653387286\
5309546158213601142727166846147963750711296 - 
        6093691897521558902452008422875322919868527282677563058333480324463632\
600955375695957486568234181038780053891767039149590142171684475696355537015632\
03584 # + 
        7729266188776670062726893091763046403261129739358348643986162166773840\
65033110523560158894712005085204047087009792 #^2 - 
        4917648248877097582551038474445057067546755913155720535255003993596934\
22592 #^3 + 132267504540347415462759610839412627 #^4& , 1, 0]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
         "19626237791549044650804234649360685974883926382190645420923268141632\
189427401301759517239967906206591686627096728276815336307649874308523527653387\
2865309546158213601142727166846147963750711296", "-", 
          
          RowBox[{"60936918975215589024520084228753229198685272826775630583334\
803244636326009553756959574865682341810387800538917670391495901421716844756963\
5553701563203584", " ", "#1"}], "+", 
          
          RowBox[{"77292661887766700627268930917630464032611297393583486439861\
6216677384065033110523560158894712005085204047087009792", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"49176482488770975825510384744450570675467559131557205352550\
0399359693422592", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"132267504540347415462759610839412627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 1|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281941619927*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"84e77f59-b6c0-4eb3-8899-4d27530eb001"],

Cell[BoxData[
 TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"1.01\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]], 
          "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
          
          TemplateBox[{"\"10\"", "\"13\""}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
       1.013062109561288671875`16.089505184470173*^13, Editable -> False], 
      "-", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.76\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"12\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         2.76478841095319580078125`15.525531012635039*^12, Editable -> False],
         " ", "\[ImaginaryI]"}]}], "approx" -> 
   Complex[1.0130621095612887`*^13, -2.764788410953196*^12], "interp" -> 
   InterpretationBox["", 
     Root[
     5811376579675247228999508899302386769053020196351815527396540416 - 
      488095305787067845998659040862641736260168755183616 # + 
      2379450943543611923436210172896485376 #^2 - 
      5066655879862972511246592 #^3 + 509508053803 #^4& , 3, 0]], "head" -> 
   "Root", "big" -> RowBox[{
      RowBox[{
       "5811376579675247228999508899302386769053020196351815527396540416", 
        "-", 
        RowBox[{
         "488095305787067845998659040862641736260168755183616", " ", "#1"}], 
        "+", 
        RowBox[{"2379450943543611923436210172896485376", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"5066655879862972511246592", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"509508053803", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
   "shortDegree" -> "4", "number" -> 3|>,
  "NumericalApproximationInterp",
  InterpretationFunction->(Slot["interp"]& )]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281941639282*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"c63dcc87-0ba2-4d36-a744-ff00902bc79f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.966325186277264*^9, {3.966325239575858*^9, 3.966325262232925*^9}, {
   3.96632536613577*^9, 3.966325391820508*^9}, {3.966326851303*^9, 
   3.9663268893170023`*^9}, 3.96632692478507*^9, {3.966326964652088*^9, 
   3.966326977201646*^9}, 3.966327031633691*^9, {3.966327062777726*^9, 
   3.9663270884547043`*^9}, {3.9663274611327763`*^9, 3.966327478137218*^9}, {
   3.9663275242957907`*^9, 3.9663275490535593`*^9}, {3.966327592366341*^9, 
   3.9663276140732927`*^9}, 3.966372167365828*^9, {3.966372303166356*^9, 
   3.9663723105568933`*^9}, 3.966372445946786*^9, 3.96776058647657*^9, 
   3.967828876857408*^9, 3.9679151847325172`*^9, 3.9680868840458317`*^9, 
   3.968209343039465*^9, 3.969071384501623*^9, 3.9702130287023993`*^9, 
   3.97076542472701*^9, 3.971130446071707*^9, 3.9722418150641737`*^9, 
   3.972281942158205*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"38806fee-bfdb-48f5-81da-8a9c220a6338"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.972281942160177*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"2f7d6447-c870-462b-acc9-9a4dcb9beb7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.9722819439585667`*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"6cb207df-9321-4ff0-b27a-92d547b31e60"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.972281943962511*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"f25b0e97-2414-4aa8-ac90-c339a835fba8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.9722819458346443`*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"1b1a8b0b-7e49-4a91-be4f-9167d2b051cb"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.9722819458358593`*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"be47d528-94ca-45ff-8c69-216ef7adf43b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.972281946682597*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"383de5c1-0203-4a46-af8d-458634c76d0d"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.9722819466838493`*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"d43afaf6-eb96-486b-aaf4-cabf0013694a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.9722819482945623`*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"095f6e68-e0d0-4d4f-adc7-fa614cf50382"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.972281948295685*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"381221dd-ed7c-4d8e-a03c-1d7cee8bae02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.97228194967148*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"aaf6c49e-e2cc-4cce-9e9b-6009e79e0c29"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.972281949672844*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"96f7c2a2-2df5-4b37-9656-014f64225aa7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.9722819507807713`*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"b7d22d51-5114-4404-9af3-50a0f0d51f51"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.972281950781804*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"cac5607c-eb96-48cf-a96e-be9b80a6411e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.967828882215534*^9, 3.9679151898751173`*^9, 
  3.96808689105998*^9, 3.968209349890195*^9, 3.9690713913036013`*^9, 
  3.970213035601996*^9, 3.9707654315530643`*^9, 3.97113045296939*^9, 
  3.972241822669154*^9, 3.9722819513962917`*^9},
 CellLabel->
  "During evaluation of \
In[229]:=",ExpressionUUID->"667bb2f6-19fd-41e3-8abd-44e33cc6759f"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["This is a sample run of getting Phis for a point, \
followed by actually doing it for all points. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.96637242372598*^9, 3.966372434785964*^9}, {
  3.966372767827004*^9, 
  3.9663727841019297`*^9}},ExpressionUUID->"74f5b651-6935-4607-a34a-\
69d7f891e724"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tbz", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "==", 
       RowBox[{
        RowBox[{"Phi8", "^", "3"}], "-", 
        RowBox[{"PhiCubes", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"Phi1", "^", "3"}], "-", 
       RowBox[{"PhiCubes", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"gets", " ", "Phi1"}], ",", "Phi8"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"tbz", ",", 
     RowBox[{"0", "==", 
      RowBox[{
       RowBox[{"Phi1", " ", "Phi6", " ", "Phi8"}], " ", "-", "  ", 
       RowBox[{"goodtripleproducts", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"gets", " ", "Phi6"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"tbz", ",", 
     RowBox[{"0", "==", 
      RowBox[{
       RowBox[{"Phi7", " ", "Phi8"}], " ", "-", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "  ", "Phi8Phi7"}]}]}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"gets", " ", "Phi7"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"tbz", ",", 
     RowBox[{"0", "==", 
      RowBox[{
       RowBox[{"Phi1", " ", "Phi5", " ", "Phi7"}], " ", "-", "  ", 
       RowBox[{"goodtripleproducts", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"gets", " ", "Phi5"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"tbz", ",", 
     RowBox[{"0", "==", 
      RowBox[{
       RowBox[{"Phi3", " ", "Phi5", " ", "Phi8"}], " ", "-", " ", 
       RowBox[{"goodtripleproducts", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}]}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"gets", " ", "Phi3"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"tbz", ",", 
     RowBox[{"0", "==", 
      RowBox[{
       RowBox[{"Phi3", " ", "Phi1", " ", "Phi4"}], " ", "-", " ", 
       RowBox[{"goodtripleproducts", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"gets", " ", "Phi4"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"tbz", ",", 
     RowBox[{"0", "==", 
      RowBox[{
       RowBox[{"Phi3", " ", "Phi2", " ", "Phi7"}], " ", "-", " ", 
       RowBox[{"goodtripleproducts", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}]}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"gets", " ", "Phi2"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"tbz", "/.", 
     RowBox[{"PointsAllUtilde", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "sols", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "sols", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"here", " ", "are", " ", "the", " ", "checks"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", "\[IndentingNewLine]", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Phis", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "^", "3"}], "/", 
             RowBox[{"PhiCubes", "[", 
              RowBox[{"[", "m", "]"}], "]"}]}], ")"}], "/.", 
           RowBox[{"PointsAllUtilde", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}], ",", "4"}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"Phis", "[", 
                RowBox[{"[", 
                 RowBox[{"InverseMapQ8", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"triples", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], "]"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], "/", 
             RowBox[{"goodtripleproducts", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "/.", 
           RowBox[{"PointsAllUtilde", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}], ",", "4"}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.966351838532218*^9, 3.9663518391834583`*^9}, {
   3.966351870888425*^9, 3.966351995681192*^9}, {3.9663521287095413`*^9, 
   3.966352221319043*^9}, {3.966352258597782*^9, 3.9663522691248426`*^9}, {
   3.9663523348189907`*^9, 3.966352366467268*^9}, {3.966352400764041*^9, 
   3.966352466046702*^9}, {3.9663525032376966`*^9, 3.966352517015881*^9}, {
   3.966352833540943*^9, 3.96635286868531*^9}, {3.966352899289365*^9, 
   3.966352962853262*^9}, {3.9663529954742737`*^9, 3.966353131419361*^9}, 
   3.966370694720057*^9, {3.9663707408547583`*^9, 3.966370858788468*^9}, {
   3.966370890259707*^9, 3.966370933656847*^9}, {3.966370964840321*^9, 
   3.9663709725536137`*^9}, {3.966371067483076*^9, 3.966371607268146*^9}, {
   3.9663716759232073`*^9, 3.966371748734317*^9}, {3.9663722320404873`*^9, 
   3.9663722322311296`*^9}, {3.9663722744982557`*^9, 3.966372287633417*^9}, {
   3.9663724857119703`*^9, 3.96637251373139*^9}, {3.9721383313892183`*^9, 
   3.972138332142812*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"83e80660-3031-46ac-b39f-5cfac2ce4bcd"],

Cell[BoxData["3832.4742458121573`"], "Output",
 CellChangeTimes->{
  3.966351865258566*^9, 3.966351898466608*^9, {3.9663521823995037`*^9, 
   3.966352262689473*^9}, 3.9663523240067043`*^9, {3.966352434000058*^9, 
   3.9663525074002666`*^9}, {3.9663528490415792`*^9, 
   3.9663528827604094`*^9}, {3.966352939993957*^9, 3.966352963717379*^9}, 
   3.966353099353169*^9, 3.9663531344340973`*^9, 3.966370699307342*^9, 
   3.966370782989258*^9, 3.966370860052999*^9, {3.966370890638376*^9, 
   3.966370897913237*^9}, 3.966370944811344*^9, 3.9663709749689283`*^9, {
   3.96637105138799*^9, 3.966371211233186*^9}, 3.966371269150666*^9, 
   3.966371343315321*^9, 3.966371398651229*^9, 3.966371475333476*^9, 
   3.966371610710153*^9, {3.9663716797400417`*^9, 3.966371688477704*^9}, {
   3.966371722394148*^9, 3.9663717572884912`*^9}, 3.9663721847182302`*^9, {
   3.966372224538204*^9, 3.966372234106995*^9}, {3.966372278659988*^9, 
   3.966372288876955*^9}, 3.966372323992943*^9, 3.966372466142076*^9, {
   3.966372497592856*^9, 3.966372514822179*^9}, 3.966443917754785*^9, 
   3.9677912367169647`*^9, 3.96782898161829*^9, 3.967915196480172*^9, 
   3.968086899606031*^9, 3.968209358406921*^9, 3.969071399864895*^9, 
   3.970213044263479*^9, 3.9707654400314407`*^9, 3.971130461569429*^9, 
   3.972241831747899*^9, 3.9722819515961533`*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"12956508-cfe8-4329-b326-1a5c28723304"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.966351865258566*^9, 3.966351898466608*^9, {3.9663521823995037`*^9, 
   3.966352262689473*^9}, 3.9663523240067043`*^9, {3.966352434000058*^9, 
   3.9663525074002666`*^9}, {3.9663528490415792`*^9, 
   3.9663528827604094`*^9}, {3.966352939993957*^9, 3.966352963717379*^9}, 
   3.966353099353169*^9, 3.9663531344340973`*^9, 3.966370699307342*^9, 
   3.966370782989258*^9, 3.966370860052999*^9, {3.966370890638376*^9, 
   3.966370897913237*^9}, 3.966370944811344*^9, 3.9663709749689283`*^9, {
   3.96637105138799*^9, 3.966371211233186*^9}, 3.966371269150666*^9, 
   3.966371343315321*^9, 3.966371398651229*^9, 3.966371475333476*^9, 
   3.966371610710153*^9, {3.9663716797400417`*^9, 3.966371688477704*^9}, {
   3.966371722394148*^9, 3.9663717572884912`*^9}, 3.9663721847182302`*^9, {
   3.966372224538204*^9, 3.966372234106995*^9}, {3.966372278659988*^9, 
   3.966372288876955*^9}, 3.966372323992943*^9, 3.966372466142076*^9, {
   3.966372497592856*^9, 3.966372514822179*^9}, 3.966443917754785*^9, 
   3.9677912367169647`*^9, 3.96782898161829*^9, 3.967915196480172*^9, 
   3.968086899606031*^9, 3.968209358406921*^9, 3.969071399864895*^9, 
   3.970213044263479*^9, 3.9707654400314407`*^9, 3.971130461569429*^9, 
   3.972241831747899*^9, 3.972281951597258*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"a4124578-ae30-4bb2-972a-d9c12f58ab0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966351865258566*^9, 3.966351898466608*^9, {3.9663521823995037`*^9, 
   3.966352262689473*^9}, 3.9663523240067043`*^9, {3.966352434000058*^9, 
   3.9663525074002666`*^9}, {3.9663528490415792`*^9, 
   3.9663528827604094`*^9}, {3.966352939993957*^9, 3.966352963717379*^9}, 
   3.966353099353169*^9, 3.9663531344340973`*^9, 3.966370699307342*^9, 
   3.966370782989258*^9, 3.966370860052999*^9, {3.966370890638376*^9, 
   3.966370897913237*^9}, 3.966370944811344*^9, 3.9663709749689283`*^9, {
   3.96637105138799*^9, 3.966371211233186*^9}, 3.966371269150666*^9, 
   3.966371343315321*^9, 3.966371398651229*^9, 3.966371475333476*^9, 
   3.966371610710153*^9, {3.9663716797400417`*^9, 3.966371688477704*^9}, {
   3.966371722394148*^9, 3.9663717572884912`*^9}, 3.9663721847182302`*^9, {
   3.966372224538204*^9, 3.966372234106995*^9}, {3.966372278659988*^9, 
   3.966372288876955*^9}, 3.966372323992943*^9, 3.966372466142076*^9, {
   3.966372497592856*^9, 3.966372514822179*^9}, 3.966443917754785*^9, 
   3.9677912367169647`*^9, 3.96782898161829*^9, 3.967915196480172*^9, 
   3.968086899606031*^9, 3.968209358406921*^9, 3.969071399864895*^9, 
   3.970213044263479*^9, 3.9707654400314407`*^9, 3.971130461569429*^9, 
   3.972241831747899*^9, 3.972281952612109*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"966e7f9c-3d42-48af-854c-3fbcd3668dd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966351865258566*^9, 3.966351898466608*^9, {3.9663521823995037`*^9, 
   3.966352262689473*^9}, 3.9663523240067043`*^9, {3.966352434000058*^9, 
   3.9663525074002666`*^9}, {3.9663528490415792`*^9, 
   3.9663528827604094`*^9}, {3.966352939993957*^9, 3.966352963717379*^9}, 
   3.966353099353169*^9, 3.9663531344340973`*^9, 3.966370699307342*^9, 
   3.966370782989258*^9, 3.966370860052999*^9, {3.966370890638376*^9, 
   3.966370897913237*^9}, 3.966370944811344*^9, 3.9663709749689283`*^9, {
   3.96637105138799*^9, 3.966371211233186*^9}, 3.966371269150666*^9, 
   3.966371343315321*^9, 3.966371398651229*^9, 3.966371475333476*^9, 
   3.966371610710153*^9, {3.9663716797400417`*^9, 3.966371688477704*^9}, {
   3.966371722394148*^9, 3.9663717572884912`*^9}, 3.9663721847182302`*^9, {
   3.966372224538204*^9, 3.966372234106995*^9}, {3.966372278659988*^9, 
   3.966372288876955*^9}, 3.966372323992943*^9, 3.966372466142076*^9, {
   3.966372497592856*^9, 3.966372514822179*^9}, 3.966443917754785*^9, 
   3.9677912367169647`*^9, 3.96782898161829*^9, 3.967915196480172*^9, 
   3.968086899606031*^9, 3.968209358406921*^9, 3.969071399864895*^9, 
   3.970213044263479*^9, 3.9707654400314407`*^9, 3.971130461569429*^9, 
   3.972241831747899*^9, 3.9722819536092587`*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"020a69e9-c0b7-4364-a9d7-8d5ed2ab4f50"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PointsAllUtildePhi", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"numpt", "=", "1"}], ",", 
   RowBox[{"numpt", "<=", 
    RowBox[{"Length", "[", "PointsAllUtilde", "]"}]}], ",", 
   RowBox[{"numpt", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "==", 
        RowBox[{
         RowBox[{"Phi8", "^", "3"}], "-", 
         RowBox[{"PhiCubes", "[", 
          RowBox[{"[", "8", "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Phi1", "^", "3"}], "-", 
        RowBox[{"PhiCubes", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"gets", " ", "Phi1"}], ",", "Phi8"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"0", "==", 
       RowBox[{
        RowBox[{"Phi1", " ", "Phi6", " ", "Phi8"}], " ", "-", "  ", 
        RowBox[{"goodtripleproducts", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}]}]}], "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"gets", " ", "Phi6"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"0", "==", 
       RowBox[{
        RowBox[{"Phi7", " ", "Phi8"}], " ", "-", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "  ", "Phi8Phi7"}]}]}]}], "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"gets", " ", "Phi7"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"0", "==", 
       RowBox[{
        RowBox[{"Phi1", " ", "Phi5", " ", "Phi7"}], " ", "-", "  ", 
        RowBox[{"goodtripleproducts", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"gets", " ", "Phi5"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"0", "==", 
       RowBox[{
        RowBox[{"Phi3", " ", "Phi5", " ", "Phi8"}], " ", "-", " ", 
        RowBox[{"goodtripleproducts", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}]}]}], "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"gets", " ", "Phi3"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"0", "==", 
       RowBox[{
        RowBox[{"Phi3", " ", "Phi1", " ", "Phi4"}], " ", "-", " ", 
        RowBox[{"goodtripleproducts", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"gets", " ", "Phi4"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"0", "==", 
       RowBox[{
        RowBox[{"Phi3", " ", "Phi2", " ", "Phi7"}], " ", "-", " ", 
        RowBox[{"goodtripleproducts", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}]}]}], "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"gets", " ", "Phi2"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"sols", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{"tbz", "/.", 
       RowBox[{"PointsAllUtilde", "[", 
        RowBox[{"[", "numpt", "]"}], "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"PointsAllUtildePhi", ",", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"PointsAllUtilde", "[", 
         RowBox[{"[", "numpt", "]"}], "]"}], ",", 
        RowBox[{"sols", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9663725433838787`*^9, 3.966372673473707*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"a8f710db-cfac-44ee-bf5e-9890dc38723f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PointsAllUtildePhiVtilde", "=", "PointsAllUtildePhi"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numpt", "=", "1"}], ",", 
    RowBox[{"numpt", "<=", 
     RowBox[{"Length", "[", "PointsAllUtildePhiVtilde", "]"}]}], ",", 
    RowBox[{"numpt", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"PointsAllUtildePhiVtilde", "[", 
       RowBox[{"[", "numpt", "]"}], "]"}], "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"PointsAllUtildePhiVtilde", "[", 
         RowBox[{"[", "numpt", "]"}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Vtildes", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Vtildes", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", "VtildesToOthers"}], 
              ")"}], "/.", 
             RowBox[{"PointsAllUtildePhi", "[", 
              RowBox[{"[", "numpt", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "71"}], "}"}]}], "]"}]}], "]"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<PointsAllUtildePhiVtilde\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "PointsAllUtildePhiVtilde"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9664075794122*^9, 3.966407603959043*^9}, {
  3.9664078584219503`*^9, 3.966407866951589*^9}, {3.97013147399417*^9, 
  3.970131488630299*^9}, {3.9721383431325197`*^9, 3.972138344842905*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"cc9ae501-b619-4a2e-80ce-7c0e314e7c7b"],

Cell[TextData[StyleBox["Now I need to understand what group of order 72 we \
are taking quotient by. We know it is isomorphic to C3 x SL(2,Z/3Z), but how \
exactly does it embed into the group of order 648? At any rate we can first \
take the quotient by Q8. We will moreover sort them according to the C3 x C3 \
weights.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966102162493746*^9, 3.9661021782275352`*^9}, {
   3.966104678577854*^9, 3.966104760155839*^9}, 3.966150573804097*^9, {
   3.966407414746078*^9, 3.966407423163146*^9}, {3.966407490976359*^9, 
   3.966407511093745*^9}, {3.967916517494607*^9, 
   3.967916542397161*^9}},ExpressionUUID->"f84c78ff-9a4c-4420-a027-\
dddaa3c9676b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "first", " ", "find", " ", "the", " ", "character", " ", "of", " ", 
    "G24"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Char24", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "24"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "8"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Char24", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"MultTableG24", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"Q8inG24", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "]"}], "]"}], "=", 
        RowBox[{"w", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Char24", "[", 
         RowBox[{"[", 
          RowBox[{"Q8inG24", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "=", "1"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Char24", "[", 
          RowBox[{"[", "k", "]"}], "]"}], 
         RowBox[{"Char24", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "-", 
        RowBox[{"Char24", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"MultTableG24", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "24"}], "}"}]}], "]"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.967916555165793*^9, 3.967916653457172*^9}, {
  3.967916698847618*^9, 3.9679169009435253`*^9}, {3.967916949723646*^9, 
  3.967916956430458*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"1a7a56cc-ee7d-4731-8438-0ec565fc3254"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.967916574446826*^9, {3.96791680185182*^9, 3.967916811932632*^9}, {
   3.967916882727531*^9, 3.9679169015283327`*^9}, 3.968087038488759*^9, 
   3.9682094958982277`*^9, 3.9690715397937393`*^9, 3.970213246044242*^9, 
   3.970765631592011*^9, 3.9711306529281483`*^9, 3.972242024962178*^9, 
   3.972282142815259*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"52d50d5f-85cc-44e6-a16a-86fecd6790d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recalling", " ", "the", " ", "action"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"wtsC3C3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenRead", "[", "\"\<C3actionU\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3actionU", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenRead", "[", "\"\<C3actionU2\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3actionU2", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "getting", " ", "the", " ", "central", " ", "action", " ", "on", " ", 
      "V"}], ",", " ", "R", ",", " ", "U", ",", " ", 
     RowBox[{"Utilde", " ", "up", " ", "to", " ", "40"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3action2UVR", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"C3actionU2", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Rs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"Rs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"w", "^", 
            RowBox[{
             RowBox[{"wtsC3C3", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"action", " ", "on", " ", "V", " ", "is", " ", "trivial"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wtsC3C3Utilde2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "40"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "0"}], ",", 
         RowBox[{"l", "<=", "2"}], ",", 
         RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"w", "^", "l"}], " ", "==", " ", 
            RowBox[{"FullSimplify", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Utildes", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], 
                 ")"}], "/.", "C3action2UVR"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Utildes", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], 
               ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"wtsC3C3Utilde2", ",", "l"}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "wtsC3C3Utilde2", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3action2UVRUtilde", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"C3action2UVR", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"Utildes", "[", 
            RowBox[{"[", "k", "]"}], "]"}], 
           RowBox[{"w", "^", 
            RowBox[{"wtsC3C3Utilde2", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3action2UVRUtilde80", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"C3action2UVRUtilde", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"w", "^", 
            RowBox[{"WtC3C3all80Utildes2", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], 
           RowBox[{"Utildes", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "41", ",", "80"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3action2UVRUtilde80Phi", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"C3action2UVRUtilde80", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Phis", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"w", "^", "2"}], " ", 
           RowBox[{"Phis", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    " ", 
   RowBox[{"(*", " ", 
    RowBox[{"using", " ", 
     RowBox[{"w", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3action2Vtilde", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "71"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NewV", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Vtildes", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "VtildesToOthers"}], ")"}],
           "/.", "C3action2UVRUtilde80Phi"}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tbz", "=", 
        RowBox[{"NewV", "-", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"UnknownCoeffs", "[", 
             RowBox[{"[", "m", "]"}], "]"}], " ", 
            RowBox[{"Vtildes", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "71"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"0", "==", "tbz"}], "/.", 
             RowBox[{"PointsAllUtildePhiVtilde", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "80"}], "}"}]}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"acc", "=", 
        RowBox[{"Accuracy", "[", "sols", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"exactcoeffs", "=", 
        RowBox[{"RootApproximant", "[", " ", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"UnknownCoeffs", "[", 
                RowBox[{"[", "m", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "71"}], "}"}]}], "]"}], "/.", 
             "sols"}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Round", "[", "acc", "]"}]}], "+", "50"}], ")"}]}]}], 
           "]"}], ",", "4"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"C3action2Vtilde", ",", 
         RowBox[{
          RowBox[{"Vtildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{"exactcoeffs", ".", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Vtildes", "[", 
              RowBox[{"[", "m", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "71"}], "}"}]}], "]"}]}]}]}], "]"}],
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.967917251474901*^9, {3.967917299723892*^9, 3.967917300488063*^9}, 
   3.972200117534397*^9, {3.972251279846723*^9, 3.972251349832717*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"553f6275-2488-4eff-b2e7-90fae68a7a13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", 
   ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
   "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.967917256086981*^9, 3.967917302024338*^9, 
  3.968087038759594*^9, 3.9682094962294083`*^9, 3.969071540107217*^9, 
  3.970213246674609*^9, 3.970765631981975*^9, 3.971130653288945*^9, 
  3.972242026405354*^9, 3.972282143198474*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"e57af4aa-37c0-4566-94e7-1608e8df1e1c"]
}, Open  ]],

Cell[TextData[StyleBox["We don\[CloseCurlyQuote]t know exactly how the \
central C3 acts on Vtilde. We have its action on U_tilde, so presumably it is \
a matter of figuring out its action on Phis. I think that Phi8 is an \
eigenvector of the central C3, with weight either w or w^2.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9664339654169483`*^9, 3.96643403647871*^9}, {
  3.9664341343073*^9, 3.966434180942618*^9}, {3.966434211322262*^9, 
  3.9664342794396563`*^9}, {3.971095435686059*^9, 
  3.9710954392655373`*^9}},ExpressionUUID->"76659c76-5171-4908-ac31-\
0eb243598963"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "getting", " ", "the", " ", "central", " ", "action", " ", "on", " ", 
     "V"}], ",", " ", "R", ",", " ", "U", ",", " ", 
    RowBox[{"Utilde", " ", "up", " ", "to", " ", "40"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C3action2UVR", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"C3actionU2", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Rs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"Rs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"w", "^", 
            RowBox[{
             RowBox[{"wtsC3C3", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"action", " ", "on", " ", "V", " ", "is", " ", "trivial"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wtsC3C3Utilde2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "40"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "0"}], ",", 
         RowBox[{"l", "<=", "2"}], ",", 
         RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"w", "^", "l"}], " ", "==", " ", 
            RowBox[{"FullSimplify", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Utildes", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], 
                 ")"}], "/.", "C3action2UVR"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Utildes", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", "UtildesToU"}], 
               ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"wtsC3C3Utilde2", ",", "l"}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "wtsC3C3Utilde2", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3action2UVRUtilde", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"C3action2UVR", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Utildes", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"Utildes", "[", 
            RowBox[{"[", "k", "]"}], "]"}], 
           RowBox[{"w", "^", 
            RowBox[{"wtsC3C3Utilde2", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.96783048469703*^9, 3.967830545484583*^9}, {
  3.967830619027688*^9, 3.967830645934216*^9}, {3.972138361012936*^9, 
  3.972138362130237*^9}, {3.972200124731739*^9, 3.972200126991015*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"6c18f99d-2390-4d9f-82f2-730d4a14e819"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", 
   ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
   "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.9678306663541527`*^9, 3.967984919132347*^9, 
  3.968087697977737*^9, 3.9682101526616793`*^9, 3.969072194841054*^9, 
  3.970213945311014*^9, 3.970766288030033*^9, 3.971131310778928*^9, 
  3.972242105279889*^9, 3.972282797322298*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"c578792d-b1f4-4610-980b-0accbefb3c3b"]
}, Open  ]],

Cell[TextData[StyleBox["We will now average over C3 x SL(2,Z/3Z).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966436827498269*^9, 3.966436854732781*^9}, {
  3.972138368988431*^9, 
  3.972138369145404*^9}},ExpressionUUID->"6b9269ec-3df5-4952-b555-\
70da18e5c181"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Zs", "=", 
   RowBox[{"{", 
    RowBox[{
    "Z0", ",", "Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6", 
     ",", "Z7", ",", "Z8", ",", "Z9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZtoVtilde", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "71"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"l", "=", "1"}], ",", 
      RowBox[{"l", "<=", "k"}], ",", 
      RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NewZ", "=", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Vtildes", "[", 
               RowBox[{"[", "k", "]"}], "]"}], 
              RowBox[{"Vtildes", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ")"}], "/.", 
            RowBox[{"ActionG24Vtilde", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "24"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Vtildes", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], 
                RowBox[{"Vtildes", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}], "/.", 
              "C3action2Vtilde"}], ")"}], "/.", 
            RowBox[{"ActionG24Vtilde", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "24"}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Vtildes", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], 
                  RowBox[{"Vtildes", "[", 
                   RowBox[{"[", "l", "]"}], "]"}]}], ")"}], "/.", 
                "C3action2Vtilde"}], ")"}], "/.", "C3action2Vtilde"}], ")"}], 
            "/.", 
            RowBox[{"ActionG24Vtilde", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "24"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newvalues", "=", 
        RowBox[{"NewZ", "/.", "PointsAllUtildePhiVtilde"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"Append", "[", 
            RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", "rk"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"rk", ",", "\"\< \>\"", ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "l"}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"ZtoVtilde", ",", 
            RowBox[{
             RowBox[{"Zs", "[", 
              RowBox[{"[", "rk", "]"}], "]"}], "->", "NewZ"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"rk", "==", "10"}], ",", 
            RowBox[{
             RowBox[{"k", "=", "100"}], ";", 
             RowBox[{"l", "=", "200"}]}]}], "]"}], ";"}]}], 
        RowBox[{"(*", " ", 
         RowBox[{"bail", " ", "out"}], " ", "*)"}], "\[IndentingNewLine]", 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<ZtoVtilde\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "ZtoVtilde"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.966436869763363*^9, {3.966436916764474*^9, 3.966437124535563*^9}, {
   3.966437389098179*^9, 3.9664374547953033`*^9}, {3.966438351505952*^9, 
   3.966438397697962*^9}, {3.970499650816201*^9, 3.9704996971540117`*^9}, 
   3.972200144010806*^9},
 CellLabel->
  "In[296]:=",ExpressionUUID->"0bd94d5f-1504-4880-9a32-4f089ced3145"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}],
  SequenceForm[1, " ", {1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.972282797477607*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"f0893b88-7a02-4baa-b5f5-0b24b1d9f6c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4"}], "}"}]}],
  SequenceForm[2, " ", {5, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.972282813145999*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"c5e150b4-e4a6-4115-a2eb-1b330a6482aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8"}], "}"}]}],
  SequenceForm[3, " ", {9, 8}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.9722829410424633`*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"56fdacd9-8558-421b-9560-a4a32a1cd063"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "10"}], "}"}]}],
  SequenceForm[4, " ", {12, 10}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.972283091880972*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"f084b5de-cab9-4360-9ef0-14db67548c3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "1"}], "}"}]}],
  SequenceForm[5, " ", {13, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.972283098686665*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"5382fa43-3c51-43ed-a0ea-a2f7d44fd3fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "4"}], "}"}]}],
  SequenceForm[6, " ", {13, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.9722831057395697`*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"4111f808-2280-4816-b605-d704d221713f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "1"}], "}"}]}],
  SequenceForm[7, " ", {14, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.972283143042903*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"607f9eb3-7623-42c3-a27c-2778c313e2b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"8", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "5"}], "}"}]}],
  SequenceForm[8, " ", {14, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.972283156318783*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"dab18d13-8179-4fc8-a0a3-57e05669dd9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "13"}], "}"}]}],
  SequenceForm[9, " ", {14, 13}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.9722831949821987`*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"eab95709-269d-4ccc-b758-50af539845d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"10", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "11"}], "}"}]}],
  SequenceForm[10, " ", {15, 11}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966437125619151*^9, {3.966437430331644*^9, 3.9664374563648148`*^9}, 
   3.966438407350727*^9, 3.967833814771139*^9, 3.967984924251308*^9, 
   3.96808769814919*^9, 3.968210152834291*^9, 3.969072195022503*^9, 
   3.970213945547017*^9, 3.9707662882155437`*^9, 3.971131310973811*^9, 
   3.97228328057235*^9},
 CellLabel->
  "During evaluation of \
In[296]:=",ExpressionUUID->"ef80b808-7d46-4e50-8147-e90376b67270"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will now find the relations. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.967834879015674*^9, 3.9678349250117702`*^9}, {
  3.967838579994314*^9, 
  3.967838587459321*^9}},ExpressionUUID->"49dc7ede-c648-4cfa-95a4-\
d460544c0e63"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"deg", " ", "=", "3"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "there", " ", "was", " ", "nothing", " ", "in", " ", "degree", " ", "2"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<deg=\>\"", ",", "deg"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ml", "=", 
   RowBox[{"MonomialList", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Zs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "^", "deg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ml", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ml", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ml", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Zs", "[", 
             RowBox[{"[", "m", "]"}], "]"}], "->", "1"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", " ", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ml", "/.", "ZtoVtilde"}], ")"}], "/.", 
     "PointsAllUtildePhiVtilde"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"acc", "=", 
    RowBox[{"Round", "[", 
     RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Length", "[", "ns", "]"}], ",", 
     RowBox[{"Accuracy", "[", "ns", "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ns", "=", 
    RowBox[{"RowReduce", "[", 
     RowBox[{"ns", ",", 
      RowBox[{"Tolerance", "->", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqZapprox", "=", 
    RowBox[{"ns", ".", "ml"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"eqsZ", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"eqsZ", ",", 
       RowBox[{"SimplifyEquationsRootM2M3", "[", 
        RowBox[{
         RowBox[{"RootApproximant", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{"ns", ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "acc"}], "+", "100"}], ")"}]}]}], "]"}], ",", 
           "4"}], "]"}], ".", "ml"}], "]"}]}], "]"}]}], ";"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9664384372244043`*^9, 3.966438525428446*^9}, {
  3.967838666764429*^9, 3.967838754716998*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"af735b77-5d19-4eed-a6f9-daff4c677c20"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"deg=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["deg=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.966438671623336*^9, 3.9664440401064262`*^9, 
  3.967985298322267*^9, 3.968088185422193*^9, 3.968210637092429*^9, 
  3.969072674709621*^9, 3.970214466326025*^9, 3.9711317868840637`*^9, 
  3.972283280667688*^9},
 CellLabel->
  "During evaluation of \
In[304]:=",ExpressionUUID->"39da7c74-c784-4ede-989d-cb9eb2e1c8b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"84", ",", "3785.62353274288`"}], "}"}]], "Print",
 CellChangeTimes->{3.966438671623336*^9, 3.9664440401064262`*^9, 
  3.967985298322267*^9, 3.968088185422193*^9, 3.968210637092429*^9, 
  3.969072674709621*^9, 3.970214466326025*^9, 3.9711317868840637`*^9, 
  3.972286203835327*^9},
 CellLabel->
  "During evaluation of \
In[304]:=",ExpressionUUID->"e2839935-0e57-432e-a396-bae458afb07a"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will now assume that the coefficients are in the \
correct field and compute them precisely.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9679988347123623`*^9, 
  3.967998863284176*^9}},ExpressionUUID->"7039bd6d-2240-44ae-817d-\
5c9162229963"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ExactCoeffs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExactCoeffsRR", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "84"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "10"}], "]"}], "==", "3"}], ",", 
       RowBox[{"Print", "[", "k", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"hm1", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"hm1rr", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<=", "220"}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"blah1", "=", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"ns", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "3500"}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], " ", "=", " ", 
         RowBox[{"Round", "[", 
          RowBox[{
           RowBox[{"10", "^", "3500"}], 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"Sqrt", "[", "6", "]"}], ",", "blah1"}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sol1", "=", 
         RowBox[{
          RowBox[{"LatticeReduce", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", 
               RowBox[{"-", "a1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", 
               RowBox[{"-", "a2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", 
               RowBox[{"-", "a3"}]}], "}"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"blah2", "=", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"ns", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "3500"}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], " ", "=", " ", 
         RowBox[{"Round", "[", 
          RowBox[{
           RowBox[{"10", "^", "3500"}], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], ",", 
             RowBox[{"Sqrt", "[", "3", "]"}], ",", "blah2"}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sol2", "=", 
         RowBox[{
          RowBox[{"LatticeReduce", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", 
               RowBox[{"-", "a1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", 
               RowBox[{"-", "a2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", 
               RowBox[{"-", "a3"}]}], "}"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"hm1", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"sol1", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"sol1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], 
               RowBox[{"Sqrt", "[", "6", "]"}]}]}], ")"}], "/", 
            RowBox[{"sol1", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"sol2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], 
               RowBox[{"Sqrt", "[", 
                RowBox[{"-", "2"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"sol2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], 
               RowBox[{"Sqrt", "[", 
                RowBox[{"-", "3"}], "]"}]}]}], ")"}], "/", 
            RowBox[{"sol2", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}]}], "]"}], " ", ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"hm1rr", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"sol1", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"sol1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "rr1"}], " ", "rr2"}], ")"}]}]}], ")"}], "/", 
            RowBox[{"sol1", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"sol2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "rr1"}], "-", 
              RowBox[{
               RowBox[{"sol2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "rr2"}]}], ")"}], "/", 
            RowBox[{"sol2", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}]}], "]"}], " ", ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ExactCoeffs", ",", "hm1"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ExactCoeffsRR", ",", "hm1rr"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9679988686067343`*^9, 3.967999193396755*^9}, {
  3.968058484042501*^9, 3.968058508993204*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"7d2ec3b5-edd8-42eb-ad86-79eac7fa2e01"],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.972286275648375*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"ae9679df-49d8-43d9-8d20-9925f8f31342"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.972286369424438*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"818da8f8-ba30-4ab9-8e86-e0f95bbdac73"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.97228646280831*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"e45b4bd2-ee2a-468a-8de5-86e4a4920274"],

Cell[BoxData["33"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.972286555170051*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"c0bd821e-064a-408d-8d54-db6c0fd358af"],

Cell[BoxData["43"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.972286646437326*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"f44a42bd-2360-4cdd-af0a-0497806844ea"],

Cell[BoxData["53"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.972286737438641*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"774f1a7d-f602-496e-bd06-2d85dd9d2e31"],

Cell[BoxData["63"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.972286830413767*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"e37a0eac-a72c-4499-bf5b-d401e76cc73a"],

Cell[BoxData["73"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.972286923285027*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"36f3d5e6-e62c-4191-9e4c-f7e7100d048f"],

Cell[BoxData["83"], "Print",
 CellChangeTimes->{3.967999208278021*^9, 3.968091250525548*^9, 
  3.968213661455605*^9, 3.969075680338937*^9, 3.970219069513678*^9, 
  3.971134780348669*^9, 3.972287015229303*^9},
 CellLabel->
  "During evaluation of \
In[313]:=",ExpressionUUID->"7a1b9768-d383-4f35-8b5d-5167db5ececa"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<NewFPPrr\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", 
    RowBox[{"ExactCoeffsRR", ".", "ml"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9679992869003887`*^9, 3.967999327773717*^9}, 
   3.9721383929178877`*^9},
 CellLabel->
  "In[316]:=",ExpressionUUID->"3f1f4d91-00d8-4c6b-bf0e-8c6dfd8438a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "4363"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols1", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "2"}], "+", "2"}], "==", "0"}], ",", 
    RowBox[{"Modulus", "->", "p"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sols2", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "2"}], "+", "3"}], "==", "0"}], ",", 
    RowBox[{"Modulus", "->", "p"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NewFPPmod4363", "=", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ExactCoeffsRR", ".", "ml"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"rr1", "->", "t"}], "/.", 
          RowBox[{"sols1", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"rr2", "->", "t"}], "/.", 
          RowBox[{"sols2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ",", "p"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<NewFPPmod4363\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "NewFPPmod4363"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9680020439002857`*^9, 3.968002059764668*^9}, {
  3.968002095422689*^9, 3.968002171857933*^9}, {3.96800221704718*^9, 
  3.968002230721157*^9}, {3.972251407187077*^9, 3.972251408665576*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"8db79a6e-8725-499f-810b-49f1f7103ab7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "1036"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "3327"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.968002049945793*^9, {3.968002145218885*^9, 3.968002174605667*^9}, 
   3.968002233492053*^9, 3.968092024703216*^9, 3.9682144235887613`*^9, 
   3.969076443064642*^9, 3.970219841513658*^9, 3.9711355418797283`*^9, 
   3.9722870375939083`*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"e3f7b977-2fb0-4fa7-9e1f-dc9416b03a9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "825"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "3538"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.968002049945793*^9, {3.968002145218885*^9, 3.968002174605667*^9}, 
   3.968002233492053*^9, 3.968092024703216*^9, 3.9682144235887613`*^9, 
   3.969076443064642*^9, 3.970219841513658*^9, 3.9711355418797283`*^9, 
   3.972287037597183*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"cda11a47-a970-4571-b76b-6a32c4c63be0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<ActionG24andC3Vtilde\>\"", "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", 
      RowBox[{"{", 
       RowBox[{"ActionG24Vtilde", ",", "C3action2Vtilde"}], "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{3.971165121712983*^9, 3.972138402160726*^9},
 CellLabel->
  "In[326]:=",ExpressionUUID->"9420b3f2-d4b8-4e06-966d-8e79cb0701cb"],

Cell[TextData[StyleBox["Some calculation for C3 x C3 cover of new FPP that \
can perhaps be used to find a nicer basis.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.968073695016069*^9, 
  3.968073713025097*^9}},ExpressionUUID->"f68286bf-8884-40b6-9a9d-\
98d4da618a08"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ws", "=", 
   RowBox[{"{", 
    RowBox[{
    "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
     ",", "W8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WtoVtilde", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n1", "=", "0"}], ",", 
    RowBox[{"n1", "<=", "2"}], ",", 
    RowBox[{"n1", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n2", "=", "0"}], ",", 
      RowBox[{"n2", "<=", "2"}], ",", 
      RowBox[{"n2", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"{", 
         RowBox[{"n1", ",", "n2"}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"rk", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"values", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", "71"}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"NewW", "=", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Char24", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "^", "n1"}], " ", 
                RowBox[{"Vtildes", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
               RowBox[{"ActionG24Vtilde", "[", 
                RowBox[{"[", "m", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "24"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"w", "^", "n2"}], "\[IndentingNewLine]", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Char24", "[", 
                   RowBox[{"[", "m", "]"}], "]"}], "^", "n1"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Vtildes", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "C3action2Vtilde"}],
                   ")"}]}], "/.", 
                RowBox[{"ActionG24Vtilde", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "24"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w", "^", "2"}], ")"}], "^", "n2"}], "  ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Char24", "[", 
                   RowBox[{"[", "m", "]"}], "]"}], "^", "n1"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Vtildes", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "C3action2Vtilde"}],
                     ")"}], "/.", "C3action2Vtilde"}], ")"}]}], "/.", 
                RowBox[{"ActionG24Vtilde", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "24"}], "}"}]}], "]"}]}]}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"newvalues", "=", 
           RowBox[{"NewW", "/.", "PointsAllUtildePhiVtilde"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MatrixRank", "[", 
              RowBox[{"Append", "[", 
               RowBox[{"values", ",", "newvalues"}], "]"}], "]"}], ">", 
             "rk"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"values", ",", "newvalues"}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "rk", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"WtoVtilde", ",", 
               RowBox[{
                RowBox[{"Ws", "[", 
                 RowBox[{"[", "count", "]"}], "]"}], "->", "NewW"}]}], "]"}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{3.968073775224042*^9},
 CellLabel->
  "In[329]:=",ExpressionUUID->"772a8bf7-5c97-4232-99f9-bc2a9ab7d526"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287038409519*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"8646c845-9d9e-4be0-ace5-5ba5c646d641"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287107395424*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"3580fc5c-9778-4131-b44a-43a02207fb4f"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287127176176*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"bfc636bc-29db-49fa-94e9-6bd6d389ec1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287201773807*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"3def9bc8-184f-4e9a-a95d-e3d6c131a11a"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287219407299*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"061c7805-9619-4198-9c69-f448497c5f04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.9722872945220947`*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"6e777ec7-dbc9-4b70-bb15-69e9b2ddf65c"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287312517655*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"dd6e276f-64b9-4db5-9aea-c35a4d036660"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287413900127*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"5ce20dc5-5d5d-4ae7-97a2-c867f7fa6644"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287451266302*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"811852d1-5391-4d0c-a655-093cbeb2e5a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287565259819*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"c92c9ddd-c0a9-4bf4-ad67-c9c6d5133ed4"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287591515239*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"54360cfa-d4c7-4107-81c3-736eaf9c39cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287716889944*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"98729422-d6ab-4ccf-b054-01ccf66e9b3f"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287735449345*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"741c0576-915d-4df0-b540-dd71b8fb5ca5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972287837354867*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"594fcd75-1780-4c41-b451-ab59b80f284f"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.9722878614176283`*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"75a7832f-ce3e-45e9-b17a-b3922821bad9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.9722879876769876`*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"cae5e4fd-63cd-458c-b076-c888bc1c0536"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.96814419652623*^9, 3.9682144243780613`*^9, 
  3.969076443848667*^9, 3.970219842407493*^9, 3.9711651292707033`*^9, 
  3.972288017939405*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"732a2acc-1140-468e-981c-241b7b46c926"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will compute product of W-s in terms of Z-s and \
see if there are any points defined over Q(Sqrt[-2],Sqrt[-3]) where two W-s \
are zero.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.969087489739812*^9, 3.969087549644627*^9}, {
  3.972251429130924*^9, 
  3.9722514306255503`*^9}},ExpressionUUID->"16f4d9d0-b63d-4c8c-b30b-\
0cfd7710d28b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Append", "[", 
       RowBox[{"Zs", ",", 
        RowBox[{"W1", " ", "W2"}]}], "]"}], "/.", 
      RowBox[{"Join", "[", 
       RowBox[{"ZtoVtilde", ",", "WtoVtilde"}], "]"}]}], "/.", 
     "PointsAllUtildePhiVtilde"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{
    RowBox[{"RowReduce", "[", "ns", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}], " ", 
    "+", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W1W2", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "k", "]"}], "]"}], 
       RowBox[{"Zs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Append", "[", 
       RowBox[{"Zs", ",", 
        RowBox[{"W3", " ", "W6"}]}], "]"}], "/.", 
      RowBox[{"Join", "[", 
       RowBox[{"ZtoVtilde", ",", "WtoVtilde"}], "]"}]}], "/.", 
     "PointsAllUtildePhiVtilde"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{
    RowBox[{"RowReduce", "[", "ns", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}], " ", 
    "+", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W3W6", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "k", "]"}], "]"}], 
       RowBox[{"Zs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Append", "[", 
       RowBox[{"Zs", ",", 
        RowBox[{"W4", " ", "W8"}]}], "]"}], "/.", 
      RowBox[{"Join", "[", 
       RowBox[{"ZtoVtilde", ",", "WtoVtilde"}], "]"}]}], "/.", 
     "PointsAllUtildePhiVtilde"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{
    RowBox[{"RowReduce", "[", "ns", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}], " ", 
    "+", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W4W8", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "k", "]"}], "]"}], 
       RowBox[{"Zs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Append", "[", 
       RowBox[{"Zs", ",", 
        RowBox[{"W5", " ", "W7"}]}], "]"}], "/.", 
      RowBox[{"Join", "[", 
       RowBox[{"ZtoVtilde", ",", "WtoVtilde"}], "]"}]}], "/.", 
     "PointsAllUtildePhiVtilde"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{
    RowBox[{"RowReduce", "[", "ns", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}], " ", 
    "+", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W5W7", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "k", "]"}], "]"}], 
       RowBox[{"Zs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<WiWj\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", 
    RowBox[{"{", 
     RowBox[{"W1W2", ",", "W3W6", ",", "W4W8", ",", "W5W7"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9690875658402576`*^9, 3.9690876409547443`*^9}, {
   3.9690876795667143`*^9, 3.96908769194661*^9}, {3.96908772405798*^9, 
   3.969087729468643*^9}, {3.969088799438661*^9, 3.969088873296393*^9}, {
   3.969088925617167*^9, 3.969088946602642*^9}, {3.969089201631577*^9, 
   3.969089209272842*^9}, {3.9690921732336273`*^9, 3.969092201796376*^9}, {
   3.97108086424914*^9, 3.971080868319756*^9}, {3.971080923161322*^9, 
   3.971080983013977*^9}, {3.971081018646881*^9, 3.97108105145818*^9}, 
   3.9711651121909637`*^9, {3.9711678733508368`*^9, 3.9711678739751596`*^9}, {
   3.972138431624956*^9, 3.972138438688003*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"918bc493-0132-477b-b5cf-2e5dfe9c3deb"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
122722055985801852203569455017598641263451778868240358298591362538658968592067\
925418270443985264740837111\\\", \\\"-\\\", \
RowBox[{\\\"\
245135369009622862393740750516505298416695518382526222304161690499863389262727\
9751022618359175576663820\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]}], \
\\\"22413112469764057107478087686752958852826078455579776882301218604958734983\
30193167689712759813505608128578001007201375500544657885682\\\"]\\).\"", 2, 
   336, 6, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288165510498*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"f4dd58ff-0f13-4cd8-8a29-c416e1464742"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
122722055985801852203569455017598641263451778868240358298591362538658968592067\
925418270443985264740837111\\\", \\\"+\\\", \
RowBox[{\\\"\
245135369009622862393740750516505298416695518382526222304161690499863389262727\
9751022618359175576663820\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]}], \
\\\"22413112469764057107478087686752958852826078455579776882301218604958734983\
30193167689712759813505608128578001007201375500544657885682\\\"]\\).\"", 2, 
   336, 7, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.97228816552667*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"a675c36d-c0b8-4042-9c5d-005fd9605195"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
257864976048653663199923022510668760125431961971830076177596196141203418334342\
1416776\\\", \\\"-\\\", \
RowBox[{\\\"\
234067074786147112700537461440122801758342144702713194748578120033834093188361\
4686463\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]}], \
\\\"17560607537598366138267234489781033664230452098497173678708014203407580157\
3972725040332973921534084752007963604\\\"]\\).\"", 2, 336, 8, 
   32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288170325914*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"65bc8442-7472-4325-a11b-81dbcc567e82"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 336, 9, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288170330617*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"2729b2e1-ce34-488b-a9ab-c8830e14d880"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
457855239943166227705723852616697129320270896438509155625836543614687115327909\
180924402663320321397013\\\"}], \\\"-\\\", \
RowBox[{\\\"\
172595662462382155121472143983627405182239518846398534380896738822723235250444\
0293033015078417063271920\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]}], \
\\\"54666127975034285627995335821348680128844093794097016786100533182826182886\
1022723826759209710611123933799512440780823292815770216020\\\"]\\).\"", 2, 
   340, 10, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.9722882533780413`*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"01a7640b-22df-4582-bbc1-0a69591deaa9"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
457855239943166227705723852616697129320270896438509155625836543614687115327909\
180924402663320321397013\\\"}], \\\"+\\\", \
RowBox[{\\\"\
172595662462382155121472143983627405182239518846398534380896738822723235250444\
0293033015078417063271920\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]}], \
\\\"54666127975034285627995335821348680128844093794097016786100533182826182886\
1022723826759209710611123933799512440780823292815770216020\\\"]\\).\"", 2, 
   340, 11, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.9722882533859243`*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"b59e0a68-3fee-42d6-866f-d245c56098b4"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
457855239943166227705723852616697129320270896438509155625836543614687115327909\
180924402663320321397013\\\"}], \\\"-\\\", \
RowBox[{\\\"\
172595662462382155121472143983627405182239518846398534380896738822723235250444\
0293033015078417063271920\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]}], \
\\\"54666127975034285627995335821348680128844093794097016786100533182826182886\
1022723826759209710611123933799512440780823292815770216020\\\"]\\).\"", 2, 
   340, 12, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.9722882533885393`*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"8e24539d-e449-4ef5-93fe-cec22e70bbae"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 340, 13, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288253390761*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"1688f648-a5dc-45bc-ae9d-c51469957a9f"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
619891909967451041750878483672057172894848031389544115977192806367455086808514\
713805949745806951644161220727\\\"}], \\\"-\\\", \
RowBox[{RowBox[{\\\"3061056844250252382411213676110804746449612598051\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"62666979522136526199373882509377109882516277353442\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}], \
\\\"68330473323673855663569049963252996213849963478869507101954222457205415560\
31239638744959417698754804722920385704783978830880001392163592\\\"]\\).\"", 2,
    344, 14, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288348654087*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"843dadd1-d21f-4bbf-a803-5354b7fabcf1"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
619891909967451041750878483672057172894848031389544115977192806367455086808514\
713805949745806951644161220727\\\"}], \\\"+\\\", \
RowBox[{RowBox[{\\\"3061056844250252382411213676110804746449612598051\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"62666979522136526199373882509377109882516277353442\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}], \
\\\"68330473323673855663569049963252996213849963478869507101954222457205415560\
31239638744959417698754804722920385704783978830880001392163592\\\"]\\).\"", 2,
    344, 15, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.9722883486592493`*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"eaa733e4-a27b-4d72-b260-7de9c5364504"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
232045156888052036646259240888720103419146489030427270950574130344259869142646\
6459768596\\\", \\\"-\\\", \
RowBox[{\\\"\
374344025163078066424278138311837956660289529807182202261697473798512340525702\
5767538667\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]}], \
\\\"93689267673094619614219260341418845044262482521501640536625052460877666009\
0134531548720871085808056119718975186092\\\"]\\).\"", 2, 344, 16, 
   32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288353435073*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"eb28e59f-8dae-4867-9407-a3c8b077f2cf"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 344, 17, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288353439371*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"0040663e-1c79-4aa7-84d0-182f23c93652"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
207789259978729805907068149176227355106316775857873880290514769833339402803668\
3579916213633291951302762658085\\\"}], \\\"-\\\", \
RowBox[{RowBox[{\\\"1368927444825894617179514231278322446489558761257\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"11\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"4380402987938304645686108848385681197218416318590\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}], \
\\\"47831331326571698964498334974277097349694974435208654971367955720043790892\
218677471214715923891283633060442699933487851816160009745145144\\\"]\\).\"", 
   2, 348, 18, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.9722884397395487`*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"d58015ac-d77d-4dda-9887-dbbbc15e5fc9"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
207789259978729805907068149176227355106316775857873880290514769833339402803668\
3579916213633291951302762658085\\\"}], \\\"+\\\", \
RowBox[{RowBox[{\\\"1368927444825894617179514231278322446489558761257\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"11\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"4380402987938304645686108848385681197218416318590\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}], \
\\\"47831331326571698964498334974277097349694974435208654971367955720043790892\
218677471214715923891283633060442699933487851816160009745145144\\\"]\\).\"", 
   2, 348, 19, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.9722884397450447`*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"5e9908c7-eee5-4b7e-9d5c-3bab17a0d90c"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
736388080436170388266151419721862163923054389719175225626973998948795092208026\
80771796634\\\"}], \\\"-\\\", \
RowBox[{\\\"\
300532579035366073362315064981599139641773423584568668773654325901309654519252\
26284449517\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]}], \
\\\"93689267673094619614219260341418845044262482521501640536625052460877666009\
0134531548720871085808056119718975186092\\\"]\\).\"", 2, 348, 20, 
   32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288444523355*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"a1c0c5ce-5c50-414e-947d-2629c509ec1c"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 348, 21, 32821355477412731177, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9690889803248777`*^9, 3.969089245563881*^9, 
  3.970221010480989*^9, 3.972288444528696*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"d7381d1f-9080-4f4f-8070-5f8a4ddc0bc1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9702450373454943`*^9, 
  3.970245038543219*^9}},ExpressionUUID->"2674c7ba-4045-42f6-a74f-\
1206e30cfdd4"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.972288626051606*^9},ExpressionUUID->"7268b283-ed22-46c8-8f4f-\
1e9c97c01f62"]
},
WindowSize->{1042, 875},
WindowMargins->{{34, Automatic}, {Automatic, 17}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c745c046-3bd3-4c22-b863-24a852febcb6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 571, 13, 70, "Input",ExpressionUUID->"887c346d-dbd8-452e-90ea-148672652198"],
Cell[1150, 37, 265, 3, 33, "Output",ExpressionUUID->"3f56c989-a378-4326-a23b-be5e72c547cb"]
}, Open  ]],
Cell[1430, 43, 3461, 100, 601, "Input",ExpressionUUID->"42bd2a9a-ffc4-4204-b9f4-688a65b8ba9e"],
Cell[4894, 145, 16899, 416, 1785, "Input",ExpressionUUID->"0232bb7e-8f38-49b5-ab4d-78021c67b808"],
Cell[21796, 563, 884, 14, 211, "Text",ExpressionUUID->"9a0bcf5b-c7cd-4aa1-a01c-7ab60d01c3fe"],
Cell[CellGroupData[{
Cell[22705, 581, 10792, 258, 1275, "Input",ExpressionUUID->"9e236e09-d370-4f13-9718-2ddcc853a274"],
Cell[CellGroupData[{
Cell[33522, 843, 861, 17, 23, "Print",ExpressionUUID->"9680277d-27aa-49ae-9a53-e228a389ccc2"],
Cell[34386, 862, 689, 11, 23, "Print",ExpressionUUID->"3d706f29-71e1-4af5-8281-78a9343dbf57"],
Cell[35078, 875, 861, 17, 23, "Print",ExpressionUUID->"29d3b308-bdcd-4f56-84fe-24712ab6b3c1"],
Cell[35942, 894, 686, 11, 23, "Print",ExpressionUUID->"19ec7d15-feb1-46b9-ab46-fab4ac9fe83c"],
Cell[36631, 907, 861, 17, 23, "Print",ExpressionUUID->"5ed3acff-ffe5-4b6c-9564-88ca553044b0"],
Cell[37495, 926, 687, 11, 23, "Print",ExpressionUUID->"fbb3d6fc-2df6-4dae-8b8e-7d025dc24dc9"],
Cell[38185, 939, 861, 17, 23, "Print",ExpressionUUID->"56abc273-2356-4129-8ba7-bf8cbe73edfd"],
Cell[39049, 958, 687, 11, 23, "Print",ExpressionUUID->"cca6d375-2ebf-4a96-ae05-2b3051471bbf"],
Cell[39739, 971, 861, 17, 23, "Print",ExpressionUUID->"50802fd1-bdc5-4e58-b4da-4daeb3746fe8"],
Cell[40603, 990, 687, 11, 23, "Print",ExpressionUUID->"8d204ef7-cd7f-49e4-a8c0-6822bd48498d"],
Cell[41293, 1003, 861, 17, 23, "Print",ExpressionUUID->"32ef3d16-eaad-40a4-8905-0db1d5b9ddd7"],
Cell[42157, 1022, 689, 11, 23, "Print",ExpressionUUID->"b092f3e2-3825-4cd0-88a2-9a33c51b39e4"],
Cell[42849, 1035, 861, 17, 23, "Print",ExpressionUUID->"7476e29a-da5b-4297-a34e-a6ec133d77d4"],
Cell[43713, 1054, 689, 11, 23, "Print",ExpressionUUID->"ca8e71e4-24d6-4452-9d48-1fdc75ef0fc1"],
Cell[44405, 1067, 863, 17, 23, "Print",ExpressionUUID->"0bc72c7e-fb91-4ee8-a1c7-3cf9759532f0"],
Cell[45271, 1086, 686, 11, 23, "Print",ExpressionUUID->"5866d4da-a320-486e-ac1a-06d299c40200"],
Cell[45960, 1099, 861, 17, 23, "Print",ExpressionUUID->"c7127218-a2a1-434c-90a6-9aea7bf61e70"],
Cell[46824, 1118, 687, 11, 23, "Print",ExpressionUUID->"03835b84-dc04-4e9e-93b5-13e4034da5b3"]
}, Open  ]],
Cell[47526, 1132, 728, 15, 64, "Message",ExpressionUUID->"21848c5a-e297-4db6-8e75-c8a6e93c3b9b"],
Cell[48257, 1149, 726, 15, 64, "Message",ExpressionUUID->"0b469e43-99bd-4e14-bc52-92647707cac7"],
Cell[48986, 1166, 736, 15, 64, "Message",ExpressionUUID->"671942d3-7e3b-49d1-bf75-c8c6698a83a0"],
Cell[49725, 1183, 469, 10, 26, "Message",ExpressionUUID->"829230b1-82c1-4eb2-8469-5e0fa2b566d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50231, 1198, 1372, 32, 111, "Input",ExpressionUUID->"598bf127-151f-459f-b955-8e456bebd38c"],
Cell[CellGroupData[{
Cell[51628, 1234, 613, 12, 23, "Print",ExpressionUUID->"36610294-9763-4742-80db-1b07dc2bbb9f"],
Cell[52244, 1248, 615, 12, 23, "Print",ExpressionUUID->"817194a6-cdc2-475f-a47e-7d32ba0a6219"],
Cell[52862, 1262, 613, 12, 23, "Print",ExpressionUUID->"997bb1f9-9f98-4252-8a8f-d41d7be7ef7c"],
Cell[53478, 1276, 613, 12, 23, "Print",ExpressionUUID->"6c72055e-4862-4fba-b2a0-fd9627dd4844"],
Cell[54094, 1290, 613, 12, 23, "Print",ExpressionUUID->"948144bb-3c4f-4d1c-9c5b-16432a0bef55"],
Cell[54710, 1304, 613, 12, 23, "Print",ExpressionUUID->"8ffbdba6-c232-4936-b1bd-561a9392d254"],
Cell[55326, 1318, 615, 12, 23, "Print",ExpressionUUID->"d24aca6c-59c9-4a8c-ac04-4c8f4442f031"],
Cell[55944, 1332, 615, 12, 23, "Print",ExpressionUUID->"27934441-21fe-4994-8ce0-1a34057ffa7d"],
Cell[56562, 1346, 615, 12, 23, "Print",ExpressionUUID->"3de2fd8a-495b-4185-b6f3-bb5d60f85402"]
}, Open  ]]
}, Open  ]],
Cell[57204, 1362, 287, 6, 45, "Text",ExpressionUUID->"f7ad95de-26d8-4669-a10f-a8b3d89c61b9"],
Cell[CellGroupData[{
Cell[57516, 1372, 2368, 69, 131, "Input",ExpressionUUID->"de4988b5-95d0-42da-8ee8-2d8fc7708e1e"],
Cell[59887, 1443, 975, 17, 33, "Output",ExpressionUUID->"bcfa6854-965b-4086-80cd-27c978343e64"],
Cell[60865, 1462, 976, 17, 33, "Output",ExpressionUUID->"ca7c843c-58c2-4bbe-b193-c93afab574e7"],
Cell[61844, 1481, 4313, 93, 176, "Output",ExpressionUUID->"4eebf98e-c25e-4e1e-b2d4-85b5c7ab44de"]
}, Open  ]],
Cell[66172, 1577, 573, 10, 111, "Text",ExpressionUUID->"4c72d04e-f4ee-4a29-ba76-6ac6e0987fc4"],
Cell[CellGroupData[{
Cell[66770, 1591, 10941, 313, 723, "Input",ExpressionUUID->"65370d85-5f21-411a-868a-b0509aa44093"],
Cell[77714, 1906, 1068, 18, 23, "Print",ExpressionUUID->"7b7595ed-ae9d-44ed-974b-db36d9a03d21"],
Cell[78785, 1926, 26652, 560, 190, "Output",ExpressionUUID->"85df01de-e77d-45ac-8f60-0b0916efac35"],
Cell[105440, 2488, 3268, 52, 137, "Message",ExpressionUUID->"f6dfc221-af26-493b-8542-9bf7fe0a6b15"],
Cell[108711, 2542, 4301, 75, 119, "Output",ExpressionUUID->"d0c47e2f-faae-4c7c-849d-084c17c872ca"]
}, Open  ]],
Cell[113027, 2620, 446, 8, 78, "Text",ExpressionUUID->"837b82af-982f-4aac-80ba-002248df8437"],
Cell[CellGroupData[{
Cell[113498, 2632, 6360, 175, 907, "Input",ExpressionUUID->"05d39bc7-a982-4092-b2e5-d632e6563e80"],
Cell[119861, 2809, 658, 10, 33, "Output",ExpressionUUID->"b4683eaa-b034-4797-b8d5-9099137708a0"]
}, Open  ]],
Cell[120534, 2822, 845, 13, 177, "Text",ExpressionUUID->"9ecc1850-45b5-4d42-9c0a-a20b91fcf75f"],
Cell[CellGroupData[{
Cell[121404, 2839, 4687, 128, 437, "Input",ExpressionUUID->"427b8aeb-723f-41d4-82d7-4008fc44647a"],
Cell[126094, 2969, 852, 12, 33, "Output",ExpressionUUID->"82c42d6b-63bf-4e55-91b2-eb35231ce7f4"],
Cell[126949, 2983, 868, 12, 33, "Output",ExpressionUUID->"e2f5c695-1910-4c5a-8df9-fcf888ef5c07"],
Cell[127820, 2997, 867, 12, 33, "Output",ExpressionUUID->"06fe776f-fd98-4412-bfec-cef6916bbd3f"],
Cell[CellGroupData[{
Cell[128712, 3013, 567, 9, 23, "Print",ExpressionUUID->"fdde1058-00a6-4d9f-96c9-de2bd1868851"],
Cell[129282, 3024, 578, 9, 23, "Print",ExpressionUUID->"85d599b3-fc7d-43aa-a906-40e154973d5e"],
Cell[129863, 3035, 581, 9, 23, "Print",ExpressionUUID->"cb82ea41-9dae-4091-925e-0014603d30b5"],
Cell[130447, 3046, 578, 9, 23, "Print",ExpressionUUID->"0eb604b9-9a33-4a3c-9a8e-1c730e5672e1"],
Cell[131028, 3057, 579, 9, 23, "Print",ExpressionUUID->"61c23968-d2c8-4eb5-b9fd-defac763b389"],
Cell[131610, 3068, 576, 9, 23, "Print",ExpressionUUID->"ed2452e6-969e-420d-87a8-349c72b0579c"]
}, Open  ]]
}, Open  ]],
Cell[132213, 3081, 439, 8, 45, "Text",ExpressionUUID->"ea13ee37-a25c-4d6f-8066-607a468f44bd"],
Cell[CellGroupData[{
Cell[132677, 3093, 10149, 281, 907, "Input",ExpressionUUID->"af783101-8e9a-419b-9753-8fa9dd26f306"],
Cell[142829, 3376, 1166, 18, 33, "Output",ExpressionUUID->"915314ba-3209-4c58-85e6-243bbdf7ae2e"],
Cell[143998, 3396, 669, 9, 33, "Output",ExpressionUUID->"e26d1a84-72e8-4a54-bccf-1c35ae9c55d5"],
Cell[144670, 3407, 666, 9, 33, "Output",ExpressionUUID->"d5011448-e834-43a8-8a28-b76ae91f209a"],
Cell[145339, 3418, 683, 9, 33, "Output",ExpressionUUID->"7159d4a3-784a-425b-b55a-0c60a2d42494"],
Cell[146025, 3429, 683, 9, 33, "Output",ExpressionUUID->"4517914f-383c-4573-b34a-a3715830cb62"],
Cell[CellGroupData[{
Cell[146733, 3442, 551, 9, 23, "Print",ExpressionUUID->"79d06b89-6a28-4bbc-8027-40a3afceea53"],
Cell[147287, 3453, 562, 9, 23, "Print",ExpressionUUID->"cf64d7f3-dc0f-4d64-a915-f52a17b5928c"],
Cell[147852, 3464, 563, 9, 23, "Print",ExpressionUUID->"9a0ecb58-3465-445b-b362-279e3c4f6765"],
Cell[148418, 3475, 562, 9, 23, "Print",ExpressionUUID->"619ed86e-c3a1-4b4c-bcd1-b4944dbe94d2"],
Cell[148983, 3486, 561, 9, 23, "Print",ExpressionUUID->"4b6a01f2-a59a-46e9-9006-bd23b82cb00e"],
Cell[149547, 3497, 560, 9, 23, "Print",ExpressionUUID->"662d5ce2-f53e-4890-b7e9-f9700ed3f4b9"]
}, Open  ]]
}, Open  ]],
Cell[150134, 3510, 16681, 509, 1020, "Input",ExpressionUUID->"7277ff0e-a2bd-4861-a94c-52eb395a7adf"],
Cell[166818, 4021, 299, 6, 45, "Text",ExpressionUUID->"3dba03ec-23ba-41bc-8e6a-a5ff69a0c87a"],
Cell[CellGroupData[{
Cell[167142, 4031, 16885, 413, 1050, "Input",ExpressionUUID->"e4b4d042-6fb4-4a25-b1ae-7dd2434ef540"],
Cell[CellGroupData[{
Cell[184052, 4448, 679, 12, 23, "Print",ExpressionUUID->"bb159142-f7ee-480b-b1fe-24a16118c172"],
Cell[184734, 4462, 688, 12, 23, "Print",ExpressionUUID->"772a525a-3402-4ef2-a369-362d1aefe40a"],
Cell[185425, 4476, 688, 12, 23, "Print",ExpressionUUID->"273d713f-637f-4f3d-af1c-e828ae2239aa"],
Cell[186116, 4490, 690, 12, 23, "Print",ExpressionUUID->"d798a35b-7c7a-4966-87b5-4e0224f3c0ef"],
Cell[186809, 4504, 688, 12, 23, "Print",ExpressionUUID->"5712053a-d66b-403c-8143-4a504991f2ff"],
Cell[187500, 4518, 687, 12, 23, "Print",ExpressionUUID->"46e59098-47b8-4edb-88ea-46decab67084"],
Cell[188190, 4532, 689, 12, 23, "Print",ExpressionUUID->"abe62331-3b09-42b9-820b-3cb75fab035a"],
Cell[188882, 4546, 689, 12, 23, "Print",ExpressionUUID->"7be70aba-acf2-4e36-8673-0b113677ba1c"],
Cell[189574, 4560, 686, 12, 23, "Print",ExpressionUUID->"c2f5a6b2-68b7-40cb-b7ff-d42c7b71e861"],
Cell[190263, 4574, 688, 12, 23, "Print",ExpressionUUID->"2592a017-0930-4a2a-8a1f-cf5b9a2784d9"]
}, Open  ]]
}, Open  ]],
Cell[190978, 4590, 420, 8, 78, "Text",ExpressionUUID->"3be8f359-0731-4bbe-b02a-a817937ed30a"],
Cell[CellGroupData[{
Cell[191423, 4602, 424, 9, 49, "Input",ExpressionUUID->"77092e08-bd90-41d4-9433-9824f505c6f1"],
Cell[191850, 4613, 504, 8, 33, "Output",ExpressionUUID->"d0d3b925-2404-4fd9-93f2-2b27aa8321cf"],
Cell[192357, 4623, 504, 8, 33, "Output",ExpressionUUID->"48f08d5c-8658-41b5-b15e-70092536e8be"]
}, Open  ]],
Cell[192876, 4634, 498, 9, 78, "Text",ExpressionUUID->"6999e247-0325-4a8c-80c3-4aeefdc3488f"],
Cell[193377, 4645, 4912, 126, 274, "Input",ExpressionUUID->"bffc5016-94cd-4c83-8b2e-b1d58ee94435"],
Cell[198292, 4773, 293, 6, 45, "Text",ExpressionUUID->"2eed242d-384d-41a8-a631-8d8da044523a"],
Cell[CellGroupData[{
Cell[198610, 4783, 6025, 165, 458, "Input",ExpressionUUID->"e16d81b2-67c2-426a-a385-50521329bff4"],
Cell[204638, 4950, 856, 13, 33, "Output",ExpressionUUID->"9b0807c6-861b-4e7a-b67b-539cddc71b62"],
Cell[205497, 4965, 856, 13, 33, "Output",ExpressionUUID->"d83cd040-67fd-4816-a102-1a111a3294a6"],
Cell[206356, 4980, 875, 13, 33, "Output",ExpressionUUID->"89552af3-e8d1-41de-b403-f29aeea7901a"],
Cell[CellGroupData[{
Cell[207256, 4997, 477, 8, 23, "Print",ExpressionUUID->"d6579cf2-90db-401e-bf74-7d16969fbb50"],
Cell[207736, 5007, 491, 8, 23, "Print",ExpressionUUID->"2abff09d-ec6d-4a67-b111-562f833d208e"],
Cell[208230, 5017, 492, 8, 23, "Print",ExpressionUUID->"f029d573-0a1e-4b41-a273-79ba7e94a8fd"],
Cell[208725, 5027, 491, 8, 23, "Print",ExpressionUUID->"d67f9529-c02d-4b0a-bdec-02894a137e8b"],
Cell[209219, 5037, 490, 8, 23, "Print",ExpressionUUID->"8aec48f1-58cf-4de5-8715-81668a5fde05"],
Cell[209712, 5047, 489, 8, 23, "Print",ExpressionUUID->"e2397de3-923b-47b6-baa1-606bd238ddef"]
}, Open  ]]
}, Open  ]],
Cell[210228, 5059, 486, 9, 111, "Text",ExpressionUUID->"c05a848d-cd16-482e-8a68-5e8e5819413d"],
Cell[210717, 5070, 436, 8, 78, "Text",ExpressionUUID->"7e068502-f13d-464b-ace8-f3ea06f78dc1"],
Cell[211156, 5080, 306, 6, 78, "Text",ExpressionUUID->"2fd4e5dc-21f3-428d-93ed-f3b247ade638"],
Cell[CellGroupData[{
Cell[211487, 5090, 4877, 137, 458, "Input",ExpressionUUID->"e8693c63-e1c0-4fac-a2d8-7202f72e8832"],
Cell[216367, 5229, 657, 12, 33, "Output",ExpressionUUID->"baaf0700-a1da-4297-8e95-3461860585ef"],
Cell[217027, 5243, 674, 13, 33, "Output",ExpressionUUID->"f9c6670b-c33f-46a1-a64b-97a3bc67e5db"],
Cell[217704, 5258, 683, 13, 33, "Output",ExpressionUUID->"05e873c2-f828-458e-afaf-d6eb7d57cbb2"]
}, Open  ]],
Cell[218402, 5274, 351, 7, 45, "Text",ExpressionUUID->"32d9463c-6182-4124-9126-c5ff5dd74deb"],
Cell[CellGroupData[{
Cell[218778, 5285, 8786, 226, 764, "Input",ExpressionUUID->"924636e0-39ac-464a-8ca0-3fbcee95bdd3"],
Cell[227567, 5513, 1339, 23, 33, "Output",ExpressionUUID->"887bfa72-0851-4e23-b7d4-2cdfcb7e1742"],
Cell[228909, 5538, 1218, 18, 33, "Output",ExpressionUUID->"6e4480b6-2174-41bc-8a98-6dac0b041591"],
Cell[230130, 5558, 1339, 23, 33, "Output",ExpressionUUID->"8b348e58-b57e-4fc0-b0d2-3eaf225f5703"],
Cell[CellGroupData[{
Cell[231494, 5585, 1340, 24, 23, "Print",ExpressionUUID->"7f363168-7733-4bdb-ab05-c73a81ee223e"],
Cell[232837, 5611, 1403, 24, 23, "Print",ExpressionUUID->"c805bf36-eb32-404e-a74c-af7374932faf"],
Cell[234243, 5637, 1607, 29, 23, "Print",ExpressionUUID->"0c2dad23-c3fd-40ee-aac8-24de231d6c42"],
Cell[235853, 5668, 1690, 30, 23, "Print",ExpressionUUID->"57cd1bae-e60e-4ca2-a730-2b1a05d578b6"]
}, Open  ]]
}, Open  ]],
Cell[237570, 5702, 384, 7, 45, "Text",ExpressionUUID->"dc5689c8-7fcd-4950-83b6-9827d18dd464"],
Cell[CellGroupData[{
Cell[237979, 5713, 13496, 353, 1071, "Input",ExpressionUUID->"3fe1a52a-9cec-48f1-93d8-8880e1e427e6"],
Cell[CellGroupData[{
Cell[251500, 6070, 896, 17, 23, "Print",ExpressionUUID->"bf3f750d-8856-410f-97fc-54a7b2270162"],
Cell[252399, 6089, 957, 17, 23, "Print",ExpressionUUID->"2d2082d5-29b6-46b1-bb42-293517063b27"],
Cell[253359, 6108, 1163, 22, 23, "Print",ExpressionUUID->"eba92eeb-60f3-4db5-97a9-b0d958e6e11a"],
Cell[254525, 6132, 1244, 23, 23, "Print",ExpressionUUID->"701067e8-2344-4979-9e6e-7810583d8a55"]
}, Open  ]]
}, Open  ]],
Cell[255796, 6159, 468, 8, 78, "Text",ExpressionUUID->"d2e3bcfc-0e45-4fb9-a106-5207bc13424b"],
Cell[CellGroupData[{
Cell[256289, 6171, 3747, 95, 315, "Input",ExpressionUUID->"7f6ec0c0-e9c6-410f-96f7-5d80000c168d"],
Cell[CellGroupData[{
Cell[260061, 6270, 532, 9, 23, "Print",ExpressionUUID->"f23ff4a4-319f-49c4-87e9-15e9f1fcaa5e"],
Cell[260596, 6281, 532, 9, 23, "Print",ExpressionUUID->"2a702646-f560-474a-98e6-2bc26a0e3234"],
Cell[261131, 6292, 532, 9, 23, "Print",ExpressionUUID->"a4267907-63ef-494e-b61b-627d028237ec"],
Cell[261666, 6303, 534, 9, 23, "Print",ExpressionUUID->"5b50e5b8-5a08-4714-8f92-09985c9cb4f1"],
Cell[262203, 6314, 534, 9, 23, "Print",ExpressionUUID->"0955a4d0-14c4-4e92-ae4e-803d61333d5f"],
Cell[262740, 6325, 532, 9, 23, "Print",ExpressionUUID->"092e661a-918d-4565-9921-83491a3aa2ab"],
Cell[263275, 6336, 532, 9, 23, "Print",ExpressionUUID->"65e7017f-0195-445e-a86a-6154d64df6c4"],
Cell[263810, 6347, 532, 9, 23, "Print",ExpressionUUID->"1837debe-90e4-4020-ac5a-8763faa7a1f4"],
Cell[264345, 6358, 532, 9, 23, "Print",ExpressionUUID->"b4dabb30-6427-4af0-92d6-d7643990b9b0"],
Cell[264880, 6369, 533, 9, 23, "Print",ExpressionUUID->"46e69f28-7ed7-4694-824c-b95ebc31c34c"],
Cell[265416, 6380, 533, 9, 23, "Print",ExpressionUUID->"ad950dc2-a092-4b52-89df-4dc5e193dc38"],
Cell[265952, 6391, 533, 9, 23, "Print",ExpressionUUID->"01140380-7b7d-4f4c-b34b-aa4d430a6acb"],
Cell[266488, 6402, 533, 9, 23, "Print",ExpressionUUID->"859d8f83-5846-4ff3-937a-84c9fa7286d3"],
Cell[267024, 6413, 533, 9, 23, "Print",ExpressionUUID->"53fd5a2d-71bd-40a9-aac0-d960f3de74d0"],
Cell[267560, 6424, 533, 9, 23, "Print",ExpressionUUID->"4d096660-3ef8-4a10-9893-baa8603f25eb"],
Cell[268096, 6435, 535, 9, 23, "Print",ExpressionUUID->"689be61c-f383-4dbf-bb2e-33527729a4c4"],
Cell[268634, 6446, 533, 9, 23, "Print",ExpressionUUID->"53949ac1-a05d-416f-a661-cb2f9dc71cb2"],
Cell[269170, 6457, 533, 9, 23, "Print",ExpressionUUID->"d937fe9b-4d8e-4850-9af8-015236222420"],
Cell[269706, 6468, 533, 9, 23, "Print",ExpressionUUID->"ad9ef883-e886-4f9a-93a5-7b0895a6308d"],
Cell[270242, 6479, 533, 9, 23, "Print",ExpressionUUID->"d6fa3087-5213-4542-9da2-f21f98ca607e"],
Cell[270778, 6490, 533, 9, 23, "Print",ExpressionUUID->"166d2629-e141-40f9-91df-14d276713a0c"],
Cell[271314, 6501, 532, 9, 23, "Print",ExpressionUUID->"549f0b6b-e240-4317-8f96-5547b115453c"],
Cell[271849, 6512, 532, 9, 23, "Print",ExpressionUUID->"7751dc86-1d43-41b2-8bb8-1f93b41a76e4"],
Cell[272384, 6523, 535, 9, 23, "Print",ExpressionUUID->"b65d7e69-9d4c-49f3-a1e9-d6827a5dfb36"]
}, Open  ]]
}, Open  ]],
Cell[272946, 6536, 241, 5, 29, "Input",ExpressionUUID->"88da8551-2209-47f1-bbbe-985ef833ad60"],
Cell[CellGroupData[{
Cell[273212, 6545, 4338, 108, 335, "Input",ExpressionUUID->"7b1faea4-f85b-4b60-990b-79447837dc87"],
Cell[CellGroupData[{
Cell[277575, 6657, 475, 8, 23, "Print",ExpressionUUID->"1a194405-ef7d-4659-9136-b26bb0152149"],
Cell[278053, 6667, 477, 8, 23, "Print",ExpressionUUID->"27dcb892-6fae-4d77-8b32-cd4b7d4a14b4"],
Cell[278533, 6677, 475, 8, 23, "Print",ExpressionUUID->"2032613e-d86a-44fc-92d9-a8ddca2478f4"],
Cell[279011, 6687, 475, 8, 23, "Print",ExpressionUUID->"78c6cf7f-f2f1-4f8a-b833-4f2251d51c3d"],
Cell[279489, 6697, 475, 8, 23, "Print",ExpressionUUID->"3c77ac10-1678-41b9-9f3a-7459065ae4f6"],
Cell[279967, 6707, 477, 8, 23, "Print",ExpressionUUID->"9f846a83-1422-496b-ae21-cb77f907fc8c"],
Cell[280447, 6717, 475, 8, 23, "Print",ExpressionUUID->"50919b46-1bbd-4030-96c3-c1b2aeab5627"],
Cell[280925, 6727, 475, 8, 23, "Print",ExpressionUUID->"1c27b5f5-f604-418d-8314-efb0ae224fec"],
Cell[281403, 6737, 477, 8, 23, "Print",ExpressionUUID->"006cfdd2-ee02-48d5-9753-229175c5f148"],
Cell[281883, 6747, 476, 8, 23, "Print",ExpressionUUID->"a1ad685e-a974-48bb-b264-991134a9d8fb"],
Cell[282362, 6757, 475, 8, 23, "Print",ExpressionUUID->"a909519a-5434-472e-a58e-942ea1e92809"],
Cell[282840, 6767, 476, 8, 23, "Print",ExpressionUUID->"a1e02bb0-58cc-4920-a607-aa0df1a3d9eb"],
Cell[283319, 6777, 476, 8, 23, "Print",ExpressionUUID->"526a1744-d33f-4399-8b10-33e201787514"],
Cell[283798, 6787, 475, 8, 23, "Print",ExpressionUUID->"41a970bf-9e36-4707-868e-78cc897267c2"],
Cell[284276, 6797, 476, 8, 23, "Print",ExpressionUUID->"4f8bea38-5379-457c-ba76-f8e974707d6c"],
Cell[284755, 6807, 476, 8, 23, "Print",ExpressionUUID->"8acbab29-f711-4046-a845-1b16dea8e477"],
Cell[285234, 6817, 475, 8, 23, "Print",ExpressionUUID->"1af5e52a-8c2f-4d24-bfed-8200e3eb77dd"],
Cell[285712, 6827, 476, 8, 23, "Print",ExpressionUUID->"9d67a23d-5b3e-4fd5-a0c1-6b973f5b4c33"],
Cell[286191, 6837, 478, 8, 23, "Print",ExpressionUUID->"0c090a7f-af97-4377-b6d1-b7c84de60af0"],
Cell[286672, 6847, 476, 8, 23, "Print",ExpressionUUID->"b445b6db-0154-4360-810f-1238c5503eaa"],
Cell[287151, 6857, 475, 8, 23, "Print",ExpressionUUID->"bc64b38e-8498-4a2e-8e1c-b8a67b7832bc"],
Cell[287629, 6867, 476, 8, 23, "Print",ExpressionUUID->"57676f19-ff78-40a8-99ab-2fa08561d698"],
Cell[288108, 6877, 478, 8, 23, "Print",ExpressionUUID->"f70aa272-a893-46ad-8e25-328c5b2f884b"],
Cell[288589, 6887, 476, 8, 23, "Print",ExpressionUUID->"39b9f4f4-11d8-419b-9e72-7d4d26782e41"]
}, Open  ]]
}, Open  ]],
Cell[289092, 6899, 1943, 28, 509, "Text",ExpressionUUID->"cbbe4b61-d15a-4ad7-af33-cffba218acc2"],
Cell[CellGroupData[{
Cell[291060, 6931, 11871, 333, 1111, "Input",ExpressionUUID->"cd3faa26-d903-40da-bca0-7f2b8b58f9ab"],
Cell[302934, 7266, 411, 7, 33, "Output",ExpressionUUID->"86c81990-6ec4-47aa-96b0-0de88b8e82fa"],
Cell[303348, 7275, 427, 7, 33, "Output",ExpressionUUID->"b374528b-48f4-4161-aa17-79425890eb37"],
Cell[303778, 7284, 426, 7, 33, "Output",ExpressionUUID->"3b8aa479-c326-4fb3-a5d6-5c1b3bbfb346"],
Cell[CellGroupData[{
Cell[304229, 7295, 455, 8, 23, "Print",ExpressionUUID->"06330c9f-0e9b-4242-9e64-13dbf71b20f7"],
Cell[304687, 7305, 468, 8, 23, "Print",ExpressionUUID->"a95119d1-445f-4add-8d52-8a342e92a664"],
Cell[305158, 7315, 471, 8, 23, "Print",ExpressionUUID->"f622b7d1-8af2-4680-962f-a46106fac391"],
Cell[305632, 7325, 468, 8, 23, "Print",ExpressionUUID->"63e2eb00-3eb5-444d-ae0c-31304df4ade1"],
Cell[306103, 7335, 469, 8, 23, "Print",ExpressionUUID->"c5ee34fd-ec57-47b7-83f3-d1f1f750faa2"],
Cell[306575, 7345, 466, 8, 23, "Print",ExpressionUUID->"cc7d7043-ea83-4427-b3a1-a09e3d0a535a"]
}, Open  ]],
Cell[307056, 7356, 526, 11, 33, "Output",ExpressionUUID->"0a2b9eff-e49d-413c-9144-479c1b1edd66"],
Cell[307585, 7369, 526, 11, 33, "Output",ExpressionUUID->"efbd4c83-facc-442d-a1b9-07d0f87f885d"],
Cell[308114, 7382, 528, 11, 33, "Output",ExpressionUUID->"9d56b650-f360-454c-b54f-369af4fbd416"],
Cell[CellGroupData[{
Cell[308667, 7397, 700, 15, 23, "Print",ExpressionUUID->"d3bce36a-3c01-4b1a-b87e-a1b5b8b84614"],
Cell[309370, 7414, 763, 15, 23, "Print",ExpressionUUID->"2bb8d6a9-f20f-450d-97fc-91965b831ca5"],
Cell[310136, 7431, 967, 20, 23, "Print",ExpressionUUID->"4cd977da-f7dc-4b40-88b2-869e7e319316"],
Cell[311106, 7453, 1048, 21, 23, "Print",ExpressionUUID->"fea59568-3a81-41de-ae9b-b6ccc6cc98b7"]
}, Open  ]]
}, Open  ]],
Cell[312181, 7478, 375, 7, 78, "Text",ExpressionUUID->"41c78756-0609-43de-9e34-40d33e64e153"],
Cell[CellGroupData[{
Cell[312581, 7489, 14272, 375, 1520, "Input",ExpressionUUID->"feaa70f9-c571-4f6a-af69-6dc1a5c570f3"],
Cell[CellGroupData[{
Cell[326878, 7868, 513, 12, 23, "Print",ExpressionUUID->"17b2efbd-4b9c-48d5-95d6-854ac71dd81f"],
Cell[327394, 7882, 574, 12, 23, "Print",ExpressionUUID->"327a384c-1f08-4ab8-a0bc-1936b06d4f5d"],
Cell[327971, 7896, 782, 17, 23, "Print",ExpressionUUID->"0d767052-d0b5-4fd8-8c8d-689a952cf438"],
Cell[328756, 7915, 860, 18, 23, "Print",ExpressionUUID->"4a10219d-9247-4539-820e-2988a68cdd64"]
}, Open  ]]
}, Open  ]],
Cell[329643, 7937, 1029, 16, 211, "Text",ExpressionUUID->"b7b06060-bc15-4473-968d-2b2ce0681c94"],
Cell[CellGroupData[{
Cell[330697, 7957, 8929, 215, 247, "Input",ExpressionUUID->"f3e7b947-903a-4c1c-a515-3545bad796f8"],
Cell[339629, 8174, 691, 13, 33, "Output",ExpressionUUID->"88cdf844-1aa1-42eb-8936-994378b65eb3"]
}, Open  ]],
Cell[340335, 8190, 425, 8, 78, "Text",ExpressionUUID->"f0595bc5-3c0c-4cbb-b671-a152bbf5182d"],
Cell[CellGroupData[{
Cell[340785, 8202, 8833, 213, 499, "Input",ExpressionUUID->"0b89ba68-98dc-4a3e-bb82-fb793247297c"],
Cell[CellGroupData[{
Cell[349643, 8419, 815, 21, 23, "Print",ExpressionUUID->"d96e133c-3bce-480d-a073-84256bec7607"],
Cell[350461, 8442, 452, 8, 23, "Print",ExpressionUUID->"01a01de6-2b35-424d-b01d-36ee01062f0a"],
Cell[350916, 8452, 468, 8, 23, "Print",ExpressionUUID->"8e04a2f5-b8cb-4f57-81fe-6f83ffcc34e5"],
Cell[351387, 8462, 467, 8, 23, "Print",ExpressionUUID->"aad04d34-b891-43f2-a226-8e188ce98075"],
Cell[351857, 8472, 466, 8, 23, "Print",ExpressionUUID->"02daea59-f4de-4561-81a1-024702679779"],
Cell[352326, 8482, 465, 8, 23, "Print",ExpressionUUID->"3440c67b-a60e-4484-9e9d-fdf5d17bb7c3"],
Cell[352794, 8492, 466, 8, 23, "Print",ExpressionUUID->"c23daf68-0760-4dcc-aa56-19c5b4927865"],
Cell[353263, 8502, 815, 21, 23, "Print",ExpressionUUID->"5763a2c4-2ed3-4879-9da1-d509c5af8247"],
Cell[354081, 8525, 455, 8, 23, "Print",ExpressionUUID->"d9989a80-306f-4272-8419-9d8a22cc6376"],
Cell[354539, 8535, 468, 8, 23, "Print",ExpressionUUID->"985eb574-9f6a-4ff0-a9a7-c5e070fcab2b"],
Cell[355010, 8545, 469, 8, 23, "Print",ExpressionUUID->"06548f2f-fc65-4a5e-865f-ac64234c83b0"],
Cell[355482, 8555, 468, 8, 23, "Print",ExpressionUUID->"99ea885b-7b7e-4585-b5c4-fd7f7ff26ca8"],
Cell[355953, 8565, 467, 8, 23, "Print",ExpressionUUID->"4b16cf44-51bb-4d57-b9ee-664645458f8b"],
Cell[356423, 8575, 464, 8, 23, "Print",ExpressionUUID->"1eaafb2d-7238-4bf5-8591-b395b00819b0"],
Cell[356890, 8585, 813, 21, 23, "Print",ExpressionUUID->"5fdc99e2-21ba-496f-b81f-b0afc72739b6"],
Cell[357706, 8608, 453, 8, 23, "Print",ExpressionUUID->"0316a304-b752-4d35-801b-4da78163d049"],
Cell[358162, 8618, 468, 8, 23, "Print",ExpressionUUID->"809834e8-f29b-44f8-823c-41612d70c7f2"],
Cell[358633, 8628, 467, 8, 23, "Print",ExpressionUUID->"3357c6d8-d4c6-4908-a9d4-e2ebee23e2a5"],
Cell[359103, 8638, 466, 8, 23, "Print",ExpressionUUID->"bec9715c-38d4-453d-b61a-de4d9b439470"],
Cell[359572, 8648, 464, 8, 23, "Print",ExpressionUUID->"716a3ac0-2e76-4f6a-9060-65a13840a2f7"],
Cell[360039, 8658, 464, 8, 23, "Print",ExpressionUUID->"23774e52-04eb-4d85-a9db-b62a989d1608"],
Cell[360506, 8668, 813, 21, 23, "Print",ExpressionUUID->"153cd698-7a59-4fc4-8738-89284d4b5577"],
Cell[361322, 8691, 453, 8, 23, "Print",ExpressionUUID->"02d2c990-40ba-467c-a1ab-e30be57073fa"],
Cell[361778, 8701, 466, 8, 23, "Print",ExpressionUUID->"f6a51abd-4926-4810-b3b4-842f078689bf"],
Cell[362247, 8711, 467, 8, 23, "Print",ExpressionUUID->"c7772d8c-9d75-43ee-a13d-3a2e6102988f"],
Cell[362717, 8721, 466, 8, 23, "Print",ExpressionUUID->"47861fee-114d-4fde-a93a-d2cc38983cb7"],
Cell[363186, 8731, 465, 8, 23, "Print",ExpressionUUID->"33074878-c701-4406-95c6-851a6d6b0507"],
Cell[363654, 8741, 464, 8, 23, "Print",ExpressionUUID->"75bb3962-e62a-4040-a306-3361e9a928bf"],
Cell[364121, 8751, 813, 21, 23, "Print",ExpressionUUID->"d705332a-3cd4-4380-a0a1-d6317224af74"],
Cell[364937, 8774, 452, 8, 23, "Print",ExpressionUUID->"29fd50b7-d7b3-46b1-94ef-4dbf1de913bc"],
Cell[365392, 8784, 466, 8, 23, "Print",ExpressionUUID->"046ad66d-b072-4c83-8f15-e2b9f09ba879"],
Cell[365861, 8794, 467, 8, 23, "Print",ExpressionUUID->"180730d8-c182-4e20-8699-134d607b8bbf"],
Cell[366331, 8804, 466, 8, 23, "Print",ExpressionUUID->"e3161e99-8c22-418a-b47c-ce3c3d76d171"],
Cell[366800, 8814, 465, 8, 23, "Print",ExpressionUUID->"eab4f980-0cdd-40ac-9ebc-47371e663609"],
Cell[367268, 8824, 464, 8, 23, "Print",ExpressionUUID->"0e1a82b9-1cb8-4bc8-bb26-70bde7cb227b"],
Cell[367735, 8834, 813, 21, 23, "Print",ExpressionUUID->"f12f9fe3-b7dd-45fe-958b-cc871ee88669"],
Cell[368551, 8857, 453, 8, 23, "Print",ExpressionUUID->"9bd6fb6d-0bda-462e-aca2-3e82e98d9218"],
Cell[369007, 8867, 466, 8, 23, "Print",ExpressionUUID->"d2cf5d02-6a01-4215-8a72-5e887d574b01"],
Cell[369476, 8877, 467, 8, 23, "Print",ExpressionUUID->"8c236f84-76ae-45fc-8f3b-0281d0b1a1ed"],
Cell[369946, 8887, 466, 8, 23, "Print",ExpressionUUID->"7e6aacff-9a47-42a5-9b8b-c4e5617bb66c"],
Cell[370415, 8897, 464, 8, 23, "Print",ExpressionUUID->"c585a10e-11c8-414c-8a90-a3642c5ac72d"],
Cell[370882, 8907, 464, 8, 23, "Print",ExpressionUUID->"8376e6a2-4401-46c1-89e5-c771b4712fcb"],
Cell[371349, 8917, 815, 21, 23, "Print",ExpressionUUID->"b4db4131-12ac-4a83-9839-692b574bd9f5"],
Cell[372167, 8940, 455, 8, 23, "Print",ExpressionUUID->"fb0d3e29-d4c6-4c89-ad9f-682652b96e46"],
Cell[372625, 8950, 468, 8, 23, "Print",ExpressionUUID->"ada4f80e-5639-44f7-b9cd-c74b5dba22a8"],
Cell[373096, 8960, 469, 8, 23, "Print",ExpressionUUID->"7a833339-138b-43cd-bad1-7ed0a597a92c"],
Cell[373568, 8970, 466, 8, 23, "Print",ExpressionUUID->"ac6fba7c-42f5-4b02-8724-20f5c0ad5783"],
Cell[374037, 8980, 465, 8, 23, "Print",ExpressionUUID->"e45b0993-0cd9-41ba-b2ba-1b79ac345ffa"],
Cell[374505, 8990, 464, 8, 23, "Print",ExpressionUUID->"2e03edff-1c64-4701-a4ef-d68455c13893"],
Cell[374972, 9000, 813, 21, 23, "Print",ExpressionUUID->"f75eab25-1fcd-49cf-8f88-5e47deb17559"],
Cell[375788, 9023, 453, 8, 23, "Print",ExpressionUUID->"e72e9fc3-ae8d-45b2-9a00-5b3d9ed5f572"],
Cell[376244, 9033, 465, 8, 23, "Print",ExpressionUUID->"3bba71a2-ac24-4e12-97b3-f50ceeaf72b0"],
Cell[376712, 9043, 469, 8, 23, "Print",ExpressionUUID->"8f12fb71-148f-48b9-8589-6539fad04dc7"],
Cell[377184, 9053, 466, 8, 23, "Print",ExpressionUUID->"8bf7493d-92ff-45fa-9c1c-b390b16904be"],
Cell[377653, 9063, 467, 8, 23, "Print",ExpressionUUID->"5b9f4db5-9d88-4d3b-967b-a5398c0de671"],
Cell[378123, 9073, 464, 8, 23, "Print",ExpressionUUID->"97b18ca4-aaeb-457f-a9d2-b568768e1bdf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[378636, 9087, 1373, 35, 90, "Input",ExpressionUUID->"81ceb482-ed88-4d29-a6ea-ec06f043d15b"],
Cell[380012, 9124, 961, 24, 33, "Output",ExpressionUUID->"77c6fda0-84fe-496c-b14b-fcabcb8593c7"],
Cell[CellGroupData[{
Cell[380998, 9152, 953, 25, 34, "Print",ExpressionUUID->"d17c9bd0-ae03-46b0-8441-4c290db6fcbf"],
Cell[381954, 9179, 953, 25, 34, "Print",ExpressionUUID->"ddef6457-f586-47b9-934a-3b70260bc81d"],
Cell[382910, 9206, 953, 25, 34, "Print",ExpressionUUID->"07e54c6c-d02a-4250-ba56-bee4e903ec44"],
Cell[383866, 9233, 953, 25, 34, "Print",ExpressionUUID->"938de380-5b97-41d8-afb7-3bdbeb61d750"],
Cell[384822, 9260, 953, 25, 34, "Print",ExpressionUUID->"9990ebfe-669d-46a1-9a78-6477fe6799de"],
Cell[385778, 9287, 951, 25, 34, "Print",ExpressionUUID->"cefeebdf-b993-4c7e-a782-8b12a471c072"],
Cell[386732, 9314, 955, 25, 34, "Print",ExpressionUUID->"de1281ad-de03-4e87-8257-56d0df920c3c"],
Cell[387690, 9341, 955, 25, 34, "Print",ExpressionUUID->"c50675e0-8b67-4af8-9c49-adf2b1b38c8d"]
}, Open  ]]
}, Open  ]],
Cell[388672, 9370, 296, 6, 45, "Text",ExpressionUUID->"6e7a397e-c2f5-4c70-a604-55d55cc02d70"],
Cell[CellGroupData[{
Cell[388993, 9380, 1556, 43, 111, "Input",ExpressionUUID->"354d3035-a224-4185-99bb-2e72f28033ab"],
Cell[390552, 9425, 1057, 27, 33, "Output",ExpressionUUID->"b4258e6b-a05a-45a5-b942-0f4e0119deac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391646, 9457, 12636, 351, 907, "Input",ExpressionUUID->"3eb7639e-1ab5-469d-bd45-5871e7e3bc04"],
Cell[404285, 9810, 1014, 17, 33, "Output",ExpressionUUID->"d6f7243f-0cef-4585-b45c-35d5a5ed5d6a"],
Cell[405302, 9829, 32139, 628, 89, "Output",ExpressionUUID->"d6ae4c14-760a-45c1-8944-e75efc91da08"],
Cell[437444, 10459, 3146, 64, 35, "Output",ExpressionUUID->"ff7f0ddd-b305-44a9-bdcf-842372fa9629"],
Cell[440593, 10525, 1091, 19, 33, "Output",ExpressionUUID->"375a49c2-7582-4799-b8c1-81023f24dc90"],
Cell[441687, 10546, 1014, 17, 33, "Output",ExpressionUUID->"369c5dee-f9a4-4833-848b-297ca97cb5fa"],
Cell[442704, 10565, 32187, 628, 89, "Output",ExpressionUUID->"2314fbed-f115-418e-be49-9f5aa7536708"],
Cell[474894, 11195, 3133, 63, 35, "Output",ExpressionUUID->"fa3db216-2a69-4c20-be29-e6981b6b3a1b"],
Cell[478030, 11260, 1090, 19, 33, "Output",ExpressionUUID->"030e04f5-b7a3-4b0f-965a-8d3ebdddba6c"],
Cell[479123, 11281, 1014, 17, 33, "Output",ExpressionUUID->"bf551605-9d21-43b9-8588-9074a4d6949d"],
Cell[480140, 11300, 31815, 627, 89, "Output",ExpressionUUID->"69ba6b0d-aa3b-4050-94d1-0bfb48345a4c"],
Cell[511958, 11929, 3136, 64, 35, "Output",ExpressionUUID->"30c6b8d4-68c6-4273-80de-db91717c36b2"],
Cell[515097, 11995, 1091, 19, 33, "Output",ExpressionUUID->"dc44da75-4247-4093-a2f1-21de88a54d60"],
Cell[516191, 12016, 1014, 17, 33, "Output",ExpressionUUID->"31f29cd4-d932-46ee-bc97-c34ece8d7210"],
Cell[517208, 12035, 31865, 627, 89, "Output",ExpressionUUID->"84e77f59-b6c0-4eb3-8899-4d27530eb001"],
Cell[549076, 12664, 3133, 64, 35, "Output",ExpressionUUID->"c63dcc87-0ba2-4d36-a744-ff00902bc79f"],
Cell[552212, 12730, 1091, 19, 33, "Output",ExpressionUUID->"38806fee-bfdb-48f5-81da-8a9c220a6338"],
Cell[CellGroupData[{
Cell[553328, 12753, 386, 7, 23, "Print",ExpressionUUID->"2f7d6447-c870-462b-acc9-9a4dcb9beb7a"],
Cell[553717, 12762, 463, 9, 23, "Print",ExpressionUUID->"6cb207df-9321-4ff0-b27a-92d547b31e60"],
Cell[554183, 12773, 386, 7, 23, "Print",ExpressionUUID->"f25b0e97-2414-4aa8-ac90-c339a835fba8"],
Cell[554572, 12782, 463, 9, 23, "Print",ExpressionUUID->"1b1a8b0b-7e49-4a91-be4f-9167d2b051cb"],
Cell[555038, 12793, 388, 7, 23, "Print",ExpressionUUID->"be47d528-94ca-45ff-8c69-216ef7adf43b"],
Cell[555429, 12802, 461, 9, 23, "Print",ExpressionUUID->"383de5c1-0203-4a46-af8d-458634c76d0d"],
Cell[555893, 12813, 388, 7, 23, "Print",ExpressionUUID->"d43afaf6-eb96-486b-aaf4-cabf0013694a"],
Cell[556284, 12822, 463, 9, 23, "Print",ExpressionUUID->"095f6e68-e0d0-4d4f-adc7-fa614cf50382"],
Cell[556750, 12833, 386, 7, 23, "Print",ExpressionUUID->"381221dd-ed7c-4d8e-a03c-1d7cee8bae02"],
Cell[557139, 12842, 460, 9, 23, "Print",ExpressionUUID->"aaf6c49e-e2cc-4cce-9e9b-6009e79e0c29"],
Cell[557602, 12853, 386, 7, 23, "Print",ExpressionUUID->"96f7c2a2-2df5-4b37-9656-014f64225aa7"],
Cell[557991, 12862, 463, 9, 23, "Print",ExpressionUUID->"b7d22d51-5114-4404-9af3-50a0f0d51f51"],
Cell[558457, 12873, 386, 7, 23, "Print",ExpressionUUID->"cac5607c-eb96-48cf-a96e-be9b80a6411e"],
Cell[558846, 12882, 463, 9, 23, "Print",ExpressionUUID->"667bb2f6-19fd-41e3-8abd-44e33cc6759f"]
}, Open  ]]
}, Open  ]],
Cell[559336, 12895, 356, 7, 45, "Text",ExpressionUUID->"74f5b651-6935-4607-a34a-69d7f891e724"],
Cell[CellGroupData[{
Cell[559717, 12906, 6724, 177, 397, "Input",ExpressionUUID->"83e80660-3031-46ac-b39f-5cfac2ce4bcd"],
Cell[566444, 13085, 1410, 21, 33, "Output",ExpressionUUID->"12956508-cfe8-4329-b326-1a5c28723304"],
Cell[567857, 13108, 1390, 21, 33, "Output",ExpressionUUID->"a4124578-ae30-4bb2-972a-d9c12f58ab0c"],
Cell[569250, 13131, 1687, 31, 33, "Output",ExpressionUUID->"966e7f9c-3d42-48af-854c-3fbcd3668dd9"],
Cell[570940, 13164, 1689, 31, 33, "Output",ExpressionUUID->"020a69e9-c0b7-4364-a9d7-8d5ed2ab4f50"]
}, Open  ]],
Cell[572644, 13198, 3782, 98, 254, "Input",ExpressionUUID->"a8f710db-cfac-44ee-bf5e-9890dc38723f"],
Cell[576429, 13298, 1977, 51, 192, "Input",ExpressionUUID->"cc9ae501-b619-4a2e-80ce-7c0e314e7c7b"],
Cell[578409, 13351, 726, 12, 144, "Text",ExpressionUUID->"f84c78ff-9a4c-4420-a027-dddaa3c9676b"],
Cell[CellGroupData[{
Cell[579160, 13367, 2207, 62, 151, "Input",ExpressionUUID->"1a7a56cc-ee7d-4731-8438-0ec565fc3254"],
Cell[581370, 13431, 469, 9, 33, "Output",ExpressionUUID->"52d50d5f-85cc-44e6-a16a-86fecd6790d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[581876, 13445, 9373, 256, 723, "Input",ExpressionUUID->"553f6275-2488-4eff-b2e7-90fae68a7a13"],
Cell[591252, 13703, 810, 14, 33, "Output",ExpressionUUID->"e57af4aa-37c0-4566-94e7-1608e8df1e1c"]
}, Open  ]],
Cell[592077, 13720, 614, 10, 111, "Text",ExpressionUUID->"76659c76-5171-4908-ac31-0eb243598963"],
Cell[CellGroupData[{
Cell[592716, 13734, 3545, 93, 294, "Input",ExpressionUUID->"6c18f99d-2390-4d9f-82f2-730d4a14e819"],
Cell[596264, 13829, 812, 14, 33, "Output",ExpressionUUID->"c578792d-b1f4-4610-980b-0accbefb3c3b"]
}, Open  ]],
Cell[597091, 13846, 298, 6, 45, "Text",ExpressionUUID->"6b9269ec-3df5-4952-b555-70da18e5c181"],
Cell[CellGroupData[{
Cell[597414, 13856, 4984, 132, 499, "Input",ExpressionUUID->"0bd94d5f-1504-4880-9a32-4f089ced3145"],
Cell[CellGroupData[{
Cell[602423, 13992, 657, 15, 23, "Print",ExpressionUUID->"f0893b88-7a02-4baa-b5f5-0b24b1d9f6c4"],
Cell[603083, 14009, 657, 15, 23, "Print",ExpressionUUID->"c5e150b4-e4a6-4115-a2eb-1b330a6482aa"],
Cell[603743, 14026, 659, 15, 23, "Print",ExpressionUUID->"56fdacd9-8558-421b-9560-a4a32a1cd063"],
Cell[604405, 14043, 661, 15, 23, "Print",ExpressionUUID->"f084b5de-cab9-4360-9ef0-14db67548c3d"],
Cell[605069, 14060, 659, 15, 23, "Print",ExpressionUUID->"5382fa43-3c51-43ed-a0ea-a2f7d44fd3fa"],
Cell[605731, 14077, 661, 15, 23, "Print",ExpressionUUID->"4111f808-2280-4816-b605-d704d221713f"],
Cell[606395, 14094, 659, 15, 23, "Print",ExpressionUUID->"607f9eb3-7623-42c3-a27c-2778c313e2b0"],
Cell[607057, 14111, 659, 15, 23, "Print",ExpressionUUID->"dab18d13-8179-4fc8-a0a3-57e05669dd9d"],
Cell[607719, 14128, 663, 15, 23, "Print",ExpressionUUID->"eab95709-269d-4ccc-b758-50af539845d5"],
Cell[608385, 14145, 662, 15, 23, "Print",ExpressionUUID->"ef80b808-7d46-4e50-8147-e90376b67270"]
}, Open  ]]
}, Open  ]],
Cell[609074, 14164, 291, 6, 45, "Text",ExpressionUUID->"49dc7ede-c648-4cfa-95a4-d460544c0e63"],
Cell[CellGroupData[{
Cell[609390, 14174, 3350, 103, 356, "Input",ExpressionUUID->"af735b77-5d19-4eed-a6f9-daff4c677c20"],
Cell[CellGroupData[{
Cell[612765, 14281, 481, 11, 23, "Print",ExpressionUUID->"39da7c74-c784-4ede-989d-cb9eb2e1c8b2"],
Cell[613249, 14294, 426, 9, 23, "Print",ExpressionUUID->"e2839935-0e57-432e-a396-bae458afb07a"]
}, Open  ]]
}, Open  ]],
Cell[613702, 14307, 305, 6, 45, "Text",ExpressionUUID->"7039bd6d-2240-44ae-817d-5c9162229963"],
Cell[CellGroupData[{
Cell[614032, 14317, 6648, 175, 417, "Input",ExpressionUUID->"7d2ec3b5-edd8-42eb-ad86-79eac7fa2e01"],
Cell[CellGroupData[{
Cell[620705, 14496, 313, 6, 23, "Print",ExpressionUUID->"ae9679df-49d8-43d9-8d20-9925f8f31342"],
Cell[621021, 14504, 314, 6, 23, "Print",ExpressionUUID->"818da8f8-ba30-4ab9-8e86-e0f95bbdac73"],
Cell[621338, 14512, 313, 6, 23, "Print",ExpressionUUID->"e45b4bd2-ee2a-468a-8de5-86e4a4920274"],
Cell[621654, 14520, 314, 6, 23, "Print",ExpressionUUID->"c0bd821e-064a-408d-8d54-db6c0fd358af"],
Cell[621971, 14528, 314, 6, 23, "Print",ExpressionUUID->"f44a42bd-2360-4cdd-af0a-0497806844ea"],
Cell[622288, 14536, 314, 6, 23, "Print",ExpressionUUID->"774f1a7d-f602-496e-bd06-2d85dd9d2e31"],
Cell[622605, 14544, 314, 6, 23, "Print",ExpressionUUID->"e37a0eac-a72c-4499-bf5b-d401e76cc73a"],
Cell[622922, 14552, 314, 6, 23, "Print",ExpressionUUID->"36f3d5e6-e62c-4191-9e4c-f7e7100d048f"],
Cell[623239, 14560, 314, 6, 23, "Print",ExpressionUUID->"7a1b9768-d383-4f35-8b5d-5167db5ececa"]
}, Open  ]]
}, Open  ]],
Cell[623580, 14570, 534, 15, 70, "Input",ExpressionUUID->"3f1f4d91-00d8-4c6b-bf0e-8c6dfd8438a4"],
Cell[CellGroupData[{
Cell[624139, 14589, 1730, 49, 172, "Input",ExpressionUUID->"8db79a6e-8725-499f-810b-49f1f7103ab7"],
Cell[625872, 14640, 535, 13, 33, "Output",ExpressionUUID->"e3f7b977-2fb0-4fa7-9e1f-dc9416b03a9b"],
Cell[626410, 14655, 532, 13, 33, "Output",ExpressionUUID->"cda11a47-a970-4571-b76b-6a32c4c63be0"]
}, Open  ]],
Cell[626957, 14671, 624, 17, 90, "Input",ExpressionUUID->"9420b3f2-d4b8-4e06-966d-8e79cb0701cb"],
Cell[627584, 14690, 303, 6, 45, "Text",ExpressionUUID->"f68286bf-8884-40b6-9a9d-98d4da618a08"],
Cell[CellGroupData[{
Cell[627912, 14700, 4972, 125, 519, "Input",ExpressionUUID->"772a8bf7-5c97-4232-99f9-bc2a9ab7d526"],
Cell[CellGroupData[{
Cell[632909, 14829, 339, 8, 23, "Print",ExpressionUUID->"8646c845-9d9e-4be0-ace5-5ba5c646d641"],
Cell[633251, 14839, 339, 8, 23, "Print",ExpressionUUID->"3580fc5c-9778-4131-b44a-43a02207fb4f"],
Cell[633593, 14849, 294, 6, 23, "Print",ExpressionUUID->"bfc636bc-29db-49fa-94e9-6bd6d389ec1f"],
Cell[633890, 14857, 339, 8, 23, "Print",ExpressionUUID->"3def9bc8-184f-4e9a-a95d-e3d6c131a11a"],
Cell[634232, 14867, 294, 6, 23, "Print",ExpressionUUID->"061c7805-9619-4198-9c69-f448497c5f04"],
Cell[634529, 14875, 341, 8, 23, "Print",ExpressionUUID->"6e777ec7-dbc9-4b70-bb15-69e9b2ddf65c"],
Cell[634873, 14885, 294, 6, 23, "Print",ExpressionUUID->"dd6e276f-64b9-4db5-9aea-c35a4d036660"],
Cell[635170, 14893, 339, 8, 23, "Print",ExpressionUUID->"5ce20dc5-5d5d-4ae7-97a2-c867f7fa6644"],
Cell[635512, 14903, 294, 6, 23, "Print",ExpressionUUID->"811852d1-5391-4d0c-a655-093cbeb2e5a6"],
Cell[635809, 14911, 339, 8, 23, "Print",ExpressionUUID->"c92c9ddd-c0a9-4bf4-ad67-c9c6d5133ed4"],
Cell[636151, 14921, 294, 6, 23, "Print",ExpressionUUID->"54360cfa-d4c7-4107-81c3-736eaf9c39cd"],
Cell[636448, 14929, 339, 8, 23, "Print",ExpressionUUID->"98729422-d6ab-4ccf-b054-01ccf66e9b3f"],
Cell[636790, 14939, 294, 6, 23, "Print",ExpressionUUID->"741c0576-915d-4df0-b540-dd71b8fb5ca5"],
Cell[637087, 14947, 339, 8, 23, "Print",ExpressionUUID->"594fcd75-1780-4c41-b451-ab59b80f284f"],
Cell[637429, 14957, 296, 6, 23, "Print",ExpressionUUID->"75a7832f-ce3e-45e9-b17a-b3922821bad9"],
Cell[637728, 14965, 341, 8, 23, "Print",ExpressionUUID->"cae5e4fd-63cd-458c-b076-c888bc1c0536"],
Cell[638072, 14975, 294, 6, 23, "Print",ExpressionUUID->"732a2acc-1140-468e-981c-241b7b46c926"]
}, Open  ]]
}, Open  ]],
Cell[638393, 14985, 399, 8, 78, "Text",ExpressionUUID->"16f4d9d0-b63d-4c8c-b30b-0cfd7710d28b"],
Cell[CellGroupData[{
Cell[638817, 14997, 8024, 245, 642, "Input",ExpressionUUID->"918bc493-0132-477b-b5cf-2e5dfe9c3deb"],
Cell[646844, 15244, 945, 19, 81, "Message",ExpressionUUID->"f4dd58ff-0f13-4cd8-8a29-c416e1464742"],
Cell[647792, 15265, 944, 19, 81, "Message",ExpressionUUID->"a675c36d-c0b8-4042-9c5d-005fd9605195"],
Cell[648739, 15286, 885, 19, 81, "Message",ExpressionUUID->"65bc8442-7472-4325-a11b-81dbcc567e82"],
Cell[649627, 15307, 520, 11, 26, "Message",ExpressionUUID->"2729b2e1-ce34-488b-a9ab-c8830e14d880"],
Cell[650150, 15320, 965, 19, 98, "Message",ExpressionUUID->"01a7640b-22df-4582-bbc1-0a69591deaa9"],
Cell[651118, 15341, 965, 19, 98, "Message",ExpressionUUID->"b59e0a68-3fee-42d6-866f-d245c56098b4"],
Cell[652086, 15362, 965, 19, 98, "Message",ExpressionUUID->"8e24539d-e449-4ef5-93fe-cec22e70bbae"],
Cell[653054, 15383, 521, 11, 26, "Message",ExpressionUUID->"1688f648-a5dc-45bc-ae9d-c51469957a9f"],
Cell[653578, 15396, 1115, 20, 75, "Message",ExpressionUUID->"843dadd1-d21f-4bbf-a803-5354b7fabcf1"],
Cell[654696, 15418, 1117, 20, 75, "Message",ExpressionUUID->"eaa733e4-a27b-4d72-b260-7de9c5364504"],
Cell[655816, 15440, 895, 19, 81, "Message",ExpressionUUID->"eb28e59f-8dae-4867-9407-a3c8b077f2cf"],
Cell[656714, 15461, 521, 11, 26, "Message",ExpressionUUID->"0040663e-1c79-4aa7-84d0-182f23c93652"],
Cell[657238, 15474, 1119, 20, 75, "Message",ExpressionUUID->"d58015ac-d77d-4dda-9887-dbbbc15e5fc9"],
Cell[658360, 15496, 1119, 20, 75, "Message",ExpressionUUID->"5e9908c7-eee5-4b7e-9d5c-3bab17a0d90c"],
Cell[659482, 15518, 918, 19, 81, "Message",ExpressionUUID->"a1c0c5ce-5c50-414e-947d-2629c509ec1c"],
Cell[660403, 15539, 521, 11, 26, "Message",ExpressionUUID->"d7381d1f-9080-4f4f-8070-5f8a4ddc0bc1"]
}, Open  ]],
Cell[660939, 15553, 208, 4, 70, "Input",ExpressionUUID->"2674c7ba-4045-42f6-a74f-1206e30cfdd4"],
Cell[661150, 15559, 147, 3, 49, "Input",ExpressionUUID->"7268b283-ed22-46c8-8f4f-1e9c97c01f62"]
}
]
*)



==> anc/Step6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    184541,       4282]
NotebookOptionsPosition[    169981,       4098]
NotebookOutlinePosition[    170375,       4114]
CellTagsIndexPosition[    170332,       4111]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["In this notebook we simplify the equations of the new \
FPP.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.973177228503071*^9, 
  3.9731772435324574`*^9}},ExpressionUUID->"42adf297-ffe1-464c-ac2b-\
27ad115b9d6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\</Users/borisov/Desktop/2025/FPPOct2025/\>\"", 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "needs", " ", "to", " ", "be", " ", "replaced", " ", "with", 
    " ", "whatever", " ", "directory", " ", "you", " ", "store", " ", "the", 
    " ", "original", " ", "equations", " ", "and", " ", "the", " ", "results",
     " ", 
    RowBox[{"in", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{3.973177192663588*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"9ede54cb-2182-4320-a007-eafdb9f41340"],

Cell[BoxData["\<\"/Users/borisov/Desktop/2025/FPPOct2025\"\>"], "Output",
 CellChangeTimes->{3.973177196388*^9, 3.973178265709456*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"31b3b952-9ddc-477c-9e6c-a89e435a3f82"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Zs", "=", 
   RowBox[{"{", 
    RowBox[{
    "Z0", ",", "Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6", 
     ",", "Z7", ",", "Z8", ",", "Z9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ws", "=", 
    RowBox[{"{", 
     RowBox[{
     "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
      ",", "W8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<WiWj\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"W1W2", ",", "W3W6", ",", "W4W8", ",", "W5W7"}], "}"}], "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenRead", "[", "\"\<NewFPPrr\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsNewFPPrr", "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsNewFPP", "=", 
   RowBox[{"EqsNewFPPrr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rr1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"rr2", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.969171295301*^9, 3.969171323163368*^9}, {
   3.969171358840341*^9, 3.96917138251403*^9}, {3.9691714437858677`*^9, 
   3.9691715078198566`*^9}, 3.969171541037595*^9, {3.973177212197575*^9, 
   3.973177217603421*^9}, 3.973177258532955*^9, {3.97317824400632*^9, 
   3.973178250033833*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c9c94a92-8acc-4219-9b4f-9ccdffb05128"],

Cell[TextData[StyleBox["For each pair of planes it is possible to separate \
these 36 solutions according to their field of definition. Taking sum of \
values at these points gives some reasonable linear functions on the space of \
Qs. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.969216676128265*^9, 3.969216689423361*^9}, {
  3.969216837338657*^9, 3.96921684200988*^9}, {3.970593924228187*^9, 
  3.970593990599389*^9}, {3.970594058787219*^9, 
  3.970594062202393*^9}},ExpressionUUID->"088e67e7-99f9-48e6-8217-\
cd33e6db9e46"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NicePointsInZsexact", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i1", "=", "2"}], ",", 
   RowBox[{"i1", "<=", "4"}], ",", 
   RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i2", "=", "1"}], ",", 
     RowBox[{"i2", "<", "i1"}], ",", 
     RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"plane1", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"W1W2", ",", "W3W6", ",", "W4W8", ",", "W5W7"}], "}"}], "[", 
        RowBox[{"[", "i1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"plane2", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"W1W2", ",", "W3W6", ",", "W4W8", ",", "W5W7"}], "}"}], "[", 
        RowBox[{"[", "i2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "i2"}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"solve", " ", "equations"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"EqsNewFPP", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Z0", "==", "1"}], ",", 
             RowBox[{"plane1", "==", "0"}], ",", 
             RowBox[{"plane2", "==", "0"}]}], "}"}]}], "]"}], ",", "500"}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"accuratepoints", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"poly", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"numsol", "=", "1"}], ",", 
        RowBox[{"numsol", "<=", "36"}], ",", 
        RowBox[{"numsol", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"numsol", ",", "5"}], "]"}], "==", "1"}], ",", 
           RowBox[{"Print", "[", "numsol", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"fr", "=", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Z0", "==", "1"}], ",", 
                RowBox[{"plane1", "==", "0"}], ",", 
                RowBox[{"plane2", "==", "0"}]}], "}"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "==", 
                 RowBox[{"EqsNewFPP", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"Z0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Z1", ",", 
              RowBox[{"Z1", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Z2", ",", 
              RowBox[{"Z2", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Z3", ",", 
              RowBox[{"Z3", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Z4", ",", 
              RowBox[{"Z4", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"Z5", ",", 
              RowBox[{"Z5", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Z6", ",", 
              RowBox[{"Z6", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Z7", ",", 
              RowBox[{"Z7", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Z8", ",", 
              RowBox[{"Z8", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Z9", ",", 
              RowBox[{"Z9", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "numsol", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "6000"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "6000"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "6000"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"poly", "=", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"poly", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"(", 
                RowBox[{"Z1", "/.", "fr"}], ")"}]}], ")"}]}], ",", "t"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"accuratepoints", ",", "fr"}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"polyexact", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{"poly", ",", 
              RowBox[{"{", 
               RowBox[{"t", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "4"}], 
           "]"}], 
          RowBox[{"t", "^", "k"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "36"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"FourPolys", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"sols1", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"0", "==", "polyexact"}], ",", "5000"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"FourPolys", ",", 
        RowBox[{"MinimalPolynomial", "[", 
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"t", "/.", 
             RowBox[{"sols1", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", "36"}], "]"}], ",", 
          "t"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "2"}], ",", 
        RowBox[{"k", "<=", "36"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"Abs", "[", 
              RowBox[{"FourPolys", "/.", 
               RowBox[{"sols1", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], ">", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "500"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"FourPolys", ",", 
              RowBox[{"MinimalPolynomial", "[", 
               RowBox[{
                RowBox[{"RootApproximant", "[", 
                 RowBox[{
                  RowBox[{"t", "/.", 
                   RowBox[{"sols1", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", "36"}], "]"}], ",",
                 "t"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"Abs", "[", 
             RowBox[{"FourPolys", "/.", 
              RowBox[{"sols1", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "36"}], "}"}]}], "]"}], "]"}], "]"}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "now", " ", "separate", " ", "36", " ", "points", " ", "in", " ", 
        "sols"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"NicePointsInZs", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "FourPolys", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"count", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "FourPolys", "]"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"sanity", " ", "check"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", "36"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"l", "=", "1"}], ",", 
           RowBox[{"l", "<=", 
            RowBox[{"Length", "[", "FourPolys", "]"}]}], ",", 
           RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"FourPolys", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "/.", 
                RowBox[{"t", "->", 
                 RowBox[{"(", 
                  RowBox[{"Z1", "/.", 
                   RowBox[{"accuratepoints", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}], "]"}], "<", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "500"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"NicePointsInZs", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "+=", 
               RowBox[{"(", 
                RowBox[{"Zs", "/.", 
                 RowBox[{"accuratepoints", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"count", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "++"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "count", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"NicePointsInZsexact", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"NicePointsInZsexact", ",", 
         RowBox[{"RootApproximant", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", "FourPolys", "]"}], "/", "36"}], ")"}], 
            "NicePointsInZs"}], ",", "4"}], "]"}]}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.96921684954696*^9, 3.969217110020488*^9}, {
  3.969217793354951*^9, 3.9692177934470463`*^9}, {3.969217874673645*^9, 
  3.969217882541706*^9}, {3.969218466335608*^9, 3.969218519334838*^9}, {
  3.969218561680983*^9, 3.969218760419627*^9}, {3.9692191278158417`*^9, 
  3.9692191284632053`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"130e794e-e5af-438d-80da-877f25ecfc06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731782691899233`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"26e309c4-42ac-46fa-a65d-64b4568be5e0"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731783398692427`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3c7eb894-98ce-47fb-ba90-a6293e2748ab"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973178360480556*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3675ea80-e8d7-43da-bc8c-2ee3c3aef86b"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973178380702324*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6c39467f-65f5-434c-b856-d391bbd8170c"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731784007675543`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b026b0c7-7467-4251-a5fe-4ec94a000fcd"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731784208935013`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6d641bcc-62b6-4530-8e35-a50ffb6b6fec"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973178441023156*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2e44c8eb-608b-4eb1-b635-4706d801ef55"],

Cell[BoxData["31"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973178461150249*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f25151f8-425e-4918-a339-3140fa9b6827"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973178481240044*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ee7357f3-086b-4eef-aa64-7aebff7430fc"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
864469664333962130008624857417311673409901776899853904047584634322383695228710\
9424496973039081973371964483562888846410347127217793549091853762266678780619\\\
\", \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \
\\\"29261436889979238661213127086394462072133126067549964155018895202360543564\
35478438122458561160181434548978172748789195332733764094262247424\\\"]\\).\"",
    2, 12, 1, 32827434043426390433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.969218090872476*^9, 3.969218963463313*^9, 
  3.969219327201388*^9, 3.9700699867284327`*^9, 3.970248139715479*^9, 
  3.970585892664006*^9, 3.9707685996977663`*^9, 3.9709213818373632`*^9, 
  3.97092600436587*^9, 3.970946921225644*^9, 3.9711710546645403`*^9, 
  3.9731781940456247`*^9, 3.973178485426683*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"23afaae5-b0b2-4519-9618-57c0441a2872"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
864469664333962130008624857417311673409901776899853904047584634322383695228710\
9424496973039081973371964483562888846410347127217793549091853762266678780619\\\
\", \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \
\\\"29261436889979238661213127086394462072133126067549964155018895202360543564\
35478438122458561160181434548978172748789195332733764094262247424\\\"]\\).\"",
    2, 12, 2, 32827434043426390433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.969218090872476*^9, 3.969218963463313*^9, 
  3.969219327201388*^9, 3.9700699867284327`*^9, 3.970248139715479*^9, 
  3.970585892664006*^9, 3.9707685996977663`*^9, 3.9709213818373632`*^9, 
  3.97092600436587*^9, 3.970946921225644*^9, 3.9711710546645403`*^9, 
  3.9731781940456247`*^9, 3.9731784854320908`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"adc06450-cdfa-4b41-81c9-0c97de730fb8"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
154880078370355403370473647751535810543022506172862934313275271048653523480535\
68265364079757511067980466369741851930183733650928559904429935546038388498227\
\\\", \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \
\\\"32512707655532487401347918984882735635703473408388849061132105780400603960\
3942048680273173462242381616553130305421021703637084899362471936\\\"]\\).\"", 
   2, 12, 3, 32827434043426390433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.969218090872476*^9, 3.969218963463313*^9, 
  3.969219327201388*^9, 3.9700699867284327`*^9, 3.970248139715479*^9, 
  3.970585892664006*^9, 3.9707685996977663`*^9, 3.9709213818373632`*^9, 
  3.97092600436587*^9, 3.970946921225644*^9, 3.9711710546645403`*^9, 
  3.9731781940456247`*^9, 3.973178485532876*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"06faa250-57b2-43e9-938b-f994026ad3d0"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 12, 4, 32827434043426390433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.969218090872476*^9, 3.969218963463313*^9, 
  3.969219327201388*^9, 3.9700699867284327`*^9, 3.970248139715479*^9, 
  3.970585892664006*^9, 3.9707685996977663`*^9, 3.9709213818373632`*^9, 
  3.97092600436587*^9, 3.970946921225644*^9, 3.9711710546645403`*^9, 
  3.9731781940456247`*^9, 3.973178485535665*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3824e1de-b765-4396-823d-f03832c58ad4"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973178555183262*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6a42051b-a027-495d-a615-a7e4ff8092f7"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973183509092875*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c22ae1c5-fa71-4914-be89-4e5f0231b938"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973183509739263*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1de0f353-813a-482c-b42e-6f43c077eefb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973183512601553*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2444fc23-2aea-4b94-99fc-f72a56cb1629"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188300031662*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"20ce4975-77c8-44b6-a21f-a6b104b35d6f"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731883178219433`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cc232fac-aae5-4462-9eb6-d05f1f3cc870"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188335593501*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"db5d2b21-7e85-40c8-9036-61c3871dd525"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188353336277*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7280f752-994a-4a62-9d4e-9209f20264b2"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.97318837108405*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"946f0563-74f4-4640-a6ef-33b5d5d8ebb2"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188388870064*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3f4a7580-ee6d-42ef-9565-c244ead7f813"],

Cell[BoxData["31"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731884065662518`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9bbcc01d-3c1a-439b-9fc6-33d3b53303e0"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188424269476*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6bedb198-7b75-43a8-bd0c-53349ccf1cd0"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188500311842*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5c87054e-ab29-4182-b9ef-258c43b13fea"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188564789365*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"74b32379-6173-418a-833f-ba7456f1bfd5"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188629293746*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"be8e141f-ba95-41b7-b797-df087e22f8e4"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188695713337*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0a6f8471-0e43-4531-9478-eff778fed936"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "9", ",", "9", ",", "9"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188697013484*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ef23b308-2ad2-4d94-9e6b-00535526ecf4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188702967855*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ea0a02c6-cd43-48d0-809f-7205d5b691ec"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.97318877433362*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"77cb6add-6915-4722-8a2c-e298bb99ed38"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731887920575857`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1df36dc4-fe64-4905-abb9-1418b99fd3ae"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731888095791473`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3cfbae52-7f99-491c-9d4e-f2dcaca2ef24"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188827131668*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ff27ecd4-33e2-42c7-9373-ebed96d4a325"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731888446934967`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c90d27a0-04ac-4460-8479-c9e47989315d"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188862275763*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0e0b1128-3247-4e26-bf0a-1ba0478ddaad"],

Cell[BoxData["31"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731888797546167`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9332ddd9-04a4-42f6-a513-3d76678c777f"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188897345779*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e6550499-af4f-405a-8a93-1735a46415ab"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973188974264505*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"737156e9-78b6-42d1-89d4-dfa5e40d6293"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731890386970387`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"13d04707-6811-4c0f-a395-80f3efd32beb"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189102422565*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"43e98cab-f87e-4af7-a360-310948757c4b"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189169260007*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b29d63bd-ba24-4c7f-bcc0-7fb86ed9baff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "9", ",", "9", ",", "9"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189170578816*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b6764d89-771a-41f9-bd0e-7895e0f80fc5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189176492936*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"50cd0a2b-30ab-4963-9ae5-ade986687aeb"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189247764698*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d0d72da6-bc4b-4d1e-8206-b099890c62ee"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731892653382263`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"76de0022-0707-4a39-9bf5-9fcade0bca2d"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189282919876*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9ef7bf8a-bd7a-4148-9180-99efce17c4eb"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.97318930054032*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0defaaf8-ad54-419e-a1b3-c281704b9fa4"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189318025289*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"62dc2d83-2bf7-477d-934e-b56416851621"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.97318933560785*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5bb8dcc5-782d-4723-a210-2bd3c6ac252f"],

Cell[BoxData["31"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731893532029257`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cd503680-193f-4163-8b1f-3d10efc559d6"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731893708079443`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d3a94ccf-7b55-4e54-b51f-8e57c255d53c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731894466621237`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d47d4e49-c11e-4e74-bf61-283716b93be5"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189511637555*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9d7eb961-b2ef-46e2-8249-1a71707ee5aa"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189575620858*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"815ba80a-cd11-4802-bbff-1dafa09281e1"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731896412657337`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"02e71950-25ce-4aa1-b58d-e239ee38f614"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "9", ",", "9", ",", "9"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.97318964255691*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4a461720-60e3-4399-b9b4-a65b3e63e811"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731896484955873`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9b931480-31b1-4caf-95cc-a2166cddb662"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189720268486*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5fb30525-97ec-44b7-8b36-87d3e7a50a75"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189737794806*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e012fdb5-3c86-4775-aec8-54f397165949"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731897553847227`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"46d70a35-07e7-47ff-8435-8a09da27794d"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189773011529*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b6993b50-8df2-4f37-92ba-5dbc75b1fe7f"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731897905232773`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"db33d401-40ac-46c5-a4e6-1da98a813a2e"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189808002204*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d200feba-8121-4205-a1d3-5ef74b354e01"],

Cell[BoxData["31"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189824396809*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b41d5325-d7dd-41c9-af67-932ee282c352"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973189841901072*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f1bb44e5-9208-47b1-99d5-f800965c3461"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731899171160727`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c39b5eb3-d748-4301-a170-0243e12cb39c"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731899813473597`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"71258f01-fd59-4450-8458-327ad2324ee3"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190045937764*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d9cf319f-bff2-456b-a324-99ba8320ec37"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190112448547*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"47d31c8f-96fa-4663-8c2c-45fc0cdfaa5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "9", ",", "9", ",", "9"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190113749522*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ed34226b-41a4-4fe5-bd43-fd85c868496d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190119677328*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8a42151c-c072-4208-a686-ff6adfcb866f"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190192369876*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fa3a11fb-7c17-4448-9cab-38307253fdd7"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731902098810263`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"775076a0-6f68-48c8-9b34-746f3b21e330"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190227583009*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c0ecbb2f-7c25-4950-8d48-8c92dd6dc56c"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190245111429*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"479e0b40-77bd-4f42-bc58-d74f9fe18623"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731902626400642`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"21c3814d-68fb-4f5a-8533-f9b2ca1ea6f4"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731902801889687`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"bd93068a-1a8c-41b8-a54b-e9769eafc712"],

Cell[BoxData["31"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190297689857*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5647a30b-6fb2-4939-8c9a-4ec50fd5cb28"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731903152568502`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"be26bb35-f3b0-4fc3-a517-e83778e32e3b"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.973190351403167*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1a9e81a6-0a44-4ef7-a4dc-65e2c06031ef"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731904168541203`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"35c6c4ce-82de-4753-9776-557f11043b89"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731904445125093`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"61d0ca47-c282-42ef-8194-8e0216005567"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "18", ",", "9"}], "}"}]], "Print",
 CellChangeTimes->{3.9692171281385117`*^9, 3.969217794104245*^9, 
  3.969217891218176*^9, 3.969218764801544*^9, 3.9692191298405237`*^9, 
  3.970069691242004*^9, 3.970247889195046*^9, 3.9705856930187893`*^9, 
  3.97076837352635*^9, 3.9709211649124126`*^9, 3.970925786773974*^9, 
  3.97094670261241*^9, 3.97117083716923*^9, 3.973177977455113*^9, 
  3.9731904450755672`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"01f4d8e2-365e-45b6-98de-306c54e8f3d6"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will build new special points out of these. It \
does look like these points are defined over Q(Sqrt[-2]).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9692226726238317`*^9, 3.969222690756558*^9}, {
  3.9692236214182453`*^9, 
  3.96922364502868*^9}},ExpressionUUID->"041759a8-1cac-4319-abf3-\
edfb95de56f5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", "NicePointsInZsexact", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NicePointsInZsexact", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "It", " ", "looks", " ", "like", " ", "Z1", " ", "and", " ", "Z0", " ", 
    "might", " ", "be", " ", "in", " ", "correct", " ", 
    RowBox[{"field", ".", " ", "Let"}], " ", "us", " ", "try", " ", "to", " ",
     "add", " ", "some", " ", "of", " ", "these", " ", "together", " ", "to", 
    " ", "get", " ", "it", " ", "in", " ", "the", " ", "good", " ", 
    RowBox[{"field", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "11", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "13", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "14", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "12", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "7", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "16", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "8", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "18", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"NicePointsInZsexact", "[", 
     RowBox[{"[", "15", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NicePointsInZsexact", "[", 
      RowBox[{"[", "10", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"NicePointsInZsexact", "[", 
      RowBox[{"[", "17", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BetterNewPoints", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NicePointsInZsexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"NicePointsInZsexact", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"NicePointsInZsexact", "[", 
      RowBox[{"[", "19", "]"}], "]"}], ",", 
     RowBox[{"NicePointsInZsexact", "[", 
      RowBox[{"[", "20", "]"}], "]"}], ",", 
     RowBox[{"NicePointsInZsexact", "[", 
      RowBox[{"[", "21", "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pairs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "17"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "Pairs", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"BetterNewPoints", ",", 
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"NicePointsInZsexact", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Pairs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "+", 
         RowBox[{"NicePointsInZsexact", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Pairs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "BetterNewPoints", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "BetterNewPoints", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TenBetterPoints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NicePointsInZsexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"NicePointsInZsexact", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "<=", 
        RowBox[{"Length", "[", "Pairs", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"TenBetterPoints", ",", 
          RowBox[{"RootReduce", "[", 
           RowBox[{
            RowBox[{"NicePointsInZsexact", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Pairs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "+", 
            RowBox[{"NicePointsInZsexact", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Pairs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], "]"}],
         ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     RowBox[{"MatrixRank", "[", "TenBetterPoints", "]"}]}]}], 
   "\[IndentingNewLine]", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.969222700949527*^9, 3.969222885568535*^9}, {
  3.97059419903699*^9, 3.970594253643569*^9}, {3.971193832401161*^9, 
  3.971193836584683*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f84b6b09-1ad1-4ef7-a6bd-9807e3baf1d7"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.9731904497337523`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"cc56ade3-b122-453a-8b28-7fa2322edef6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"667742947282649776018712601334405219739603490229", "+", 
     RowBox[{
     "4520095305102533101698556543432642073193185193725", " ", 
      "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], "2396233138078471402934804080552420642286824168014"], 
   ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "5975605842141585133568693057034312120043165746418062839041944974817671",
       "+", 
      RowBox[{
      "33939496387739722842911835635303234136347734881545753333360786980839769\
", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], "/", 
    "19089862527854659180510095947782892332041955684135237665143913833174946"}\
], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.341\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.34106341585845861841264081704139243811`15.\
178154877855293, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.86\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.86235623152883000841484317788854241371`16.102043422963956, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-0.3410634158584586, 2.86235623152883], "interp" -> 
     InterpretationBox["", 
       Root[
       17084752243792326150856801223918729626363707919070731924775775427484844\
68653850617 + 
        8037933016754116012118275906010221889687746416954847419405106948773341\
0273660640 # + 
        4096204380714890355793586220897693513852155009706310246091589790525608\
45448546344 #^2 + 
        9945884141635595642702846477036113231046327626514973773373681177463857\
262492032 #^3 + 
        2514354404391220847779246366131451043176318891964267937141766252335853\
3425339024 #^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "17084752243792326150856801223918729626363707919070731924775775427484\
84468653850617", "+", 
          
          RowBox[{"80379330167541160121182759060102218896877464169548474194051\
069487733410273660640", " ", "#1"}], "+", 
          
          RowBox[{"40962043807148903557935862208976935138521550097063102460915\
8979052560845448546344", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"99458841416355956427028464770361132310463276265149737733736\
81177463857262492032", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"25143544043912208477792463661314510431763188919642679371417\
662523358533425339024", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.294\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.29362665017986172566466507305449340492`15.134509957885442, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.73\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.72828397763391627961482299724593758583`16.102604059907037, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.2936266501798617, 2.7282839776339163`], "interp" -> 
     InterpretationBox["", 
       Root[
       32351609437665349343411854483481343296799641781504456146589814638677653\
6334015186497 - 
        5731518824825709656124857683643895220093456561661429022382378939600632\
6170498380764 # + 
        8737623776740286562024659306509038692892977990786989719366698459905175\
6704396029132 #^2 - 
        7529463848209468861767845703171399191537188957389947782603113133713435\
627186646512 #^3 + 
        5565780395504981418796674423031205128369161502808945707154700201208919\
483584112688 #^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "32351609437665349343411854483481343296799641781504456146589814638677\
6536334015186497", "-", 
          
          RowBox[{"57315188248257096561248576836438952200934565616614290223823\
789396006326170498380764", " ", "#1"}], "+", 
          
          RowBox[{"87376237767402865620246593065090386928929779907869897193666\
984599051756704396029132", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"75294638482094688617678457031713991915371889573899477826031\
13133713435627186646512", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"55657803955049814187966744230312051283691615028089457071547\
00201208919483584112688", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.108\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.10776084379753787800826358989070286043`14.660658459553005, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"3.00\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.99658538157238352184208451944869011641`16.104824132719457, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.10776084379753788`, 2.9965853815723835`], "interp" -> 
     InterpretationBox["", 
       Root[
       32104545650082557240720468179136748308180427048683229186044173142183627\
657395568197927156273 - 
        3758431550019239961253384512690955150251797936701734428943801971563792\
858621545833313556812 # + 
        7717791111002910694267025343349593107309995710815798985739797509942810\
000149163897257328298 #^2 - 
        4301147537858007538135715557944173991121660650974496163235165697014182\
06349584981478186040 #^3 + 
        4532750933064925625741514255562955424876400078836064217641481671216712\
20574675609755884900 #^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "32104545650082557240720468179136748308180427048683229186044173142183\
627657395568197927156273", "-", 
          
          RowBox[{"37584315500192399612533845126909551502517979367017344289438\
01971563792858621545833313556812", " ", "#1"}], "+", 
          
          RowBox[{"77177911110029106942670253433495931073099957108157989857397\
97509942810000149163897257328298", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"43011475378580075381357155579441739911216606509744961632351\
6569701418206349584981478186040", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"45327509330649256257415142555629554248764000788360642176414\
8167121671220574675609755884900", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.649\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.64912232007435988201393683993956074119`15.414022755070919, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"3.12\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           3.12039235434317907547097092901822179556`16.095905417577367, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.6491223200743599, 3.120392354343179], "interp" -> 
     InterpretationBox["", 
       Root[
       21336836377387764098705998162265766830986638088099386909646654854442133\
889536680472881 - 
        4688496443702564778080664363676770103644047375220291897833878563678137\
412918022528374 # + 
        5109039314272403077957120933551499808310287633091567800327863035878186\
654258571404361 #^2 - 
        5455696942543998002925173033734907560256459315936143560927042177335814\
13656327225774 #^3 + 
        2714937245752792839530672291294892546706076577963557018562376366831007\
12659413936627 #^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "21336836377387764098705998162265766830986638088099386909646654854442\
133889536680472881", "-", 
          
          RowBox[{"46884964437025647780806643636767701036440473752202918978338\
78563678137412918022528374", " ", "#1"}], "+", 
          
          RowBox[{"51090393142724030779571209335514998083102876330915678003278\
63035878186654258571404361", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"54556969425439980029251730337349075602564593159361435609270\
4217733581413656327225774", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"27149372457527928395306722912948925467060765779635570185623\
7636683100712659413936627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.372\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.37172537221010915065022572889574803412`15.220061813293416, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.83\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.82843719940567162041133997263386845589`16.10138614872512, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.37172537221010915`, 2.8284371994056716`], "interp" -> 
     InterpretationBox["", 
       Root[
       29714887131528578294336937028160843079364902597090177591286145838241535\
179873 - 413894266421493798734076976181151403405149115865762008181137847213230\
0793712 # + 
        8282699047202013793632715105583610165118373877600539701082991889349349\
191184 #^2 - 
        5862332084999790398582494374615501253720176581949336383878119324385371\
14976 #^3 + 
        5531059606276312129259950046976801041856434381728552523051574946531932\
19632 #^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "29714887131528578294336937028160843079364902597090177591286145838241\
535179873", "-", 
          
          RowBox[{"41389426642149379873407697618115140340514911586576200818113\
78472132300793712", " ", "#1"}], "+", 
          
          RowBox[{"82826990472020137936327151055836101651183738776005397010829\
91889349349191184", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"58623320849997903985824943746155012537201765819493363838781\
1932438537114976", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"55310596062763121292599500469768010418564343817285525230515\
7494653193219632", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.339\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.33917525604542964057230847174650989473`15.187033547813195, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.79\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.78808062108485632535348486271686851978`16.101914714103053, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.33917525604542964`, 2.7880806210848563`], "interp" -> 
     InterpretationBox["", 
       Root[
       13526235172440107488734613882242597619487571697894392155260920894434060\
609621382368774239539556274947 - 
        3384955094349758083794156576664683404116928016823420134089102195559711\
382077963879169155745169277984 # + 
        3555723145772516737800189688322741380950867285764196170898883000991515\
672502749191739705917871211226 #^2 - 
        4235381198931784858051031739380568128515082074819150855706367445638271\
27017237282461395336064747544 #^3 + 
        2091634819980613724831489070002282102990969493127850806927408549580536\
95474652374448328522108477316 #^4& , 2, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{
         "13526235172440107488734613882242597619487571697894392155260920894434\
060609621382368774239539556274947", "-", 
          
          RowBox[{"33849550943497580837941565766646834041169280168234201340891\
02195559711382077963879169155745169277984", " ", "#1"}], "+", 
          
          RowBox[{"35557231457725167378001896883227413809508672857641961708988\
83000991515672502749191739705917871211226", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"42353811989317848580510317393805681285150820748191508557063\
6744563827127017237282461395336064747544", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"20916348199806137248314890700022821029909694931278508069274\
0854958053695474652374448328522108477316", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.285\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.28547123938528662367986044046119786799`15.093760598316068, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.92\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.91632381764709558424897295481059700251`16.103033982519303, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.2854712393852866, 2.9163238176470956`], "interp" -> 
     InterpretationBox["", 
       Root[
       36086496026155642572774508224700675290594745972028917634520464134531504\
9 - 15240664033011291372944377883890929318226254833581051942292335290588162 # + 
        9073497170536602602710419249342391604653244078982602470338318903033421\
5 #^2 - 2257875631987138845538754941195509917942399684319808543372542252786750\
 #^3 + 5740421333985785076116181291310114792180038377346494364042421439501073 \
#^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "36086496026155642572774508224700675290594745972028917634520464134531\
5049", "-", 
          
          RowBox[{"15240664033011291372944377883890929318226254833581051942292\
335290588162", " ", "#1"}], "+", 
          
          RowBox[{"90734971705366026027104192493423916046532440789826024703383\
189030334215", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"22578756319871388455387549411955099179423996843198085433725\
42252786750", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"57404213339857850761161812913101147921800383773464943640424\
21439501073", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.520\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.51950480752804428785651680300361476839`15.378955324202884, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.72\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.71604211793877992064949467021506279707`16.097302253613385, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.5195048075280443, 2.71604211793878], "interp" -> 
     InterpretationBox["", 
       Root[
       14959614849833223870071078407927891678607585823824339323759610060788729\
189411 - 246473017646372773590698399120893956687137534567722532966843352509657\
5945248 # + 
        6973081657429226407313798595184864775955874297845310839723348241261755\
316536 #^2 - 
        7301822019141102657643894852326336751190725020794866142747198237522597\
02656 #^3 + 
        6483836772029568012029459140476639903115709770031798475895944483518492\
04528 #^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "14959614849833223870071078407927891678607585823824339323759610060788\
729189411", "-", 
          
          RowBox[{"24647301764637277359069839912089395668713753456772253296684\
33525096575945248", " ", "#1"}], "+", 
          
          RowBox[{"69730816574292264073137985951848647759558742978453108397233\
48241261755316536", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"73018220191411026576438948523263367511907250207948661427471\
9823752259702656", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"64838367720295680120294591404766399031157097700317984758959\
4448351849204528", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.143\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.14328135052459992082596329510124633089`14.804988365571695, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.86\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.8560133060567447493838244554353877902`16.104558925659514, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.14328135052459992`, 2.8560133060567447`], "interp" -> 
     InterpretationBox["", 
       Root[
       17084752243792326150856801223918729626363707919070731924775775427484844\
68653850617 + 
        8037933016754116012118275906010221889687746416954847419405106948773341\
0273660640 # + 
        4096204380714890355793586220897693513852155009706310246091589790525608\
45448546344 #^2 + 
        9945884141635595642702846477036113231046327626514973773373681177463857\
262492032 #^3 + 
        2514354404391220847779246366131451043176318891964267937141766252335853\
3425339024 #^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "17084752243792326150856801223918729626363707919070731924775775427484\
84468653850617", "+", 
          
          RowBox[{"80379330167541160121182759060102218896877464169548474194051\
069487733410273660640", " ", "#1"}], "+", 
          
          RowBox[{"40962043807148903557935862208976935138521550097063102460915\
8979052560845448546344", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
          
          RowBox[{"99458841416355956427028464770361132310463276265149737733736\
81177463857262492032", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"25143544043912208477792463661314510431763188919642679371417\
662523358533425339024", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.356\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.35563330569172529882493449804314877838`15.21183063460981, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.76\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.75865510346272202468753675930202007294`16.10152561484131, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.3556333056917253, 2.758655103462722], "interp" -> 
     InterpretationBox["", 
       Root[
       21336836377387764098705998162265766830986638088099386909646654854442133\
889536680472881 - 
        4688496443702564778080664363676770103644047375220291897833878563678137\
412918022528374 # + 
        5109039314272403077957120933551499808310287633091567800327863035878186\
654258571404361 #^2 - 
        5455696942543998002925173033734907560256459315936143560927042177335814\
13656327225774 #^3 + 
        2714937245752792839530672291294892546706076577963557018562376366831007\
12659413936627 #^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "21336836377387764098705998162265766830986638088099386909646654854442\
133889536680472881", "-", 
          
          RowBox[{"46884964437025647780806643636767701036440473752202918978338\
78563678137412918022528374", " ", "#1"}], "+", 
          
          RowBox[{"51090393142724030779571209335514998083102876330915678003278\
63035878186654258571404361", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"54556969425439980029251730337349075602564593159361435609270\
4217733581413656327225774", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"27149372457527928395306722912948925467060765779635570185623\
7636683100712659413936627", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.383\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.38278018885841508245349018579872790724`15.244259588947562, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.75\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.7519049676315763264256020192988216877`16.10094356877186, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.3827801888584151, 2.7519049676315763`], "interp" -> 
     InterpretationBox["", 
       Root[
       32351609437665349343411854483481343296799641781504456146589814638677653\
6334015186497 - 
        5731518824825709656124857683643895220093456561661429022382378939600632\
6170498380764 # + 
        8737623776740286562024659306509038692892977990786989719366698459905175\
6704396029132 #^2 - 
        7529463848209468861767845703171399191537188957389947782603113133713435\
627186646512 #^3 + 
        5565780395504981418796674423031205128369161502808945707154700201208919\
483584112688 #^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "32351609437665349343411854483481343296799641781504456146589814638677\
6536334015186497", "-", 
          
          RowBox[{"57315188248257096561248576836438952200934565616614290223823\
789396006326170498380764", " ", "#1"}], "+", 
          
          RowBox[{"87376237767402865620246593065090386928929779907869897193666\
984599051756704396029132", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"75294638482094688617678457031713991915371889573899477826031\
13133713435627186646512", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"55657803955049814187966744230312051283691615028089457071547\
00201208919483584112688", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.367\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.36669138194495243254777960828505456448`15.221210427021678, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.78\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.78263685036612429257729672826826572418`16.101366255997117, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.36669138194495243`, 2.7826368503661243`], "interp" -> 
     InterpretationBox["", 
       Root[
       32104545650082557240720468179136748308180427048683229186044173142183627\
657395568197927156273 - 
        3758431550019239961253384512690955150251797936701734428943801971563792\
858621545833313556812 # + 
        7717791111002910694267025343349593107309995710815798985739797509942810\
000149163897257328298 #^2 - 
        4301147537858007538135715557944173991121660650974496163235165697014182\
06349584981478186040 #^3 + 
        4532750933064925625741514255562955424876400078836064217641481671216712\
20574675609755884900 #^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "32104545650082557240720468179136748308180427048683229186044173142183\
627657395568197927156273", "-", 
          
          RowBox[{"37584315500192399612533845126909551502517979367017344289438\
01971563792858621545833313556812", " ", "#1"}], "+", 
          RowBox[{
           "771779111100291069426702534334959310730999571081579898573979750994\
2810000149163897257328298", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"43011475378580075381357155579441739911216606509744961632351\
6569701418206349584981478186040", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"45327509330649256257415142555629554248764000788360642176414\
8167121671220574675609755884900", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.0888\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.08880661316529687987486596512098913081`14.\
621256133580232, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.70\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.70433134235143679546808925806544721127`16.10487072749659, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[-0.08880661316529688, 2.704331342351437], "interp" -> 
     InterpretationBox["", 
       Root[
       36086496026155642572774508224700675290594745972028917634520464134531504\
9 - 15240664033011291372944377883890929318226254833581051942292335290588162 # + 
        9073497170536602602710419249342391604653244078982602470338318903033421\
5 #^2 - 2257875631987138845538754941195509917942399684319808543372542252786750\
 #^3 + 5740421333985785076116181291310114792180038377346494364042421439501073 \
#^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "36086496026155642572774508224700675290594745972028917634520464134531\
5049", "-", 
          
          RowBox[{"15240664033011291372944377883890929318226254833581051942292\
335290588162", " ", "#1"}], "+", 
          
          RowBox[{"90734971705366026027104192493423916046532440789826024703383\
189030334215", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"22578756319871388455387549411955099179423996843198085433725\
42252786750", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"57404213339857850761161812913101147921800383773464943640424\
21439501073", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.158\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.15822119339438825424970502808719174936`14.894551710502162, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.56\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.56444079653176881805620723753236234188`16.104279731877952, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.15822119339438825`, 2.564440796531769], "interp" -> 
     InterpretationBox["", 
       Root[
       29714887131528578294336937028160843079364902597090177591286145838241535\
179873 - 413894266421493798734076976181151403405149115865762008181137847213230\
0793712 # + 
        8282699047202013793632715105583610165118373877600539701082991889349349\
191184 #^2 - 
        5862332084999790398582494374615501253720176581949336383878119324385371\
14976 #^3 + 
        5531059606276312129259950046976801041856434381728552523051574946531932\
19632 #^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "29714887131528578294336937028160843079364902597090177591286145838241\
535179873", "-", 
          
          RowBox[{"41389426642149379873407697618115140340514911586576200818113\
78472132300793712", " ", "#1"}], "+", 
          
          RowBox[{"82826990472020137936327151055836101651183738776005397010829\
91889349349191184", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"58623320849997903985824943746155012537201765819493363838781\
1932438537114976", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"55310596062763121292599500469768010418564343817285525230515\
7494653193219632", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.0436\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.04357398947685692247588917780376505107`14.504526937328052, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.74\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           1.73647472076854336719975435698870569468`16.10496807846579, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.04357398947685692, 1.7364747207685434`], "interp" -> 
     InterpretationBox["", 
       Root[
       14959614849833223870071078407927891678607585823824339323759610060788729\
189411 - 246473017646372773590698399120893956687137534567722532966843352509657\
5945248 # + 
        6973081657429226407313798595184864775955874297845310839723348241261755\
316536 #^2 - 
        7301822019141102657643894852326336751190725020794866142747198237522597\
02656 #^3 + 
        6483836772029568012029459140476639903115709770031798475895944483518492\
04528 #^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
        RowBox[{
         "14959614849833223870071078407927891678607585823824339323759610060788\
729189411", "-", 
          
          RowBox[{"24647301764637277359069839912089395668713753456772253296684\
33525096575945248", " ", "#1"}], "+", 
          
          RowBox[{"69730816574292264073137985951848647759558742978453108397233\
48241261755316536", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"73018220191411026576438948523263367511907250207948661427471\
9823752259702656", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"64838367720295680120294591404766399031157097700317984758959\
4448351849204528", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 2|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.673\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.67328187998824962079424949479289352894`15.47645154075989, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.78\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.78290278780600042196624599455390125513`16.092752650137008, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
     Complex[0.6732818799882496, 2.7829027878060004`], "interp" -> 
     InterpretationBox["", 
       Root[
       13526235172440107488734613882242597619487571697894392155260920894434060\
609621382368774239539556274947 - 
        3384955094349758083794156576664683404116928016823420134089102195559711\
382077963879169155745169277984 # + 
        3555723145772516737800189688322741380950867285764196170898883000991515\
672502749191739705917871211226 #^2 - 
        4235381198931784858051031739380568128515082074819150855706367445638271\
27017237282461395336064747544 #^3 + 
        2091634819980613724831489070002282102990969493127850806927408549580536\
95474652374448328522108477316 #^4& , 4, 0]], "head" -> "Root", "big" -> 
     RowBox[{
        RowBox[{
         "13526235172440107488734613882242597619487571697894392155260920894434\
060609621382368774239539556274947", "-", 
          
          RowBox[{"33849550943497580837941565766646834041169280168234201340891\
02195559711382077963879169155745169277984", " ", "#1"}], "+", 
          
          RowBox[{"35557231457725167378001896883227413809508672857641961708988\
83000991515672502749191739705917871211226", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          
          RowBox[{"42353811989317848580510317393805681285150820748191508557063\
6744563827127017237282461395336064747544", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          
          RowBox[{"20916348199806137248314890700022821029909694931278508069274\
0854958053695474652374448328522108477316", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
     "shortDegree" -> "4", "number" -> 4|>,
    "NumericalApproximationInterp",
    InterpretationFunction->(Slot["interp"]& )], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "5995717135057011849036003171094785508422632"}], "+", 
     RowBox[{
     "52871145688024562163698695224268427586025113", " ", "\[ImaginaryI]", 
      " ", 
      SqrtBox["2"]}]}], "40446081229381564940055140949608113519219944"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "162778050894530118365832747647578673954782283757681710184912104496245079\
79525048775686142906205", "+", 
      RowBox[{
      "70527486338110051526521810288315156480390172647154758792655843390400579\
178227071659851674311883", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], "/", 
    "2493019888139049410347605629068700024278715692235631614714347366908416605\
7089907538992307758178"}], ",", 
   FractionBox[
    RowBox[{"335569656367031584660065715346668511618", "+", 
     RowBox[{
     "1031101301625390817361620278579840711857", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], "780420215452931450488325595838202592228"]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.973190449777471*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"332b6d3b-0595-4b85-9e5d-9a77b489c748"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
    "-", "15790726994163103380300967962575752602255638791271296571555532022341\
387972"}], "+", 
    RowBox[{
    "3228289227086821490849156386981851110498691914384528224119340197923350045\
60", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}], "/", 
  "79839023662272673365951784729571554233866753415519354809409333318595150083"\
}]], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.973190449866522*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"41bac93a-3b8e-478b-b3ef-c8431d510290"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "23908524641217893809911616951085324872787395713909045186846241470156466326\
229", "+", 
    RowBox[{
    "1369699577261723993268018007277826600456415182830911909959927652662062841\
08241", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}], "/", 
  "353463673951187663135489662591526007745844224890066663310642445334103000278\
42"}]], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.973190449868641*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a508ca41-418e-4711-8c79-d1cec516f381"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "10926046684595863278300349433379500053654576667617985477912832639877513751\
70413507794", "+", 
    RowBox[{
    "9410765694065363583959796593681739695255727170570456253742124603931512695\
695717913071", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}], "/", 
  "230287605195596485583575382592234691097718847677491450370445647066845105204\
8344306030"}]], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.973190449871231*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"3bfebb0f-fb27-4d4e-96a7-0b1aa7d205ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "13858906016725087646510117953906689936128789605080891025064883852400076554\
801789", "+", 
    RowBox[{
    "5734036739308863324362638336970178554681595585494621376926564183721922956\
0120444", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}], "/", 
  "137933101953604269650493943570334428019411501192072195222393759428491953797\
39569"}]], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.973190449874003*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"86ea44a7-560e-42e8-a4c2-7c2a062c90bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "1861483286655931006002163788108869726959869107208421094306673056821042", 
    "+", 
    RowBox[{
    "13394689683597968148323884028887629769985170380038604880890324967544169",
      " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}], "/", 
  "3512586753973169822473676552721130570705960969954118098772782951361538"}]],\
 "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.9731904498762493`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"5c3c7710-d887-4efd-82d7-9f539dc1a5b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "53794914379563390464500225313475691313761648056941915049870033095034690725\
14826023235727989442", "+", 
    RowBox[{
    "2093058862894061815569407798736598788259586547183877184654589628489074338\
9040806895606751136009", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}], "/", 
  "531330290093129534326954496266392852459221026552824977627243954067097737831\
2563492565374234326"}]], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.9731904498786488`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"5c487284-5020-42ff-851d-4f00305b9b8b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "516203848190932520699303827433815710549245469666165647776072760125", "+", 
   RowBox[{
   "10431984427491199419364345729337855768228531258626576205802440954194", 
    " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], 
  "2624792562407766381397430860224103700128046811772516855986475280979"]], \
"Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.9731904498812437`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"2009793f-6af9-4119-92f5-bd27ac07ae27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "1159284347397040380284365768100381158739573016815727109489660849070676", 
    "+", 
    RowBox[{
    "6482034985662858163704638589055113655230515044549931388458717843480315", 
     " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}], "/", 
  "2058831470059686027291780705582431509143585127404295101069433166793201"}]],\
 "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.973190449883341*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"3368ea51-363b-410f-98e8-e0cde36fde9a"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.973190451739643*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"19f526d2-893c-4132-a18f-41ef2c3ef0da"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.970594257838483*^9, 3.970770958993875*^9, 
  3.970923750538258*^9, 3.970938489986826*^9, 3.970949295489832*^9, 
  3.9711927353936043`*^9, 3.971193840629538*^9, 3.9731904812591333`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"1250f4fa-a215-4422-ad84-515701339ec9"]
}, Open  ]],

Cell[TextData[StyleBox["It later turned out that this was indeed giving us \
points in the correct field. We will play with them to get smaller linear \
combinations of points. We are allowed to take linear combinations with \
coefficients if Q[Sqrt[-2]].",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.971170869756751*^9, 3.9711708964491243`*^9}, {
  3.971192856462446*^9, 3.97119289168391*^9}, {3.971193764555381*^9, 
  3.971193769528736*^9}, {3.971193865939927*^9, 
  3.9711938928830347`*^9}},ExpressionUUID->"3579a438-28bc-436c-984c-\
94be47580684"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NormalizedTrace", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"AlgebraicNumberTrace", "[", "x", "]"}], "/", 
    RowBox[{"Exponent", "[", 
     RowBox[{
      RowBox[{"MinimalPolynomial", "[", 
       RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"To4", "[", "x_", "]"}], ":=", 
   RowBox[{"NormalizedTrace", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", "6", "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"To4", "[", "x", "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"1", ",", "rr1", ",", "rr2", ",", 
      RowBox[{
       RowBox[{"-", "rr1"}], " ", "rr2"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffmatrix", "=", "BetterNewPoints"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs4", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"coeffmatrix", ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", "2"}], "]"}], " ", "coeffmatrix"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixLarge", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", 
      RowBox[{"Length", "[", "eqs4", "]"}]}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"newrow", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"m", "=", "1"}], ",", 
        RowBox[{"m", "<=", 
         RowBox[{"Length", "[", 
          RowBox[{"eqs4", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"newrow", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"newrow", ",", 
            RowBox[{"To4", "[", 
             RowBox[{
              RowBox[{"eqs4", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "[", 
              RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"MatrixLarge", ",", "newrow"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<computing rank\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rkfull", " ", "=", 
   RowBox[{
    RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}], "/", "2"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Getting", " ", "rid", " ", "of", " ", 
    RowBox[{"denominators", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<getting rid of denominators\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixLarge", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Denominator", "[", 
          RowBox[{"MatrixLarge", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", "\[IndentingNewLine]", 
         RowBox[{"List", "->", "LCM"}]}], ")"}], " ", 
       RowBox[{"MatrixLarge", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "MatrixLarge", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Saturating", " ", "the", " ", "lattice", " ", "using", " ", "Smith", " ", 
    RowBox[{"decomposition", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<starting Smith decomposition\>\"", "]"}], ";"}],
   " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"u", ",", "r", ",", "v"}], "}"}], "=", 
   RowBox[{"SmithDecomposition", "[", "MatrixLarge", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Smith decomposition is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SmallLinComb", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"LinearSolve", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "v", "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"k", ",", "i"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"MatrixLarge", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Key", " ", 
    RowBox[{"step", ":", 
     RowBox[{"using", " ", "the", " ", "lattice", " ", "reduction", " ", 
      RowBox[{"algorithm", "."}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<starting lattice reduction\>\"", "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmallLinComb", "=", 
   RowBox[{"LatticeReduce", "[", "SmallLinComb", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<lattice reduction is done\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Getting", " ", "back", " ", "to", " ", "the", " ", "complex", " ", 
    RowBox[{"matrix", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BackToCxMatrix", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SmallLinComb", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"4", " ", "k"}], "-", "3"}], "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "2"}], "]"}], "  ", 
          RowBox[{
           RowBox[{"SmallLinComb", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"4", "k"}], "-", "2"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "3"}], "]"}], " ", 
          RowBox[{
           RowBox[{"SmallLinComb", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"4", " ", "k"}], "-", "1"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", "6", "]"}], "  ", 
          RowBox[{
           RowBox[{"SmallLinComb", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"4", "k"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"SmallLinComb", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "4"}]}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "SmallLinComb", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Picking", " ", "the", " ", "first", " ", "rows", " ", "that", " ", "give",
     " ", "the", " ", "correct", " ", 
    RowBox[{"rank", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BackToCxReduced", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", "BackToCxMatrix", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MatrixRank", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"BackToCxReduced", ",", 
              RowBox[{"BackToCxMatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "800"}], "]"}], 
          "]"}], ">", "rk"}], ",", 
        RowBox[{
         RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
         RowBox[{"BackToCxReduced", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"BackToCxReduced", ",", 
            RowBox[{"BackToCxMatrix", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"i", ",", "\"\< \>\"", ",", "rk"}], "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"rk", "==", "rkfull"}], ",", 
           RowBox[{"i", "=", 
            RowBox[{
             RowBox[{"Length", "[", "BackToCxMatrix", "]"}], "+", "1"}]}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BetterNewPoints", "=", "BackToCxReduced"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.971194126016271*^9, 3.971194174668394*^9}, {
  3.971194227924033*^9, 3.971194228284501*^9}, {3.971194302138464*^9, 
  3.971194368337536*^9}, {3.973178172373375*^9, 3.973178173241901*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"02f8789f-1aea-470b-8a13-84c42f2f10d0"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{
  3.971194134649329*^9, {3.971194166505912*^9, 3.971194175971074*^9}, 
   3.971194284968461*^9, 3.971194317480543*^9, 3.971194377646556*^9, 
   3.9731904909824467`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"46431d39-c026-4382-b90e-b24b4f840a24"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.971194377659883*^9, 3.973190491023835*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"8fab776c-5089-4595-8691-43350794276a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{
  3.971194134649329*^9, {3.971194166505912*^9, 3.971194175971074*^9}, 
   3.971194284968461*^9, 3.971194317480543*^9, 3.971194377646556*^9, 
   3.97319049102629*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ff970faa-4242-4da1-83d9-95e5688dc949"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.971194134649329*^9, {3.971194166505912*^9, 3.971194175971074*^9}, 
   3.971194284968461*^9, 3.971194317480543*^9, 3.971194377646556*^9, 
   3.973190491028143*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e3bb0922-dec9-4402-bd24-cc13564b6eeb"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.971194134649329*^9, {3.971194166505912*^9, 3.971194175971074*^9}, 
   3.971194284968461*^9, 3.971194317480543*^9, 3.971194377646556*^9, 
   3.97319049111591*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"dd76abec-8984-4e10-985e-d688c0802660"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{
  3.971194134649329*^9, {3.971194166505912*^9, 3.971194175971074*^9}, 
   3.971194284968461*^9, 3.971194317480543*^9, 3.971194377646556*^9, 
   3.973190491620533*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"df4eff7f-12fc-4a25-ace8-93507dc09cc2"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{
  3.971194134649329*^9, {3.971194166505912*^9, 3.971194175971074*^9}, 
   3.971194284968461*^9, 3.971194317480543*^9, 3.971194377646556*^9, 
   3.973190491761938*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e1931323-7b6d-4daf-9302-34fb6def1ea7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"159975381429084644961319863", "+", 
      RowBox[{"62765196050181635999501371", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{"1740763184822077860409325", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "+", 
      RowBox[{"60504351720706299597059216", " ", 
       SqrtBox["6"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "5222289554466233581227975"}], "+", 
      RowBox[{"181513055162118898791177648", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{"159975381429084644961319863", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "-", 
      RowBox[{"62765196050181635999501371", " ", 
       SqrtBox["6"]}]}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "103406586208720192510756675"}], "+", 
      RowBox[{"262389889959302029839426188", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "-", 
      RowBox[{"92009781014960311542295662", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "-", 
      RowBox[{"329665357000377035801971418", " ", 
       SqrtBox["6"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"567320932985793760061647174", "+", 
      RowBox[{"421675138015337347344267080", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "-", 
      RowBox[{"140457731236627955722698567", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "+", 
      RowBox[{"121932158722674074116727621", " ", 
       SqrtBox["6"]}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"15138022957579278856825869123145806", "-", 
      RowBox[{
      "26698384914391974450964837455772989", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{"7048513343133813544524533122166692", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "-", 
      RowBox[{"4770406009994297095753306109329242", " ", 
       SqrtBox["6"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"6129108858", "-", 
      RowBox[{"3051108747", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "-", 
      RowBox[{"2528171857", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "+", 
      RowBox[{"2393511761", " ", 
       SqrtBox["6"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "734980689072743710282453772957928277726"}], "-", 
      RowBox[{
      "3105239729964584759684904454293343602042", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "-", 
      RowBox[{
      "1630232178685970437058724810804231326628", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "-", 
      RowBox[{"7287919556974741629220535540849208429749", " ", 
       SqrtBox["6"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"13713624429", "+", 
      RowBox[{"4129426536", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{"3600937001", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "+", 
      RowBox[{"5444620508", " ", 
       SqrtBox["6"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "5625677225130655021458628205370622257610"}], "+", 
      RowBox[{
      "18758518940959640127976702168254281687205", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "-", 
      RowBox[{
      "895251489613226726776271037846303048902", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "-", 
      RowBox[{"10393159286939326388905439995142552031791", " ", 
       SqrtBox["6"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", 
     RowBox[{"168677044382976852728366195103876684300133390393328299", "-", 
      RowBox[{
      "17063003665949135975002221566038482253755360463089293", " ", 
       "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{
      "24530867337468599874619496132662348579856151668659621", " ", 
       "\[ImaginaryI]", " ", 
       SqrtBox["3"]}], "+", 
      RowBox[{"53676636408873024925285886250479120478783739771993032", " ", 
       SqrtBox["6"]}]}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.971194377659883*^9, 3.973190491785562*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"3a2ba3f0-c28f-4645-99c8-b0610109616b"]
}, Open  ]],

Cell[TextData[StyleBox["Here is the calculation of the equations in the new \
basis.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.971194503719301*^9, 
  3.97119451414925*^9}},ExpressionUUID->"d45e9e2c-5671-4507-8780-\
769bbbc70ef0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ys", "=", 
   RowBox[{"{", 
    RowBox[{
    "Y0", ",", "Y1", ",", "Y2", ",", "Y3", ",", "Y4", ",", "Y5", ",", "Y6", 
     ",", "Y7", ",", "Y8", ",", "Y9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MonY", "=", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "l", "]"}], "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZtoY", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Zs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", "BetterNewPoints", "]"}], ".", "Ys"}], 
           ")"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "2000"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr1approx", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], ",", "20000"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr2approx", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "3"}], "]"}], ",", "20000"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApproxNewEqs", "=", 
    RowBox[{"EqsNewFPPrr", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rr1", "->", "rr1approx"}], ",", 
       RowBox[{"rr2", "->", "rr2approx"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqstable", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "84"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k", ",", "20"}], "]"}], "==", "3"}], ",", 
        RowBox[{"Print", "[", "k", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"eqstable", ",", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ApproxNewEqs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "ZtoY"}], ",", 
            RowBox[{"MonY", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "MonY", "]"}]}], "}"}]}], "]"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "eqstable", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"eqstable", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "rr", "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "84"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "20"}], "]"}], "==", "3"}], ",", 
       RowBox[{"Print", "[", "k", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"rrexact", ",", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"rr", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BetterEqsNewFPP", "=", 
    RowBox[{"rrexact", ".", "MonY"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexactwithrr", "=", "rrexact"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "84"}], ",", 
    RowBox[{"k", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<=", 
        RowBox[{"Length", "[", "MonY", "]"}]}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"blah", "=", 
         RowBox[{
          RowBox[{"rrexact", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"den", "=", 
         RowBox[{"Denominator", "[", "blah", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", "den", "]"}], "==", "False"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{"k", ",", "l"}], "}"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"numre", "=", 
         RowBox[{"Re", "[", 
          RowBox[{"Numerator", "[", "blah", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", "numre", "]"}], "==", "False"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{"k", ",", "l"}], "}"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"numim", "=", 
         RowBox[{
          RowBox[{"Im", "[", 
           RowBox[{"Numerator", "[", "blah", "]"}], "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", "numim", "]"}], "==", "False"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{"k", ",", "l"}], "}"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"rrexactwithrr", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"numre", "+", " ", 
            RowBox[{"numim", " ", "rr1"}]}], ")"}], "/", "den"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BetterEqsNewFPPwithrr", "=", 
    RowBox[{"rrexactwithrr", ".", "MonY"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9692237756392937`*^9, 3.969223876901568*^9}, {
   3.969223910400516*^9, 3.9692241744603024`*^9}, {3.969224263309615*^9, 
   3.969224313340434*^9}, {3.9692257586902027`*^9, 3.969225767592186*^9}, {
   3.969225812010969*^9, 3.9692258232884083`*^9}, {3.96925740066218*^9, 
   3.969257410094318*^9}, {3.969272970179892*^9, 3.9692729848592367`*^9}, {
   3.971211822369461*^9, 3.9712118248102617`*^9}, 3.9712118752511663`*^9, {
   3.973178396472476*^9, 3.973178460112632*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"d50ae399-1f3f-4cc9-a7e9-3c811041254c"],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.9732659695535593`*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"357914de-4bab-42a0-9cb2-e08fdad9de45"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.973265991549663*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"5aca349a-af07-443c-9b68-f157797b4db8"],

Cell[BoxData["43"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.9732660148608437`*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"cc9183bd-753f-4c16-a17d-ef3998e098cf"],

Cell[BoxData["63"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.9732660374629602`*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"a64a559d-8006-425f-a367-cc9c6d5a19a4"],

Cell[BoxData["83"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.9732660593959312`*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"5d507dee-90b5-41fd-bd02-1276327e359d"]
}, Open  ]],

Cell[BoxData["1894"], "Output",
 CellChangeTimes->{3.973266064154193*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"be785eb7-f95e-414b-a1a8-8d7683a95ecd"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
154531242142363645413315471997872481591151055917536889641785654450024352961764\
574025104253573171862528118117236928238276999672531937286851936176099536921029\
632629079752156679141149939999946949466090872279582700436913187754114282186085\
1150920378\\\"}], \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \
\\\"23994088169703256476373298376888060965348992627422300578449855873404211412\
282828817441600982259316165699720552010744873819938413396425932195150333129677\
298767895553491461807432266948599679214781411910308370718231994154004149765454\
305263478176\\\"]\\).\"", 2, 97, 42, 32827434043426390433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973266064185688*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"14c39f1b-b5f3-4e86-8cbf-2835f47364d8"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
154531242142363645413315471997872481591151055917536889641785654450024352961764\
574025104253573171862528118117236928238276999672531937286851936176099536921029\
632629079752156679141149939999946949466090872279582700436913187754114282186085\
1150920378\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \
\\\"23994088169703256476373298376888060965348992627422300578449855873404211412\
282828817441600982259316165699720552010744873819938413396425932195150333129677\
298767895553491461807432266948599679214781411910308370718231994154004149765454\
305263478176\\\"]\\).\"", 2, 97, 43, 32827434043426390433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973266064194974*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"7aef8176-ed7e-459c-93fd-745c886d2845"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
232770588455135261983972120872010407254051667397979893571547718672172502481436\
441498249024900954452317934030912436644474757780596403595417490555749538952816\
354514326079385807256330170187360519632152133535263861754415742711319546181310\
53485\\\", \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \
\\\"11965553158441347233302013768356922795298852039864029434609477753380087470\
742734710075648170822091627145973044167829851065494747649956044245285738323066\
789826625319610451794113478066976852736554478817261383619282033526392415623942\
08004441914184\\\"]\\).\"", 2, 97, 44, 32827434043426390433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9732660641976147`*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"be7bce0e-6a33-4ec0-b871-94c55762211a"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 97, 45, 32827434043426390433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973266064200191*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"c40a0bf3-bbeb-4b8f-8add-8b815587a253"],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.9732660659662237`*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"22178dd4-d216-4db7-8b3a-0b8150ad4883"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.97326608395396*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"65c78029-cea9-499f-8b07-500fa9985671"],

Cell[BoxData["43"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.973266102067523*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"a34a726f-04be-49ff-b0af-34bbf0a5c6a2"],

Cell[BoxData["63"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.973266119045109*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"cbcfea05-8c8e-4458-b214-af325e3431b2"],

Cell[BoxData["83"], "Print",
 CellChangeTimes->{3.971211883371109*^9, 3.973266135405519*^9},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"2c741b46-ea85-4de3-b645-8b63ff9dbbe0"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["The good news is that the equations are over the \
quadratic field. The bad news is that the coefficients are fairly large.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.969286895267912*^9, 3.9692869294020443`*^9}, {
  3.971212703710779*^9, 
  3.971212707793738*^9}},ExpressionUUID->"e58d0ac2-fb5c-4581-a210-\
fa6e797af42d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{
       RowBox[{"rrexactwithrr", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "220"}], "}"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"Numerator", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"rrexactwithrr", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "/.", 
         RowBox[{"rr1", "->", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "2"}], "]"}]}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "84"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "220"}], "}"}]}], "]"}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.969286955192214*^9, 3.969287045402957*^9}, {
  3.9712120848255444`*^9, 3.971212099506024*^9}, {3.971212132396628*^9, 
  3.971212227616468*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"71487dae-c2f6-4c66-9d97-e727a4e70a3a"],

Cell[BoxData["2.0405872792644372`*^276"], "Output",
 CellChangeTimes->{{3.9692870174788733`*^9, 3.969287046335002*^9}, 
   3.970083378105878*^9, 3.970260412658278*^9, {3.971211672010747*^9, 
   3.971211697196981*^9}, 3.971211745199766*^9, {3.9712120645025587`*^9, 
   3.971212100756366*^9}, {3.971212143744728*^9, 3.9712122289736643`*^9}, 
   3.973190492037496*^9, 3.973266153625214*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"a8476957-57c1-483d-87b8-a85f949f51b1"],

Cell[BoxData["8.870967403221272`*^281"], "Output",
 CellChangeTimes->{{3.9692870174788733`*^9, 3.969287046335002*^9}, 
   3.970083378105878*^9, 3.970260412658278*^9, {3.971211672010747*^9, 
   3.971211697196981*^9}, 3.971211745199766*^9, {3.9712120645025587`*^9, 
   3.971212100756366*^9}, {3.971212143744728*^9, 3.9712122289736643`*^9}, 
   3.973190492037496*^9, 3.97326616863351*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"42d8567b-0be7-448c-988a-e45e7c66a1c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "trying", " ", "to", " ", "make", " ", "coefficients", " ", "smaller"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"coeffmatrix", "=", "rrexact"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs2", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"coeffmatrix", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", "coeffmatrix"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixLarge", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "eqs2", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"newrow", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"m", "=", "1"}], ",", 
         RowBox[{"m", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"eqs2", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newrow", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"newrow", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"eqs2", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", "m", "]"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{
                  RowBox[{"eqs2", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "]"}], "/", 
                RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], "]"}]}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"MatrixLarge", ",", "newrow"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<computing rank\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"rkfull", " ", "=", 
    RowBox[{
     RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}], "/", "2"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Getting", " ", "rid", " ", "of", " ", 
     RowBox[{"denominators", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<getting rid of denominators\>\"", "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixLarge", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Denominator", "[", 
           RowBox[{"MatrixLarge", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", 
          "\[IndentingNewLine]", 
          RowBox[{"List", "->", "LCM"}]}], ")"}], " ", 
        RowBox[{"MatrixLarge", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "MatrixLarge", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Saturating", " ", "the", " ", "lattice", " ", "using", " ", "Smith", " ", 
     RowBox[{"decomposition", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<starting Smith decomposition\>\"", "]"}], 
    ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "r", ",", "v"}], "}"}], "=", 
     RowBox[{"SmithDecomposition", "[", "MatrixLarge", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Smith decomposition is done\>\"", "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SmallLinComb", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "v", "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"k", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"MatrixLarge", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Key", " ", 
     RowBox[{"step", ":", 
      RowBox[{"using", " ", "the", " ", "lattice", " ", "reduction", " ", 
       RowBox[{"algorithm", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<starting lattice reduction\>\"", "]"}], ";"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SmallLinComb", "=", 
     RowBox[{"LatticeReduce", "[", "SmallLinComb", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<lattice reduction is done\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Getting", " ", "back", " ", "to", " ", "the", " ", "complex", " ", 
     RowBox[{"matrix", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BackToCxMatrix", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SmallLinComb", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", " ", "k"}], "-", "1"}], "]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "2"}], "]"}], "  ", 
           RowBox[{
            RowBox[{"SmallLinComb", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", "k"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"SmallLinComb", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "2"}]}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "SmallLinComb", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Picking", " ", "the", " ", "first", " ", "rows", " ", "that", " ", 
     "give", " ", "the", " ", "correct", " ", 
     RowBox[{"rank", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BackToCxReduced", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<=", 
       RowBox[{"Length", "[", "BackToCxMatrix", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Append", "[", 
              RowBox[{"BackToCxReduced", ",", 
               RowBox[{"BackToCxMatrix", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "800"}], "]"}], 
           "]"}], ">", "rk"}], ",", 
         RowBox[{
          RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
          RowBox[{"BackToCxReduced", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"BackToCxReduced", ",", 
             RowBox[{"BackToCxMatrix", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"i", ",", "\"\< \>\"", ",", "rk"}], "]"}], ";"}], "*)"}],
           "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"rk", "==", "rkfull"}], ",", 
            RowBox[{"i", "=", 
             RowBox[{
              RowBox[{"Length", "[", "BackToCxMatrix", "]"}], "+", "1"}]}]}], 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rrexactnew", "=", "BackToCxReduced"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9712127288089027`*^9, 3.9712127802386627`*^9}, {
  3.971214013778317*^9, 3.971214127263606*^9}, {3.973178547627225*^9, 
  3.9731785479975567`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"eb997e25-7128-4e5e-b0e4-8ae4ca84fea4"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.971213991032805*^9, 3.971214145546026*^9, 
  3.973190492545219*^9, 3.973266175446928*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"3ea13f26-c9cf-4bde-aa90-550ae83fadea"],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.971213991021319*^9, 3.971214145588724*^9, 
  3.973190492580701*^9, 3.973266175492547*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"d37a2721-f173-4507-a2a7-8ec6709f9d29"],

Cell[CellGroupData[{

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.971213991032805*^9, 3.971214145546026*^9, 
  3.973190492545219*^9, 3.973266175493642*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"4c73d37c-eb61-44a2-9051-b42de944bdc0"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.971213991032805*^9, 3.971214145546026*^9, 
  3.973190492545219*^9, 3.973266175602071*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"47867f92-6e5b-4cd3-968e-f8be33e1138a"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.971213991032805*^9, 3.971214145546026*^9, 
  3.973190492545219*^9, 3.973281958854141*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"1a92385e-d695-46d5-9e99-b1ed12de32a5"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.971213991032805*^9, 3.971214145546026*^9, 
  3.973190492545219*^9, 3.9732865963622*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"3b860094-db21-40a2-a364-b0b316d1a29a"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.971213991032805*^9, 3.971214145546026*^9, 
  3.973190492545219*^9, 3.9732902697143507`*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"2c768f7d-39fd-48ca-99ee-ea2e0a6e2bfc"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rrexactwithrr", "=", "rrexactnew"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "84"}], ",", 
    RowBox[{"k", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<=", 
        RowBox[{"Length", "[", "MonY", "]"}]}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"blah", "=", 
         RowBox[{
          RowBox[{"rrexactnew", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"den", "=", 
         RowBox[{"Denominator", "[", "blah", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", "den", "]"}], "==", "False"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{"k", ",", "l"}], "}"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"numre", "=", 
         RowBox[{"Re", "[", 
          RowBox[{"Numerator", "[", "blah", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", "numre", "]"}], "==", "False"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{"k", ",", "l"}], "}"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"numim", "=", 
         RowBox[{
          RowBox[{"Im", "[", 
           RowBox[{"Numerator", "[", "blah", "]"}], "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", "numim", "]"}], "==", "False"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{"k", ",", "l"}], "}"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"rrexactwithrr", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"numre", "+", " ", 
            RowBox[{"numim", " ", "rr1"}]}], ")"}], "/", "den"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BetterEqsNewFPPwithrr", "=", 
    RowBox[{"rrexactwithrr", ".", "MonY"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<BetterNewFPPrr\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "BetterEqsNewFPPwithrr"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "4363"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols1", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t", "^", "2"}], "+", "2"}], "==", "0"}], ",", 
     RowBox[{"Modulus", "->", "p"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BetterNewFPPmod4363", "=", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{
      RowBox[{"BetterEqsNewFPPwithrr", "/.", 
       RowBox[{"rr1", "->", 
        RowBox[{"(", 
         RowBox[{"t", "/.", 
          RowBox[{"sols1", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ",", "p"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<BetterNewFPPmod4363\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "BetterNewFPPmod4363"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.971251612620578*^9, 3.9712516415991*^9}, {
   3.971254387186076*^9, 3.971254387700097*^9}, {3.9731785641359*^9, 
   3.973178568703755*^9}, 3.9732662066621*^9},
 CellLabel->
  "In[124]:=",ExpressionUUID->"3332d0f3-3d11-48f1-a8ee-e555d51358a0"]
},
WindowSize->{1356, 875},
WindowMargins->{{Automatic, 122}, {Automatic, 7}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8c59ca90-d054-405b-9885-3e95b7d75a93"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 270, 6, 45, "Text",ExpressionUUID->"42adf297-ffe1-464c-ac2b-27ad115b9d6c"],
Cell[CellGroupData[{
Cell[849, 30, 572, 13, 49, "Input",ExpressionUUID->"9ede54cb-2182-4320-a007-eafdb9f41340"],
Cell[1424, 45, 212, 2, 33, "Output",ExpressionUUID->"31b3b952-9ddc-477c-9e6c-a89e435a3f82"]
}, Open  ]],
Cell[1651, 50, 2028, 56, 294, "Input",ExpressionUUID->"c9c94a92-8acc-4219-9b4f-9ccdffb05128"],
Cell[3682, 108, 563, 10, 78, "Text",ExpressionUUID->"088e67e7-99f9-48e6-8217-cd33e6db9e46"],
Cell[CellGroupData[{
Cell[4270, 122, 12426, 304, 1111, "Input",ExpressionUUID->"130e794e-e5af-438d-80da-877f25ecfc06"],
Cell[CellGroupData[{
Cell[16721, 430, 549, 11, 23, "Print",ExpressionUUID->"26e309c4-42ac-46fa-a65d-64b4568be5e0"],
Cell[17273, 443, 504, 9, 23, "Print",ExpressionUUID->"3c7eb894-98ce-47fb-ba90-a6293e2748ab"],
Cell[17780, 454, 502, 9, 23, "Print",ExpressionUUID->"3675ea80-e8d7-43da-bc8c-2ee3c3aef86b"],
Cell[18285, 465, 503, 9, 23, "Print",ExpressionUUID->"6c39467f-65f5-434c-b856-d391bbd8170c"],
Cell[18791, 476, 505, 9, 23, "Print",ExpressionUUID->"b026b0c7-7467-4251-a5fe-4ec94a000fcd"],
Cell[19299, 487, 505, 9, 23, "Print",ExpressionUUID->"6d641bcc-62b6-4530-8e35-a50ffb6b6fec"],
Cell[19807, 498, 503, 9, 23, "Print",ExpressionUUID->"2e44c8eb-608b-4eb1-b635-4706d801ef55"],
Cell[20313, 509, 503, 9, 23, "Print",ExpressionUUID->"f25151f8-425e-4918-a339-3140fa9b6827"],
Cell[20819, 520, 503, 9, 23, "Print",ExpressionUUID->"ee7357f3-086b-4eef-aa64-7aebff7430fc"]
}, Open  ]],
Cell[21337, 532, 1128, 21, 60, "Message",ExpressionUUID->"23afaae5-b0b2-4519-9618-57c0441a2872"],
Cell[22468, 555, 1130, 21, 60, "Message",ExpressionUUID->"adc06450-cdfa-4b41-81c9-0c97de730fb8"],
Cell[23601, 578, 1128, 21, 60, "Message",ExpressionUUID->"06faa250-57b2-43e9-938b-f994026ad3d0"],
Cell[24732, 601, 732, 14, 26, "Message",ExpressionUUID->"3824e1de-b765-4396-823d-f03832c58ad4"],
Cell[CellGroupData[{
Cell[25489, 619, 502, 9, 23, "Print",ExpressionUUID->"6a42051b-a027-495d-a615-a7e4ff8092f7"],
Cell[25994, 630, 524, 10, 23, "Print",ExpressionUUID->"c22ae1c5-fa71-4914-be89-4e5f0231b938"],
Cell[26521, 642, 549, 11, 23, "Print",ExpressionUUID->"1de0f353-813a-482c-b42e-6f43c077eefb"],
Cell[27073, 655, 547, 11, 23, "Print",ExpressionUUID->"2444fc23-2aea-4b94-99fc-f72a56cb1629"],
Cell[27623, 668, 502, 9, 23, "Print",ExpressionUUID->"20ce4975-77c8-44b6-a21f-a6b104b35d6f"],
Cell[28128, 679, 504, 9, 23, "Print",ExpressionUUID->"cc232fac-aae5-4462-9eb6-d05f1f3cc870"],
Cell[28635, 690, 503, 9, 23, "Print",ExpressionUUID->"db5d2b21-7e85-40c8-9036-61c3871dd525"],
Cell[29141, 701, 503, 9, 23, "Print",ExpressionUUID->"7280f752-994a-4a62-9d4e-9209f20264b2"],
Cell[29647, 712, 502, 9, 23, "Print",ExpressionUUID->"946f0563-74f4-4640-a6ef-33b5d5d8ebb2"],
Cell[30152, 723, 503, 9, 23, "Print",ExpressionUUID->"3f4a7580-ee6d-42ef-9565-c244ead7f813"],
Cell[30658, 734, 505, 9, 23, "Print",ExpressionUUID->"9bbcc01d-3c1a-439b-9fc6-33d3b53303e0"],
Cell[31166, 745, 503, 9, 23, "Print",ExpressionUUID->"6bedb198-7b75-43a8-bd0c-53349ccf1cd0"],
Cell[31672, 756, 502, 9, 23, "Print",ExpressionUUID->"5c87054e-ab29-4182-b9ef-258c43b13fea"],
Cell[32177, 767, 502, 9, 23, "Print",ExpressionUUID->"74b32379-6173-418a-833f-ba7456f1bfd5"],
Cell[32682, 778, 502, 9, 23, "Print",ExpressionUUID->"be8e141f-ba95-41b7-b797-df087e22f8e4"],
Cell[33187, 789, 524, 10, 23, "Print",ExpressionUUID->"0a6f8471-0e43-4531-9478-eff778fed936"],
Cell[33714, 801, 567, 11, 23, "Print",ExpressionUUID->"ef23b308-2ad2-4d94-9e6b-00535526ecf4"],
Cell[34284, 814, 547, 11, 23, "Print",ExpressionUUID->"ea0a02c6-cd43-48d0-809f-7205d5b691ec"],
Cell[34834, 827, 501, 9, 23, "Print",ExpressionUUID->"77cb6add-6915-4722-8a2c-e298bb99ed38"],
Cell[35338, 838, 504, 9, 23, "Print",ExpressionUUID->"1df36dc4-fe64-4905-abb9-1418b99fd3ae"],
Cell[35845, 849, 505, 9, 23, "Print",ExpressionUUID->"3cfbae52-7f99-491c-9d4e-f2dcaca2ef24"],
Cell[36353, 860, 503, 9, 23, "Print",ExpressionUUID->"ff27ecd4-33e2-42c7-9373-ebed96d4a325"],
Cell[36859, 871, 505, 9, 23, "Print",ExpressionUUID->"c90d27a0-04ac-4460-8479-c9e47989315d"],
Cell[37367, 882, 503, 9, 23, "Print",ExpressionUUID->"0e0b1128-3247-4e26-bf0a-1ba0478ddaad"],
Cell[37873, 893, 505, 9, 23, "Print",ExpressionUUID->"9332ddd9-04a4-42f6-a513-3d76678c777f"],
Cell[38381, 904, 503, 9, 23, "Print",ExpressionUUID->"e6550499-af4f-405a-8a93-1735a46415ab"],
Cell[38887, 915, 502, 9, 23, "Print",ExpressionUUID->"737156e9-78b6-42d1-89d4-dfa5e40d6293"],
Cell[39392, 926, 504, 9, 23, "Print",ExpressionUUID->"13d04707-6811-4c0f-a395-80f3efd32beb"],
Cell[39899, 937, 502, 9, 23, "Print",ExpressionUUID->"43e98cab-f87e-4af7-a360-310948757c4b"],
Cell[40404, 948, 524, 10, 23, "Print",ExpressionUUID->"b29d63bd-ba24-4c7f-bcc0-7fb86ed9baff"],
Cell[40931, 960, 567, 11, 23, "Print",ExpressionUUID->"b6764d89-771a-41f9-bd0e-7895e0f80fc5"],
Cell[41501, 973, 547, 11, 23, "Print",ExpressionUUID->"50cd0a2b-30ab-4963-9ae5-ade986687aeb"],
Cell[42051, 986, 502, 9, 23, "Print",ExpressionUUID->"d0d72da6-bc4b-4d1e-8206-b099890c62ee"],
Cell[42556, 997, 504, 9, 23, "Print",ExpressionUUID->"76de0022-0707-4a39-9bf5-9fcade0bca2d"],
Cell[43063, 1008, 503, 9, 23, "Print",ExpressionUUID->"9ef7bf8a-bd7a-4148-9180-99efce17c4eb"],
Cell[43569, 1019, 502, 9, 23, "Print",ExpressionUUID->"0defaaf8-ad54-419e-a1b3-c281704b9fa4"],
Cell[44074, 1030, 503, 9, 23, "Print",ExpressionUUID->"62dc2d83-2bf7-477d-934e-b56416851621"],
Cell[44580, 1041, 502, 9, 23, "Print",ExpressionUUID->"5bb8dcc5-782d-4723-a210-2bd3c6ac252f"],
Cell[45085, 1052, 505, 9, 23, "Print",ExpressionUUID->"cd503680-193f-4163-8b1f-3d10efc559d6"],
Cell[45593, 1063, 505, 9, 23, "Print",ExpressionUUID->"d3a94ccf-7b55-4e54-b51f-8e57c255d53c"],
Cell[46101, 1074, 504, 9, 23, "Print",ExpressionUUID->"d47d4e49-c11e-4e74-bf61-283716b93be5"],
Cell[46608, 1085, 502, 9, 23, "Print",ExpressionUUID->"9d7eb961-b2ef-46e2-8249-1a71707ee5aa"],
Cell[47113, 1096, 502, 9, 23, "Print",ExpressionUUID->"815ba80a-cd11-4802-bbff-1dafa09281e1"],
Cell[47618, 1107, 526, 10, 23, "Print",ExpressionUUID->"02e71950-25ce-4aa1-b58d-e239ee38f614"],
Cell[48147, 1119, 566, 11, 23, "Print",ExpressionUUID->"4a461720-60e3-4399-b9b4-a65b3e63e811"],
Cell[48716, 1132, 549, 11, 23, "Print",ExpressionUUID->"9b931480-31b1-4caf-95cc-a2166cddb662"],
Cell[49268, 1145, 502, 9, 23, "Print",ExpressionUUID->"5fb30525-97ec-44b7-8b36-87d3e7a50a75"],
Cell[49773, 1156, 502, 9, 23, "Print",ExpressionUUID->"e012fdb5-3c86-4775-aec8-54f397165949"],
Cell[50278, 1167, 505, 9, 23, "Print",ExpressionUUID->"46d70a35-07e7-47ff-8435-8a09da27794d"],
Cell[50786, 1178, 503, 9, 23, "Print",ExpressionUUID->"b6993b50-8df2-4f37-92ba-5dbc75b1fe7f"],
Cell[51292, 1189, 505, 9, 23, "Print",ExpressionUUID->"db33d401-40ac-46c5-a4e6-1da98a813a2e"],
Cell[51800, 1200, 503, 9, 23, "Print",ExpressionUUID->"d200feba-8121-4205-a1d3-5ef74b354e01"],
Cell[52306, 1211, 503, 9, 23, "Print",ExpressionUUID->"b41d5325-d7dd-41c9-af67-932ee282c352"],
Cell[52812, 1222, 503, 9, 23, "Print",ExpressionUUID->"f1bb44e5-9208-47b1-99d5-f800965c3461"],
Cell[53318, 1233, 504, 9, 23, "Print",ExpressionUUID->"c39b5eb3-d748-4301-a170-0243e12cb39c"],
Cell[53825, 1244, 504, 9, 23, "Print",ExpressionUUID->"71258f01-fd59-4450-8458-327ad2324ee3"],
Cell[54332, 1255, 502, 9, 23, "Print",ExpressionUUID->"d9cf319f-bff2-456b-a324-99ba8320ec37"],
Cell[54837, 1266, 524, 10, 23, "Print",ExpressionUUID->"47d31c8f-96fa-4663-8c2c-45fc0cdfaa5d"],
Cell[55364, 1278, 567, 11, 23, "Print",ExpressionUUID->"ed34226b-41a4-4fe5-bd43-fd85c868496d"],
Cell[55934, 1291, 547, 11, 23, "Print",ExpressionUUID->"8a42151c-c072-4208-a686-ff6adfcb866f"],
Cell[56484, 1304, 502, 9, 23, "Print",ExpressionUUID->"fa3a11fb-7c17-4448-9cab-38307253fdd7"],
Cell[56989, 1315, 504, 9, 23, "Print",ExpressionUUID->"775076a0-6f68-48c8-9b34-746f3b21e330"],
Cell[57496, 1326, 503, 9, 23, "Print",ExpressionUUID->"c0ecbb2f-7c25-4950-8d48-8c92dd6dc56c"],
Cell[58002, 1337, 503, 9, 23, "Print",ExpressionUUID->"479e0b40-77bd-4f42-bc58-d74f9fe18623"],
Cell[58508, 1348, 505, 9, 23, "Print",ExpressionUUID->"21c3814d-68fb-4f5a-8533-f9b2ca1ea6f4"],
Cell[59016, 1359, 505, 9, 23, "Print",ExpressionUUID->"bd93068a-1a8c-41b8-a54b-e9769eafc712"],
Cell[59524, 1370, 503, 9, 23, "Print",ExpressionUUID->"5647a30b-6fb2-4939-8c9a-4ec50fd5cb28"],
Cell[60030, 1381, 505, 9, 23, "Print",ExpressionUUID->"be26bb35-f3b0-4fc3-a517-e83778e32e3b"],
Cell[60538, 1392, 502, 9, 23, "Print",ExpressionUUID->"1a9e81a6-0a44-4ef7-a4dc-65e2c06031ef"],
Cell[61043, 1403, 504, 9, 23, "Print",ExpressionUUID->"35c6c4ce-82de-4753-9776-557f11043b89"],
Cell[61550, 1414, 526, 10, 23, "Print",ExpressionUUID->"61d0ca47-c282-42ef-8194-8e0216005567"],
Cell[62079, 1426, 560, 11, 23, "Print",ExpressionUUID->"01f4d8e2-365e-45b6-98de-306c54e8f3d6"]
}, Open  ]]
}, Open  ]],
Cell[62666, 1441, 369, 7, 45, "Text",ExpressionUUID->"041759a8-1cac-4319-abf3-edfb95de56f5"],
Cell[CellGroupData[{
Cell[63060, 1452, 7551, 205, 560, "Input",ExpressionUUID->"f84b6b09-1ad1-4ef7-a6bd-9807e3baf1d7"],
Cell[70614, 1659, 314, 4, 33, "Output",ExpressionUUID->"cc56ade3-b122-453a-8b28-7fa2322edef6"],
Cell[70931, 1665, 41163, 902, 313, "Output",ExpressionUUID->"332b6d3b-0595-4b85-9e5d-9a77b489c748"],
Cell[112097, 2569, 701, 16, 78, "Output",ExpressionUUID->"41bac93a-3b8e-478b-b3ef-c8431d510290"],
Cell[112801, 2587, 689, 15, 78, "Output",ExpressionUUID->"a508ca41-418e-4711-8c79-d1cec516f381"],
Cell[113493, 2604, 712, 15, 78, "Output",ExpressionUUID->"3bfebb0f-fb27-4d4e-96a7-0b1aa7d205ca"],
Cell[114208, 2621, 697, 15, 78, "Output",ExpressionUUID->"86ea44a7-560e-42e8-a4c2-7c2a062c90bc"],
Cell[114908, 2638, 677, 15, 78, "Output",ExpressionUUID->"5c3c7710-d887-4efd-82d7-9f539dc1a5b6"],
Cell[115588, 2655, 742, 15, 78, "Output",ExpressionUUID->"5c487284-5020-42ff-851d-4f00305b9b8b"],
Cell[116333, 2672, 631, 13, 50, "Output",ExpressionUUID->"2009793f-6af9-4119-92f5-bd27ac07ae27"],
Cell[116967, 2687, 674, 15, 78, "Output",ExpressionUUID->"3368ea51-363b-410f-98e8-e0cde36fde9a"],
Cell[117644, 2704, 312, 4, 33, "Output",ExpressionUUID->"19f526d2-893c-4132-a18f-41ef2c3ef0da"],
Cell[117959, 2710, 314, 4, 33, "Output",ExpressionUUID->"1250f4fa-a215-4422-ad84-515701339ec9"]
}, Open  ]],
Cell[118288, 2717, 586, 10, 78, "Text",ExpressionUUID->"3579a438-28bc-436c-984c-94be47580684"],
Cell[CellGroupData[{
Cell[118899, 2731, 10149, 283, 1071, "Input",ExpressionUUID->"02f8789f-1aea-470b-8a13-84c42f2f10d0"],
Cell[129051, 3016, 342, 7, 23, "Print",ExpressionUUID->"46431d39-c026-4382-b90e-b24b4f840a24"],
Cell[129396, 3025, 172, 2, 33, "Output",ExpressionUUID->"8fab776c-5089-4595-8691-43350794276a"],
Cell[CellGroupData[{
Cell[129593, 3031, 352, 7, 23, "Print",ExpressionUUID->"ff970faa-4242-4da1-83d9-95e5688dc949"],
Cell[129948, 3040, 354, 7, 23, "Print",ExpressionUUID->"e3bb0922-dec9-4402-bd24-cc13564b6eeb"],
Cell[130305, 3049, 352, 7, 23, "Print",ExpressionUUID->"dd76abec-8984-4e10-985e-d688c0802660"],
Cell[130660, 3058, 352, 7, 23, "Print",ExpressionUUID->"df4eff7f-12fc-4a25-ace8-93507dc09cc2"],
Cell[131015, 3067, 351, 7, 23, "Print",ExpressionUUID->"e1931323-7b6d-4daf-9302-34fb6def1ea7"]
}, Open  ]],
Cell[131381, 3077, 5221, 119, 308, "Output",ExpressionUUID->"3a2ba3f0-c28f-4645-99c8-b0610109616b"]
}, Open  ]],
Cell[136617, 3199, 267, 6, 45, "Text",ExpressionUUID->"d45e9e2c-5671-4507-8780-769bbbc70ef0"],
Cell[CellGroupData[{
Cell[136909, 3209, 8710, 244, 989, "Input",ExpressionUUID->"d50ae399-1f3f-4cc9-a7e9-3c811041254c"],
Cell[CellGroupData[{
Cell[145644, 3457, 198, 4, 23, "Print",ExpressionUUID->"357914de-4bab-42a0-9cb2-e08fdad9de45"],
Cell[145845, 3463, 197, 4, 23, "Print",ExpressionUUID->"5aca349a-af07-443c-9b68-f157797b4db8"],
Cell[146045, 3469, 199, 4, 23, "Print",ExpressionUUID->"cc9183bd-753f-4c16-a17d-ef3998e098cf"],
Cell[146247, 3475, 199, 4, 23, "Print",ExpressionUUID->"a64a559d-8006-425f-a367-cc9c6d5a19a4"],
Cell[146449, 3481, 199, 4, 23, "Print",ExpressionUUID->"5d507dee-90b5-41fd-bd02-1276327e359d"]
}, Open  ]],
Cell[146663, 3488, 152, 2, 33, "Output",ExpressionUUID->"be785eb7-f95e-414b-a1a8-8d7683a95ecd"],
Cell[146818, 3492, 1060, 19, 75, "Message",ExpressionUUID->"14c39f1b-b5f3-4e86-8cbf-2835f47364d8"],
Cell[147881, 3513, 1060, 19, 75, "Message",ExpressionUUID->"7aef8176-ed7e-459c-93fd-745c886d2845"],
Cell[148944, 3534, 1038, 19, 75, "Message",ExpressionUUID->"be7bce0e-6a33-4ec0-b871-94c55762211a"],
Cell[149985, 3555, 448, 10, 26, "Message",ExpressionUUID->"c40a0bf3-bbeb-4b8f-8add-8b815587a253"],
Cell[CellGroupData[{
Cell[150458, 3569, 198, 4, 23, "Print",ExpressionUUID->"22178dd4-d216-4db7-8b3a-0b8150ad4883"],
Cell[150659, 3575, 196, 4, 23, "Print",ExpressionUUID->"65c78029-cea9-499f-8b07-500fa9985671"],
Cell[150858, 3581, 197, 4, 23, "Print",ExpressionUUID->"a34a726f-04be-49ff-b0af-34bbf0a5c6a2"],
Cell[151058, 3587, 197, 4, 23, "Print",ExpressionUUID->"cbcfea05-8c8e-4458-b214-af325e3431b2"],
Cell[151258, 3593, 197, 4, 23, "Print",ExpressionUUID->"2c741b46-ea85-4de3-b645-8b63ff9dbbe0"]
}, Open  ]]
}, Open  ]],
Cell[151482, 3601, 382, 7, 45, "Text",ExpressionUUID->"e58d0ac2-fb5c-4581-a210-fa6e797af42d"],
Cell[CellGroupData[{
Cell[151889, 3612, 1386, 39, 49, "Input",ExpressionUUID->"71487dae-c2f6-4c66-9d97-e727a4e70a3a"],
Cell[153278, 3653, 470, 7, 33, "Output",ExpressionUUID->"a8476957-57c1-483d-87b8-a85f949f51b1"],
Cell[153751, 3662, 468, 7, 33, "Output",ExpressionUUID->"42d8567b-0be7-448c-988a-e45e7c66a1c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154256, 3674, 9088, 239, 989, "Input",ExpressionUUID->"eb997e25-7128-4e5e-b0e4-8ae4ca84fea4"],
Cell[163347, 3915, 265, 5, 23, "Print",ExpressionUUID->"3ea13f26-c9cf-4bde-aa90-550ae83fadea"],
Cell[163615, 3922, 223, 4, 33, "Output",ExpressionUUID->"d37a2721-f173-4507-a2a7-8ec6709f9d29"],
Cell[CellGroupData[{
Cell[163863, 3930, 278, 5, 23, "Print",ExpressionUUID->"4c73d37c-eb61-44a2-9051-b42de944bdc0"],
Cell[164144, 3937, 279, 5, 23, "Print",ExpressionUUID->"47867f92-6e5b-4cd3-968e-f8be33e1138a"],
Cell[164426, 3944, 278, 5, 23, "Print",ExpressionUUID->"1a92385e-d695-46d5-9e99-b1ed12de32a5"],
Cell[164707, 3951, 275, 5, 23, "Print",ExpressionUUID->"3b860094-db21-40a2-a364-b0b316d1a29a"],
Cell[164985, 3958, 278, 5, 23, "Print",ExpressionUUID->"2c768f7d-39fd-48ca-99ee-ea2e0a6e2bfc"]
}, Open  ]]
}, Open  ]],
Cell[165290, 3967, 4687, 129, 662, "Input",ExpressionUUID->"3332d0f3-3d11-48f1-a8ee-e555d51358a0"]
}
]
*)



==> anc/Step7Magma4363 <==
FF:=FiniteField(4363);
RR<Y0,Y1,Y2,Y3,Y4,Y5,Y6,Y7,Y8,Y9>:=PolynomialRing(FF,10,"grevlex");

Rels:=[4230*Y0^3 + 2836*Y0^2*Y1 + 4162*Y0*Y1^2 + 4143*Y1^3 + 2540*Y0^2*Y2 + 
  524*Y0*Y1*Y2 + 3769*Y1^2*Y2 + 1767*Y0*Y2^2 + 2677*Y1*Y2^2 + 1669*Y2^3 + 
  52*Y0^2*Y3 + 3816*Y0*Y1*Y3 + 3592*Y1^2*Y3 + 2834*Y0*Y2*Y3 + 1972*Y1*Y2*Y3 + 
  2141*Y2^2*Y3 + 3220*Y0*Y3^2 + 3325*Y1*Y3^2 + 102*Y2*Y3^2 + 2475*Y3^3 + 
  1643*Y0^2*Y4 + 1066*Y0*Y1*Y4 + 1647*Y1^2*Y4 + 1778*Y0*Y2*Y4 + 
  1474*Y1*Y2*Y4 + 2423*Y2^2*Y4 + 2410*Y0*Y3*Y4 + 824*Y1*Y3*Y4 + 
  1893*Y2*Y3*Y4 + 4056*Y3^2*Y4 + 3067*Y0*Y4^2 + 2813*Y1*Y4^2 + 4137*Y2*Y4^2 + 
  1994*Y3*Y4^2 + 643*Y4^3 + 1548*Y0^2*Y5 + 2103*Y0*Y1*Y5 + 4040*Y1^2*Y5 + 
  3743*Y0*Y2*Y5 + 1976*Y1*Y2*Y5 + 3821*Y2^2*Y5 + 2521*Y0*Y3*Y5 + 
  1546*Y1*Y3*Y5 + 4*Y2*Y3*Y5 + 4031*Y3^2*Y5 + 4127*Y0*Y4*Y5 + 2229*Y1*Y4*Y5 + 
  2380*Y2*Y4*Y5 + 186*Y3*Y4*Y5 + 2781*Y4^2*Y5 + 1260*Y0*Y5^2 + 3448*Y1*Y5^2 + 
  2633*Y2*Y5^2 + 2845*Y3*Y5^2 + 3512*Y4*Y5^2 + 1289*Y5^3 + 2616*Y0^2*Y6 + 
  3958*Y0*Y1*Y6 + 2238*Y1^2*Y6 + 866*Y0*Y2*Y6 + 3235*Y1*Y2*Y6 + 521*Y2^2*Y6 + 
  2234*Y0*Y3*Y6 + 4021*Y1*Y3*Y6 + 1873*Y2*Y3*Y6 + 322*Y3^2*Y6 + 
  266*Y0*Y4*Y6 + 1759*Y1*Y4*Y6 + 3297*Y2*Y4*Y6 + 1489*Y3*Y4*Y6 + 
  2526*Y4^2*Y6 + 2491*Y0*Y5*Y6 + 4170*Y1*Y5*Y6 + 3506*Y2*Y5*Y6 + 
  4014*Y3*Y5*Y6 + 3797*Y4*Y5*Y6 + 3646*Y5^2*Y6 + 2137*Y0*Y6^2 + 
  3556*Y1*Y6^2 + 1531*Y2*Y6^2 + 1197*Y3*Y6^2 + 2300*Y4*Y6^2 + 2150*Y5*Y6^2 + 
  338*Y6^3 + 911*Y0^2*Y7 + 1939*Y0*Y1*Y7 + 1469*Y1^2*Y7 + 3428*Y0*Y2*Y7 + 
  4287*Y1*Y2*Y7 + 3291*Y2^2*Y7 + 3946*Y0*Y3*Y7 + 837*Y1*Y3*Y7 + 
  2983*Y2*Y3*Y7 + 3351*Y3^2*Y7 + 3179*Y0*Y4*Y7 + 2866*Y1*Y4*Y7 + 
  549*Y2*Y4*Y7 + 86*Y3*Y4*Y7 + 3348*Y4^2*Y7 + 988*Y0*Y5*Y7 + 3734*Y1*Y5*Y7 + 
  600*Y2*Y5*Y7 + 109*Y3*Y5*Y7 + 1742*Y4*Y5*Y7 + 523*Y5^2*Y7 + 2314*Y0*Y6*Y7 + 
  4301*Y1*Y6*Y7 + 90*Y2*Y6*Y7 + 3395*Y3*Y6*Y7 + 1239*Y4*Y6*Y7 + 
  2431*Y5*Y6*Y7 + 2523*Y6^2*Y7 + 485*Y0*Y7^2 + 3133*Y1*Y7^2 + 4352*Y2*Y7^2 + 
  3864*Y3*Y7^2 + 2437*Y4*Y7^2 + 1336*Y5*Y7^2 + 2466*Y6*Y7^2 + 3202*Y7^3 + 
  1460*Y0^2*Y8 + 2499*Y0*Y1*Y8 + 1154*Y1^2*Y8 + 3076*Y0*Y2*Y8 + 
  1542*Y1*Y2*Y8 + 781*Y2^2*Y8 + 4316*Y0*Y3*Y8 + 232*Y1*Y3*Y8 + 
  4163*Y2*Y3*Y8 + 3402*Y3^2*Y8 + 2248*Y0*Y4*Y8 + 803*Y1*Y4*Y8 + 
  1681*Y2*Y4*Y8 + 1758*Y3*Y4*Y8 + 3477*Y4^2*Y8 + 466*Y0*Y5*Y8 + 
  1136*Y1*Y5*Y8 + 718*Y2*Y5*Y8 + 1303*Y3*Y5*Y8 + 4183*Y4*Y5*Y8 + 
  549*Y5^2*Y8 + 2548*Y0*Y6*Y8 + 3518*Y1*Y6*Y8 + 4014*Y2*Y6*Y8 + 
  1318*Y3*Y6*Y8 + 282*Y4*Y6*Y8 + 2963*Y5*Y6*Y8 + 1544*Y6^2*Y8 + 
  3308*Y0*Y7*Y8 + 3204*Y1*Y7*Y8 + 2488*Y2*Y7*Y8 + 1969*Y3*Y7*Y8 + 
  1973*Y4*Y7*Y8 + 1159*Y5*Y7*Y8 + 2566*Y6*Y7*Y8 + 3520*Y7^2*Y8 + 
  2563*Y0*Y8^2 + 624*Y1*Y8^2 + 3882*Y2*Y8^2 + 2581*Y3*Y8^2 + 1196*Y4*Y8^2 + 
  745*Y5*Y8^2 + 1353*Y6*Y8^2 + 2896*Y7*Y8^2 + 1183*Y8^3 + 2544*Y0^2*Y9 + 
  2093*Y0*Y1*Y9 + 2136*Y1^2*Y9 + 282*Y0*Y2*Y9 + 2445*Y1*Y2*Y9 + 
  1202*Y2^2*Y9 + 3591*Y0*Y3*Y9 + 955*Y1*Y3*Y9 + 4101*Y2*Y3*Y9 + 
  1045*Y3^2*Y9 + 2813*Y0*Y4*Y9 + 3978*Y1*Y4*Y9 + 3648*Y2*Y4*Y9 + 
  1404*Y3*Y4*Y9 + 3198*Y4^2*Y9 + 498*Y0*Y5*Y9 + 1834*Y1*Y5*Y9 + 
  300*Y2*Y5*Y9 + 3958*Y3*Y5*Y9 + 2035*Y4*Y5*Y9 + 371*Y5^2*Y9 + 
  3050*Y0*Y6*Y9 + 3679*Y1*Y6*Y9 + 3382*Y2*Y6*Y9 + 2536*Y3*Y6*Y9 + 
  224*Y4*Y6*Y9 + 3115*Y5*Y6*Y9 + 2379*Y6^2*Y9 + 1287*Y0*Y7*Y9 + 
  3226*Y1*Y7*Y9 + 2455*Y2*Y7*Y9 + 3769*Y3*Y7*Y9 + 586*Y4*Y7*Y9 + 
  969*Y5*Y7*Y9 + 514*Y6*Y7*Y9 + 2842*Y7^2*Y9 + 3328*Y0*Y8*Y9 + 441*Y1*Y8*Y9 + 
  3843*Y2*Y8*Y9 + 1214*Y3*Y8*Y9 + 1755*Y4*Y8*Y9 + 3812*Y5*Y8*Y9 + 
  1265*Y6*Y8*Y9 + 4332*Y7*Y8*Y9 + 2197*Y8^2*Y9 + 206*Y0*Y9^2 + 1329*Y1*Y9^2 + 
  3176*Y2*Y9^2 + 3721*Y3*Y9^2 + 3014*Y4*Y9^2 + 1170*Y5*Y9^2 + 4041*Y6*Y9^2 + 
  2098*Y7*Y9^2 + 3234*Y8*Y9^2 + 1291*Y9^3, 2357*Y0^3 + 2716*Y0^2*Y1 + 
  3279*Y0*Y1^2 + 3985*Y1^3 + 437*Y0^2*Y2 + 3023*Y0*Y1*Y2 + 339*Y1^2*Y2 + 
  3620*Y0*Y2^2 + 1512*Y1*Y2^2 + 4157*Y2^3 + 1597*Y0^2*Y3 + 1782*Y0*Y1*Y3 + 
  3979*Y1^2*Y3 + 3755*Y0*Y2*Y3 + 3722*Y1*Y2*Y3 + 943*Y2^2*Y3 + 1935*Y0*Y3^2 + 
  3277*Y1*Y3^2 + 879*Y2*Y3^2 + 2665*Y3^3 + 1855*Y0^2*Y4 + 3932*Y0*Y1*Y4 + 
  967*Y1^2*Y4 + 4215*Y0*Y2*Y4 + 2539*Y1*Y2*Y4 + 879*Y2^2*Y4 + 925*Y0*Y3*Y4 + 
  2047*Y1*Y3*Y4 + 172*Y2*Y3*Y4 + 2203*Y3^2*Y4 + 1069*Y0*Y4^2 + 4293*Y1*Y4^2 + 
  3940*Y2*Y4^2 + 1427*Y3*Y4^2 + 4279*Y4^3 + 4087*Y0^2*Y5 + 804*Y0*Y1*Y5 + 
  140*Y1^2*Y5 + 2808*Y0*Y2*Y5 + 2643*Y1*Y2*Y5 + 4254*Y2^2*Y5 + 
  2942*Y0*Y3*Y5 + 4054*Y1*Y3*Y5 + 3631*Y2*Y3*Y5 + 1015*Y3^2*Y5 + 
  3670*Y0*Y4*Y5 + 3600*Y1*Y4*Y5 + 877*Y2*Y4*Y5 + 754*Y3*Y4*Y5 + 
  3900*Y4^2*Y5 + 1341*Y0*Y5^2 + 2831*Y1*Y5^2 + 4144*Y2*Y5^2 + 2354*Y3*Y5^2 + 
  3633*Y4*Y5^2 + 3450*Y5^3 + 2157*Y0^2*Y6 + 3567*Y0*Y1*Y6 + 2258*Y1^2*Y6 + 
  444*Y0*Y2*Y6 + 3098*Y1*Y2*Y6 + 426*Y2^2*Y6 + 2520*Y0*Y3*Y6 + 
  3356*Y1*Y3*Y6 + 1482*Y2*Y3*Y6 + 1427*Y3^2*Y6 + 728*Y0*Y4*Y6 + 
  4132*Y1*Y4*Y6 + 2998*Y2*Y4*Y6 + 3339*Y3*Y4*Y6 + 1357*Y4^2*Y6 + 
  2420*Y0*Y5*Y6 + 2489*Y1*Y5*Y6 + 1644*Y2*Y5*Y6 + 2843*Y3*Y5*Y6 + 
  1604*Y4*Y5*Y6 + 4352*Y5^2*Y6 + 1848*Y0*Y6^2 + 2852*Y1*Y6^2 + 2371*Y2*Y6^2 + 
  1693*Y3*Y6^2 + 2602*Y4*Y6^2 + 269*Y5*Y6^2 + 2629*Y6^3 + 335*Y0^2*Y7 + 
  3635*Y0*Y1*Y7 + 3474*Y1^2*Y7 + 2288*Y0*Y2*Y7 + 726*Y1*Y2*Y7 + 
  1372*Y2^2*Y7 + 3371*Y0*Y3*Y7 + 176*Y1*Y3*Y7 + 3020*Y2*Y3*Y7 + 495*Y3^2*Y7 + 
  3676*Y0*Y4*Y7 + 3738*Y1*Y4*Y7 + 3010*Y2*Y4*Y7 + 275*Y3*Y4*Y7 + 
  4035*Y4^2*Y7 + 3226*Y0*Y5*Y7 + 3621*Y1*Y5*Y7 + 2073*Y2*Y5*Y7 + 
  3077*Y3*Y5*Y7 + 672*Y4*Y5*Y7 + 2991*Y5^2*Y7 + 1130*Y0*Y6*Y7 + 
  2904*Y1*Y6*Y7 + 2510*Y2*Y6*Y7 + 42*Y3*Y6*Y7 + 3522*Y4*Y6*Y7 + 
  1924*Y5*Y6*Y7 + 3642*Y6^2*Y7 + 1339*Y0*Y7^2 + 3866*Y1*Y7^2 + 822*Y2*Y7^2 + 
  1635*Y3*Y7^2 + 3974*Y4*Y7^2 + 534*Y5*Y7^2 + 952*Y6*Y7^2 + 1039*Y7^3 + 
  2449*Y0^2*Y8 + 3291*Y0*Y1*Y8 + 3960*Y1^2*Y8 + 2630*Y0*Y2*Y8 + 
  2876*Y1*Y2*Y8 + 1876*Y2^2*Y8 + 2382*Y0*Y3*Y8 + 264*Y1*Y3*Y8 + 
  1428*Y2*Y3*Y8 + 3566*Y3^2*Y8 + 531*Y0*Y4*Y8 + 2920*Y1*Y4*Y8 + 
  1450*Y2*Y4*Y8 + 4037*Y3*Y4*Y8 + 3206*Y4^2*Y8 + 2755*Y0*Y5*Y8 + 
  914*Y1*Y5*Y8 + 1726*Y2*Y5*Y8 + 3330*Y3*Y5*Y8 + 3857*Y4*Y5*Y8 + 
  1175*Y5^2*Y8 + 2708*Y0*Y6*Y8 + 2058*Y1*Y6*Y8 + 1200*Y2*Y6*Y8 + 
  4077*Y3*Y6*Y8 + 4173*Y4*Y6*Y8 + 2348*Y5*Y6*Y8 + 394*Y6^2*Y8 + 
  1038*Y0*Y7*Y8 + 4349*Y1*Y7*Y8 + 1145*Y2*Y7*Y8 + 381*Y3*Y7*Y8 + 
  1504*Y4*Y7*Y8 + 3712*Y5*Y7*Y8 + 3529*Y6*Y7*Y8 + 313*Y7^2*Y8 + 
  3391*Y0*Y8^2 + 4328*Y1*Y8^2 + 2970*Y2*Y8^2 + 2783*Y3*Y8^2 + 1483*Y4*Y8^2 + 
  1206*Y5*Y8^2 + 3840*Y6*Y8^2 + 1322*Y7*Y8^2 + 3388*Y8^3 + 3828*Y0^2*Y9 + 
  2195*Y0*Y1*Y9 + 1751*Y1^2*Y9 + 3650*Y0*Y2*Y9 + 1195*Y1*Y2*Y9 + 
  3417*Y2^2*Y9 + 325*Y0*Y3*Y9 + 2567*Y1*Y3*Y9 + 2354*Y2*Y3*Y9 + 
  2761*Y3^2*Y9 + 580*Y0*Y4*Y9 + 880*Y1*Y4*Y9 + 2526*Y2*Y4*Y9 + 
  1259*Y3*Y4*Y9 + 1224*Y4^2*Y9 + 271*Y0*Y5*Y9 + 4295*Y1*Y5*Y9 + 
  1337*Y2*Y5*Y9 + 155*Y3*Y5*Y9 + 3803*Y4*Y5*Y9 + 1589*Y5^2*Y9 + 
  1215*Y0*Y6*Y9 + 4269*Y1*Y6*Y9 + 4066*Y2*Y6*Y9 + 2726*Y3*Y6*Y9 + 
  1119*Y4*Y6*Y9 + 921*Y5*Y6*Y9 + 1728*Y6^2*Y9 + 469*Y0*Y7*Y9 + 
  3854*Y1*Y7*Y9 + 3195*Y2*Y7*Y9 + 3651*Y3*Y7*Y9 + 3265*Y4*Y7*Y9 + 
  3130*Y5*Y7*Y9 + 2365*Y6*Y7*Y9 + 2207*Y7^2*Y9 + 3648*Y0*Y8*Y9 + 
  72*Y1*Y8*Y9 + 1880*Y2*Y8*Y9 + 1658*Y3*Y8*Y9 + 352*Y4*Y8*Y9 + 924*Y5*Y8*Y9 + 
  3674*Y6*Y8*Y9 + 3114*Y7*Y8*Y9 + 932*Y8^2*Y9 + 3937*Y0*Y9^2 + 1105*Y1*Y9^2 + 
  2629*Y2*Y9^2 + 2371*Y3*Y9^2 + 3004*Y4*Y9^2 + 1140*Y5*Y9^2 + 3965*Y6*Y9^2 + 
  1517*Y7*Y9^2 + 3835*Y8*Y9^2 + 4152*Y9^3, 2009*Y0^3 + 2737*Y0^2*Y1 + 
  2880*Y0*Y1^2 + 1706*Y1^3 + 3599*Y0^2*Y2 + 1250*Y0*Y1*Y2 + 1320*Y1^2*Y2 + 
  2153*Y0*Y2^2 + 3034*Y1*Y2^2 + 548*Y2^3 + 1598*Y0^2*Y3 + 961*Y0*Y1*Y3 + 
  2956*Y1^2*Y3 + 4335*Y0*Y2*Y3 + 1774*Y1*Y2*Y3 + 3494*Y2^2*Y3 + 
  1640*Y0*Y3^2 + 1009*Y1*Y3^2 + 2906*Y2*Y3^2 + 1197*Y3^3 + 3572*Y0^2*Y4 + 
  3049*Y0*Y1*Y4 + 519*Y1^2*Y4 + 1571*Y0*Y2*Y4 + 3832*Y1*Y2*Y4 + 34*Y2^2*Y4 + 
  3769*Y0*Y3*Y4 + 2482*Y1*Y3*Y4 + 1328*Y2*Y3*Y4 + 430*Y3^2*Y4 + 
  3377*Y0*Y4^2 + 3656*Y1*Y4^2 + 257*Y2*Y4^2 + 2192*Y3*Y4^2 + 131*Y4^3 + 
  3995*Y0^2*Y5 + 1734*Y0*Y1*Y5 + 3136*Y1^2*Y5 + 1533*Y0*Y2*Y5 + 
  3681*Y1*Y2*Y5 + 437*Y2^2*Y5 + 1131*Y0*Y3*Y5 + 3663*Y1*Y3*Y5 + 
  3651*Y2*Y3*Y5 + 3859*Y3^2*Y5 + 4299*Y0*Y4*Y5 + 903*Y1*Y4*Y5 + 
  1761*Y2*Y4*Y5 + 2199*Y3*Y4*Y5 + 510*Y4^2*Y5 + 2243*Y0*Y5^2 + 442*Y1*Y5^2 + 
  2928*Y2*Y5^2 + 2044*Y3*Y5^2 + 200*Y4*Y5^2 + 3298*Y5^3 + 4348*Y0^2*Y6 + 
  833*Y0*Y1*Y6 + 434*Y1^2*Y6 + 2651*Y0*Y2*Y6 + 40*Y1*Y2*Y6 + 1951*Y2^2*Y6 + 
  2109*Y0*Y3*Y6 + 4357*Y1*Y3*Y6 + 3708*Y2*Y3*Y6 + 3295*Y3^2*Y6 + 
  3398*Y0*Y4*Y6 + 915*Y1*Y4*Y6 + 3533*Y2*Y4*Y6 + 2791*Y3*Y4*Y6 + 
  1064*Y4^2*Y6 + 3770*Y0*Y5*Y6 + 884*Y1*Y5*Y6 + 592*Y2*Y5*Y6 + 
  2387*Y3*Y5*Y6 + 3710*Y4*Y5*Y6 + 539*Y5^2*Y6 + 2653*Y0*Y6^2 + 278*Y1*Y6^2 + 
  4080*Y2*Y6^2 + 4145*Y3*Y6^2 + 4296*Y4*Y6^2 + 9*Y5*Y6^2 + 2559*Y6^3 + 
  1035*Y0^2*Y7 + 3528*Y0*Y1*Y7 + 36*Y1^2*Y7 + 3159*Y0*Y2*Y7 + 2518*Y1*Y2*Y7 + 
  2664*Y2^2*Y7 + 262*Y0*Y3*Y7 + 334*Y1*Y3*Y7 + 1932*Y2*Y3*Y7 + 2306*Y3^2*Y7 + 
  1910*Y0*Y4*Y7 + 781*Y1*Y4*Y7 + 2511*Y2*Y4*Y7 + 3220*Y3*Y4*Y7 + 
  2695*Y4^2*Y7 + 2213*Y0*Y5*Y7 + 2667*Y1*Y5*Y7 + 470*Y2*Y5*Y7 + 
  3824*Y3*Y5*Y7 + 4047*Y4*Y5*Y7 + 149*Y5^2*Y7 + 4099*Y0*Y6*Y7 + 
  1104*Y1*Y6*Y7 + 410*Y2*Y6*Y7 + 1968*Y3*Y6*Y7 + 3542*Y4*Y6*Y7 + 
  2943*Y5*Y6*Y7 + 4344*Y6^2*Y7 + 3168*Y0*Y7^2 + 3264*Y1*Y7^2 + 1272*Y2*Y7^2 + 
  1101*Y3*Y7^2 + 1595*Y4*Y7^2 + 1325*Y5*Y7^2 + 1096*Y6*Y7^2 + 3949*Y7^3 + 
  4063*Y0^2*Y8 + 3318*Y0*Y1*Y8 + 902*Y1^2*Y8 + 3661*Y0*Y2*Y8 + 257*Y1*Y2*Y8 + 
  517*Y2^2*Y8 + 3793*Y0*Y3*Y8 + 3610*Y1*Y3*Y8 + 2406*Y2*Y3*Y8 + 
  3864*Y3^2*Y8 + 1022*Y0*Y4*Y8 + 3313*Y1*Y4*Y8 + 4086*Y2*Y4*Y8 + 
  2780*Y3*Y4*Y8 + 1508*Y4^2*Y8 + 811*Y0*Y5*Y8 + 4248*Y1*Y5*Y8 + 
  406*Y2*Y5*Y8 + 51*Y3*Y5*Y8 + 3307*Y4*Y5*Y8 + 614*Y5^2*Y8 + 2051*Y0*Y6*Y8 + 
  131*Y1*Y6*Y8 + 2317*Y2*Y6*Y8 + 1462*Y3*Y6*Y8 + 3967*Y4*Y6*Y8 + 
  1177*Y5*Y6*Y8 + 2025*Y6^2*Y8 + 2868*Y0*Y7*Y8 + 1920*Y1*Y7*Y8 + 
  892*Y2*Y7*Y8 + 1675*Y3*Y7*Y8 + 1024*Y4*Y7*Y8 + 2588*Y5*Y7*Y8 + 
  4245*Y6*Y7*Y8 + 2867*Y7^2*Y8 + 3905*Y0*Y8^2 + 3418*Y1*Y8^2 + 2520*Y2*Y8^2 + 
  838*Y3*Y8^2 + 2340*Y4*Y8^2 + 3836*Y5*Y8^2 + 516*Y6*Y8^2 + 2342*Y7*Y8^2 + 
  752*Y8^3 + 1861*Y0^2*Y9 + 1717*Y0*Y1*Y9 + 2004*Y1^2*Y9 + 992*Y0*Y2*Y9 + 
  3950*Y1*Y2*Y9 + 1633*Y2^2*Y9 + 1940*Y0*Y3*Y9 + 2524*Y1*Y3*Y9 + 
  3414*Y2*Y3*Y9 + 1998*Y3^2*Y9 + 110*Y0*Y4*Y9 + 200*Y1*Y4*Y9 + 
  1271*Y2*Y4*Y9 + 1240*Y3*Y4*Y9 + 120*Y4^2*Y9 + 537*Y0*Y5*Y9 + 
  1852*Y1*Y5*Y9 + 3295*Y2*Y5*Y9 + 377*Y3*Y5*Y9 + 4297*Y4*Y5*Y9 + 
  3586*Y5^2*Y9 + 3580*Y0*Y6*Y9 + 342*Y1*Y6*Y9 + 3883*Y2*Y6*Y9 + 
  817*Y3*Y6*Y9 + 2170*Y4*Y6*Y9 + 1279*Y5*Y6*Y9 + 1018*Y6^2*Y9 + 
  2642*Y0*Y7*Y9 + 3571*Y1*Y7*Y9 + 3467*Y2*Y7*Y9 + 2471*Y3*Y7*Y9 + 
  1779*Y4*Y7*Y9 + 1480*Y5*Y7*Y9 + 3563*Y6*Y7*Y9 + 1091*Y7^2*Y9 + 
  1957*Y0*Y8*Y9 + 1813*Y1*Y8*Y9 + 3263*Y2*Y8*Y9 + 928*Y3*Y8*Y9 + 
  218*Y4*Y8*Y9 + 4283*Y5*Y8*Y9 + 511*Y6*Y8*Y9 + 1462*Y7*Y8*Y9 + 
  1756*Y8^2*Y9 + 3539*Y0*Y9^2 + 2766*Y1*Y9^2 + 3044*Y2*Y9^2 + 1148*Y3*Y9^2 + 
  969*Y4*Y9^2 + 1544*Y5*Y9^2 + 3830*Y6*Y9^2 + 1269*Y7*Y9^2 + 3776*Y8*Y9^2 + 
  682*Y9^3, 1007*Y0^3 + 2102*Y0^2*Y1 + 1343*Y0*Y1^2 + 3834*Y1^3 + 
  4240*Y0^2*Y2 + 1044*Y0*Y1*Y2 + 2161*Y1^2*Y2 + 3611*Y0*Y2^2 + 545*Y1*Y2^2 + 
  1927*Y2^3 + 2567*Y0^2*Y3 + 1140*Y0*Y1*Y3 + 2012*Y1^2*Y3 + 3394*Y0*Y2*Y3 + 
  2934*Y1*Y2*Y3 + 4122*Y2^2*Y3 + 3650*Y0*Y3^2 + 2080*Y1*Y3^2 + 2230*Y2*Y3^2 + 
  3267*Y3^3 + 2908*Y0^2*Y4 + 2638*Y0*Y1*Y4 + 895*Y1^2*Y4 + 3101*Y0*Y2*Y4 + 
  3829*Y1*Y2*Y4 + 2539*Y2^2*Y4 + 245*Y0*Y3*Y4 + 876*Y1*Y3*Y4 + 
  1310*Y2*Y3*Y4 + 3955*Y3^2*Y4 + 47*Y0*Y4^2 + 244*Y1*Y4^2 + 300*Y2*Y4^2 + 
  2571*Y3*Y4^2 + 3397*Y4^3 + 1844*Y0^2*Y5 + 1483*Y0*Y1*Y5 + 2229*Y1^2*Y5 + 
  1890*Y0*Y2*Y5 + 347*Y1*Y2*Y5 + 3178*Y2^2*Y5 + 277*Y0*Y3*Y5 + 607*Y1*Y3*Y5 + 
  3041*Y2*Y3*Y5 + 1354*Y3^2*Y5 + 2323*Y0*Y4*Y5 + 30*Y1*Y4*Y5 + 
  3369*Y2*Y4*Y5 + 774*Y3*Y4*Y5 + 1229*Y4^2*Y5 + 1896*Y0*Y5^2 + 2986*Y1*Y5^2 + 
  2763*Y2*Y5^2 + 1683*Y3*Y5^2 + 1080*Y4*Y5^2 + 2239*Y5^3 + 2570*Y0^2*Y6 + 
  103*Y0*Y1*Y6 + 1678*Y1^2*Y6 + 116*Y0*Y2*Y6 + 701*Y1*Y2*Y6 + 1620*Y2^2*Y6 + 
  2255*Y0*Y3*Y6 + 865*Y1*Y3*Y6 + 2991*Y2*Y3*Y6 + 3906*Y3^2*Y6 + 
  3749*Y0*Y4*Y6 + 2439*Y1*Y4*Y6 + 141*Y2*Y4*Y6 + 3679*Y3*Y4*Y6 + 
  3131*Y4^2*Y6 + 441*Y0*Y5*Y6 + 4262*Y1*Y5*Y6 + 1794*Y2*Y5*Y6 + 
  3019*Y3*Y5*Y6 + 1556*Y4*Y5*Y6 + 2300*Y5^2*Y6 + 2303*Y0*Y6^2 + 
  2322*Y1*Y6^2 + 165*Y2*Y6^2 + 3577*Y3*Y6^2 + 2847*Y4*Y6^2 + 1951*Y5*Y6^2 + 
  951*Y6^3 + 3441*Y0^2*Y7 + 236*Y0*Y1*Y7 + 888*Y1^2*Y7 + 108*Y0*Y2*Y7 + 
  2834*Y1*Y2*Y7 + 3377*Y2^2*Y7 + 1601*Y0*Y3*Y7 + 2538*Y1*Y3*Y7 + 
  3486*Y2*Y3*Y7 + 3857*Y3^2*Y7 + 1370*Y0*Y4*Y7 + 888*Y1*Y4*Y7 + 
  551*Y2*Y4*Y7 + 2603*Y3*Y4*Y7 + 3*Y4^2*Y7 + 3430*Y0*Y5*Y7 + 3746*Y1*Y5*Y7 + 
  4358*Y2*Y5*Y7 + 1546*Y3*Y5*Y7 + 104*Y4*Y5*Y7 + 22*Y5^2*Y7 + 3283*Y0*Y6*Y7 + 
  1820*Y1*Y6*Y7 + 2173*Y2*Y6*Y7 + 2294*Y3*Y6*Y7 + 4223*Y4*Y6*Y7 + 
  365*Y5*Y6*Y7 + 1907*Y6^2*Y7 + 4081*Y0*Y7^2 + 416*Y1*Y7^2 + 1736*Y2*Y7^2 + 
  3623*Y3*Y7^2 + 4217*Y4*Y7^2 + 3802*Y5*Y7^2 + 1942*Y6*Y7^2 + 3064*Y7^3 + 
  2367*Y0^2*Y8 + 3572*Y0*Y1*Y8 + 1295*Y1^2*Y8 + 1898*Y0*Y2*Y8 + 
  3377*Y1*Y2*Y8 + 3513*Y2^2*Y8 + 3163*Y0*Y3*Y8 + 3955*Y1*Y3*Y8 + 
  988*Y2*Y3*Y8 + 2240*Y3^2*Y8 + 2164*Y0*Y4*Y8 + 4362*Y1*Y4*Y8 + 
  1168*Y2*Y4*Y8 + 1134*Y3*Y4*Y8 + 1735*Y4^2*Y8 + 521*Y0*Y5*Y8 + 
  2953*Y1*Y5*Y8 + 640*Y2*Y5*Y8 + 2782*Y3*Y5*Y8 + 2051*Y4*Y5*Y8 + 
  2641*Y5^2*Y8 + 1658*Y0*Y6*Y8 + 824*Y1*Y6*Y8 + 1860*Y2*Y6*Y8 + 
  623*Y3*Y6*Y8 + 835*Y4*Y6*Y8 + 4289*Y5*Y6*Y8 + 2662*Y6^2*Y8 + 
  2293*Y0*Y7*Y8 + 2263*Y1*Y7*Y8 + 1402*Y2*Y7*Y8 + 2105*Y3*Y7*Y8 + 
  2600*Y4*Y7*Y8 + 862*Y5*Y7*Y8 + 476*Y6*Y7*Y8 + 1213*Y7^2*Y8 + 360*Y0*Y8^2 + 
  3114*Y1*Y8^2 + 557*Y2*Y8^2 + 8*Y3*Y8^2 + 4342*Y4*Y8^2 + 1693*Y5*Y8^2 + 
  578*Y6*Y8^2 + 1892*Y7*Y8^2 + 2687*Y8^3 + 516*Y0^2*Y9 + 3785*Y0*Y1*Y9 + 
  2623*Y1^2*Y9 + 3637*Y0*Y2*Y9 + 730*Y1*Y2*Y9 + 4132*Y2^2*Y9 + 922*Y0*Y3*Y9 + 
  956*Y1*Y3*Y9 + 2318*Y2*Y3*Y9 + 2652*Y3^2*Y9 + 3546*Y0*Y4*Y9 + 
  3380*Y1*Y4*Y9 + 506*Y2*Y4*Y9 + 810*Y3*Y4*Y9 + 1136*Y4^2*Y9 + 
  1088*Y0*Y5*Y9 + 2530*Y1*Y5*Y9 + 2761*Y2*Y5*Y9 + 3848*Y3*Y5*Y9 + 
  3812*Y4*Y5*Y9 + 1702*Y5^2*Y9 + 3258*Y0*Y6*Y9 + 1372*Y1*Y6*Y9 + 
  2963*Y2*Y6*Y9 + 2875*Y3*Y6*Y9 + 3659*Y4*Y6*Y9 + 2791*Y5*Y6*Y9 + 
  2742*Y6^2*Y9 + 857*Y0*Y7*Y9 + 663*Y1*Y7*Y9 + 2542*Y2*Y7*Y9 + 
  3744*Y3*Y7*Y9 + 3552*Y4*Y7*Y9 + 3778*Y5*Y7*Y9 + 3170*Y6*Y7*Y9 + 
  1609*Y7^2*Y9 + 3504*Y0*Y8*Y9 + 2221*Y1*Y8*Y9 + 2681*Y2*Y8*Y9 + 
  1993*Y3*Y8*Y9 + 2076*Y4*Y8*Y9 + 1180*Y5*Y8*Y9 + 956*Y6*Y8*Y9 + 
  784*Y7*Y8*Y9 + 4278*Y8^2*Y9 + 1238*Y0*Y9^2 + 1206*Y1*Y9^2 + 4195*Y2*Y9^2 + 
  2832*Y3*Y9^2 + 497*Y4*Y9^2 + 3422*Y5*Y9^2 + 36*Y6*Y9^2 + 1789*Y7*Y9^2 + 
  1351*Y8*Y9^2 + 301*Y9^3, 2341*Y0^3 + 3915*Y0^2*Y1 + 280*Y0*Y1^2 + 
  2497*Y1^3 + 2160*Y0^2*Y2 + 65*Y0*Y1*Y2 + 1897*Y1^2*Y2 + 2702*Y0*Y2^2 + 
  1895*Y1*Y2^2 + 2095*Y2^3 + 4205*Y0^2*Y3 + 1676*Y0*Y1*Y3 + 95*Y1^2*Y3 + 
  4302*Y0*Y2*Y3 + 4120*Y1*Y2*Y3 + 2459*Y2^2*Y3 + 51*Y0*Y3^2 + 3284*Y1*Y3^2 + 
  1245*Y2*Y3^2 + 3232*Y3^3 + 1643*Y0^2*Y4 + 3073*Y0*Y1*Y4 + 1081*Y1^2*Y4 + 
  1431*Y0*Y2*Y4 + 231*Y1*Y2*Y4 + 2519*Y2^2*Y4 + 3812*Y0*Y3*Y4 + 
  4202*Y1*Y3*Y4 + 3120*Y2*Y3*Y4 + 1601*Y3^2*Y4 + 4030*Y0*Y4^2 + 
  2767*Y1*Y4^2 + 505*Y2*Y4^2 + 1269*Y3*Y4^2 + 2239*Y4^3 + 2020*Y0^2*Y5 + 
  277*Y0*Y1*Y5 + 2290*Y1^2*Y5 + 2804*Y0*Y2*Y5 + 1136*Y1*Y2*Y5 + 
  3192*Y2^2*Y5 + 1624*Y0*Y3*Y5 + 2570*Y1*Y3*Y5 + 4250*Y2*Y3*Y5 + 
  2644*Y3^2*Y5 + 3660*Y0*Y4*Y5 + 4323*Y1*Y4*Y5 + 2394*Y2*Y4*Y5 + 
  987*Y3*Y4*Y5 + 2392*Y4^2*Y5 + 76*Y0*Y5^2 + 1091*Y1*Y5^2 + 1043*Y2*Y5^2 + 
  4065*Y3*Y5^2 + 1614*Y4*Y5^2 + 433*Y5^3 + 2117*Y0^2*Y6 + 1909*Y0*Y1*Y6 + 
  804*Y1^2*Y6 + 2628*Y0*Y2*Y6 + 3169*Y1*Y2*Y6 + 2580*Y2^2*Y6 + 
  1133*Y0*Y3*Y6 + 1896*Y1*Y3*Y6 + 159*Y2*Y3*Y6 + 2402*Y3^2*Y6 + 
  3257*Y0*Y4*Y6 + 260*Y1*Y4*Y6 + 3048*Y2*Y4*Y6 + 4355*Y3*Y4*Y6 + 
  3627*Y4^2*Y6 + 3988*Y0*Y5*Y6 + 122*Y1*Y5*Y6 + 2653*Y2*Y5*Y6 + 
  3071*Y3*Y5*Y6 + 2098*Y4*Y5*Y6 + 236*Y5^2*Y6 + 1772*Y0*Y6^2 + 3657*Y1*Y6^2 + 
  3459*Y2*Y6^2 + 1937*Y3*Y6^2 + 3911*Y4*Y6^2 + 143*Y5*Y6^2 + 1337*Y6^3 + 
  2158*Y0^2*Y7 + 3749*Y0*Y1*Y7 + 783*Y1^2*Y7 + 3430*Y0*Y2*Y7 + 
  2074*Y1*Y2*Y7 + 2732*Y2^2*Y7 + 1630*Y0*Y3*Y7 + 2114*Y1*Y3*Y7 + 
  3382*Y2*Y3*Y7 + 1917*Y3^2*Y7 + 754*Y0*Y4*Y7 + 1358*Y1*Y4*Y7 + 
  2623*Y2*Y4*Y7 + 2320*Y3*Y4*Y7 + 3671*Y4^2*Y7 + 794*Y0*Y5*Y7 + 
  2536*Y1*Y5*Y7 + 1607*Y2*Y5*Y7 + 2592*Y3*Y5*Y7 + 1355*Y4*Y5*Y7 + 
  2796*Y5^2*Y7 + 2058*Y0*Y6*Y7 + 2492*Y1*Y6*Y7 + 3016*Y2*Y6*Y7 + 
  888*Y3*Y6*Y7 + 2613*Y4*Y6*Y7 + 2285*Y5*Y6*Y7 + 2687*Y6^2*Y7 + 
  1359*Y0*Y7^2 + 3114*Y1*Y7^2 + 1977*Y2*Y7^2 + 2783*Y3*Y7^2 + 3316*Y4*Y7^2 + 
  3778*Y5*Y7^2 + 2765*Y6*Y7^2 + 1750*Y7^3 + 3897*Y0^2*Y8 + 2134*Y0*Y1*Y8 + 
  3408*Y1^2*Y8 + 379*Y0*Y2*Y8 + 3373*Y1*Y2*Y8 + 2311*Y2^2*Y8 + 821*Y0*Y3*Y8 + 
  208*Y1*Y3*Y8 + 596*Y2*Y3*Y8 + 1611*Y3^2*Y8 + 1954*Y0*Y4*Y8 + 
  1629*Y1*Y4*Y8 + 740*Y2*Y4*Y8 + 1119*Y3*Y4*Y8 + 3846*Y4^2*Y8 + 
  4030*Y0*Y5*Y8 + 1178*Y1*Y5*Y8 + 814*Y2*Y5*Y8 + 4182*Y3*Y5*Y8 + 
  1921*Y4*Y5*Y8 + 2016*Y5^2*Y8 + 4020*Y0*Y6*Y8 + 4070*Y1*Y6*Y8 + 
  1541*Y2*Y6*Y8 + 4269*Y3*Y6*Y8 + 708*Y4*Y6*Y8 + 225*Y5*Y6*Y8 + 29*Y6^2*Y8 + 
  189*Y0*Y7*Y8 + 588*Y1*Y7*Y8 + 2655*Y2*Y7*Y8 + 3532*Y3*Y7*Y8 + 
  3752*Y4*Y7*Y8 + 3846*Y5*Y7*Y8 + 1370*Y6*Y7*Y8 + 1712*Y7^2*Y8 + 
  1768*Y0*Y8^2 + 1189*Y1*Y8^2 + 2335*Y2*Y8^2 + 3642*Y3*Y8^2 + 268*Y4*Y8^2 + 
  3235*Y5*Y8^2 + 1405*Y6*Y8^2 + 41*Y7*Y8^2 + 1063*Y8^3 + 291*Y0^2*Y9 + 
  3368*Y0*Y1*Y9 + 3434*Y1^2*Y9 + 1408*Y0*Y2*Y9 + 494*Y1*Y2*Y9 + 
  2291*Y2^2*Y9 + 3476*Y0*Y3*Y9 + 3880*Y1*Y3*Y9 + 4174*Y2*Y3*Y9 + 
  715*Y3^2*Y9 + 1449*Y0*Y4*Y9 + 2731*Y1*Y4*Y9 + 2164*Y2*Y4*Y9 + 
  2386*Y3*Y4*Y9 + 240*Y4^2*Y9 + 2509*Y0*Y5*Y9 + 2568*Y1*Y5*Y9 + 
  2521*Y2*Y5*Y9 + 3879*Y3*Y5*Y9 + 841*Y4*Y5*Y9 + 430*Y5^2*Y9 + 
  3380*Y0*Y6*Y9 + 431*Y1*Y6*Y9 + 2409*Y2*Y6*Y9 + 867*Y3*Y6*Y9 + 
  3170*Y4*Y6*Y9 + 3835*Y5*Y6*Y9 + 953*Y6^2*Y9 + 40*Y0*Y7*Y9 + 238*Y1*Y7*Y9 + 
  2976*Y2*Y7*Y9 + 1575*Y3*Y7*Y9 + 3808*Y4*Y7*Y9 + 12*Y5*Y7*Y9 + 
  3864*Y6*Y7*Y9 + 4334*Y7^2*Y9 + 594*Y0*Y8*Y9 + 1822*Y1*Y8*Y9 + 
  338*Y2*Y8*Y9 + 2532*Y3*Y8*Y9 + 1329*Y4*Y8*Y9 + 3320*Y5*Y8*Y9 + 
  858*Y6*Y8*Y9 + 220*Y7*Y8*Y9 + 2612*Y8^2*Y9 + 3850*Y0*Y9^2 + 946*Y1*Y9^2 + 
  499*Y2*Y9^2 + 3661*Y3*Y9^2 + 237*Y4*Y9^2 + 1535*Y5*Y9^2 + 3943*Y6*Y9^2 + 
  720*Y7*Y9^2 + 461*Y8*Y9^2 + 816*Y9^3, 3270*Y0^3 + 2001*Y0^2*Y1 + 
  628*Y0*Y1^2 + 267*Y1^3 + 1228*Y0^2*Y2 + 975*Y0*Y1*Y2 + 155*Y1^2*Y2 + 
  1892*Y0*Y2^2 + 1491*Y1*Y2^2 + 1808*Y2^3 + 1739*Y0^2*Y3 + 134*Y0*Y1*Y3 + 
  632*Y1^2*Y3 + 1877*Y0*Y2*Y3 + 3029*Y1*Y2*Y3 + 802*Y2^2*Y3 + 1940*Y0*Y3^2 + 
  3307*Y1*Y3^2 + 1534*Y2*Y3^2 + 3412*Y3^3 + 501*Y0^2*Y4 + 2195*Y0*Y1*Y4 + 
  1518*Y1^2*Y4 + 727*Y0*Y2*Y4 + 271*Y1*Y2*Y4 + 664*Y2^2*Y4 + 1417*Y0*Y3*Y4 + 
  2005*Y1*Y3*Y4 + 1084*Y2*Y3*Y4 + 2372*Y3^2*Y4 + 4270*Y0*Y4^2 + 
  2672*Y1*Y4^2 + 1942*Y2*Y4^2 + 1250*Y3*Y4^2 + 2508*Y4^3 + 3056*Y0^2*Y5 + 
  3560*Y0*Y1*Y5 + 1499*Y1^2*Y5 + 2607*Y0*Y2*Y5 + 2787*Y1*Y2*Y5 + 
  3478*Y2^2*Y5 + 920*Y0*Y3*Y5 + 1969*Y1*Y3*Y5 + 622*Y2*Y3*Y5 + 4351*Y3^2*Y5 + 
  2086*Y0*Y4*Y5 + 1341*Y1*Y4*Y5 + 3516*Y2*Y4*Y5 + 3480*Y3*Y4*Y5 + 
  218*Y4^2*Y5 + 3036*Y0*Y5^2 + 338*Y1*Y5^2 + 1041*Y2*Y5^2 + 268*Y3*Y5^2 + 
  1597*Y4*Y5^2 + 1867*Y5^3 + 151*Y0^2*Y6 + 2882*Y0*Y1*Y6 + 1118*Y1^2*Y6 + 
  3313*Y0*Y2*Y6 + 2776*Y1*Y2*Y6 + 2016*Y2^2*Y6 + 113*Y0*Y3*Y6 + 
  4110*Y1*Y3*Y6 + 4249*Y2*Y3*Y6 + 57*Y3^2*Y6 + 104*Y0*Y4*Y6 + 4141*Y1*Y4*Y6 + 
  4104*Y2*Y4*Y6 + 2454*Y3*Y4*Y6 + 2389*Y4^2*Y6 + 2969*Y0*Y5*Y6 + 
  1792*Y1*Y5*Y6 + 3670*Y2*Y5*Y6 + 1334*Y3*Y5*Y6 + 3153*Y4*Y5*Y6 + 
  3742*Y5^2*Y6 + 2223*Y0*Y6^2 + 88*Y1*Y6^2 + 819*Y2*Y6^2 + 2855*Y3*Y6^2 + 
  3711*Y4*Y6^2 + 2809*Y5*Y6^2 + 2556*Y6^3 + 89*Y0^2*Y7 + 3864*Y0*Y1*Y7 + 
  600*Y1^2*Y7 + 2576*Y0*Y2*Y7 + 1529*Y1*Y2*Y7 + 3714*Y2^2*Y7 + 
  1537*Y0*Y3*Y7 + 401*Y1*Y3*Y7 + 241*Y2*Y3*Y7 + 3203*Y3^2*Y7 + 515*Y0*Y4*Y7 + 
  4343*Y1*Y4*Y7 + 233*Y2*Y4*Y7 + 3061*Y3*Y4*Y7 + 1016*Y4^2*Y7 + 
  1037*Y0*Y5*Y7 + 804*Y1*Y5*Y7 + 3206*Y2*Y5*Y7 + 3804*Y3*Y5*Y7 + 
  2432*Y4*Y5*Y7 + 2747*Y5^2*Y7 + 1051*Y0*Y6*Y7 + 82*Y1*Y6*Y7 + 
  1383*Y2*Y6*Y7 + 3717*Y3*Y6*Y7 + 370*Y4*Y6*Y7 + 2256*Y5*Y6*Y7 + 
  2120*Y6^2*Y7 + 3691*Y0*Y7^2 + 2845*Y1*Y7^2 + 2873*Y2*Y7^2 + 1486*Y3*Y7^2 + 
  3417*Y4*Y7^2 + 4153*Y5*Y7^2 + 2181*Y6*Y7^2 + 1736*Y7^3 + 826*Y0^2*Y8 + 
  2554*Y0*Y1*Y8 + 2895*Y1^2*Y8 + 1381*Y0*Y2*Y8 + 2337*Y1*Y2*Y8 + 
  3351*Y2^2*Y8 + 4294*Y0*Y3*Y8 + 4158*Y1*Y3*Y8 + 1513*Y2*Y3*Y8 + 
  1662*Y3^2*Y8 + 1675*Y0*Y4*Y8 + 2931*Y1*Y4*Y8 + 140*Y2*Y4*Y8 + 
  3079*Y3*Y4*Y8 + 3830*Y4^2*Y8 + 3488*Y0*Y5*Y8 + 3950*Y1*Y5*Y8 + 
  1362*Y2*Y5*Y8 + 3024*Y3*Y5*Y8 + 2131*Y4*Y5*Y8 + 2423*Y5^2*Y8 + 
  2420*Y0*Y6*Y8 + 3261*Y1*Y6*Y8 + 1307*Y2*Y6*Y8 + 3028*Y3*Y6*Y8 + 
  1960*Y4*Y6*Y8 + 504*Y5*Y6*Y8 + 1748*Y6^2*Y8 + 3893*Y0*Y7*Y8 + 
  1100*Y1*Y7*Y8 + 4306*Y2*Y7*Y8 + 972*Y3*Y7*Y8 + 1229*Y4*Y7*Y8 + 
  1414*Y5*Y7*Y8 + 2155*Y6*Y7*Y8 + 513*Y7^2*Y8 + 4092*Y0*Y8^2 + 930*Y1*Y8^2 + 
  474*Y2*Y8^2 + 4094*Y3*Y8^2 + 3332*Y4*Y8^2 + 3937*Y5*Y8^2 + 3659*Y6*Y8^2 + 
  4322*Y7*Y8^2 + 1076*Y8^3 + 3009*Y0^2*Y9 + 1636*Y0*Y1*Y9 + 335*Y1^2*Y9 + 
  1389*Y0*Y2*Y9 + 1823*Y1*Y2*Y9 + 2734*Y2^2*Y9 + 3874*Y0*Y3*Y9 + 
  3551*Y1*Y3*Y9 + 1828*Y2*Y3*Y9 + 238*Y3^2*Y9 + 3579*Y0*Y4*Y9 + 
  329*Y1*Y4*Y9 + 1061*Y2*Y4*Y9 + 4068*Y3*Y4*Y9 + 3515*Y4^2*Y9 + 
  2266*Y0*Y5*Y9 + 2861*Y1*Y5*Y9 + 1494*Y2*Y5*Y9 + 213*Y3*Y5*Y9 + 
  3146*Y4*Y5*Y9 + 1180*Y5^2*Y9 + 1968*Y0*Y6*Y9 + 1846*Y1*Y6*Y9 + 
  602*Y2*Y6*Y9 + 2165*Y3*Y6*Y9 + 75*Y4*Y6*Y9 + 101*Y5*Y6*Y9 + 3671*Y6^2*Y9 + 
  733*Y0*Y7*Y9 + 963*Y1*Y7*Y9 + 3239*Y2*Y7*Y9 + 2563*Y3*Y7*Y9 + 
  334*Y4*Y7*Y9 + 2101*Y5*Y7*Y9 + 3830*Y6*Y7*Y9 + 3474*Y7^2*Y9 + 
  3707*Y0*Y8*Y9 + 2159*Y1*Y8*Y9 + 1790*Y2*Y8*Y9 + 3798*Y3*Y8*Y9 + 
  294*Y4*Y8*Y9 + 4039*Y5*Y8*Y9 + 3881*Y6*Y8*Y9 + 2127*Y7*Y8*Y9 + 
  3139*Y8^2*Y9 + 2177*Y0*Y9^2 + 2734*Y1*Y9^2 + 4154*Y2*Y9^2 + 630*Y3*Y9^2 + 
  3722*Y4*Y9^2 + 2645*Y5*Y9^2 + 1562*Y6*Y9^2 + 600*Y7*Y9^2 + 1799*Y8*Y9^2 + 
  1014*Y9^3, 1287*Y0^3 + 1407*Y0^2*Y1 + 1098*Y0*Y1^2 + 3632*Y1^3 + 
  241*Y0^2*Y2 + 4220*Y0*Y1*Y2 + 63*Y1^2*Y2 + 2156*Y0*Y2^2 + 2082*Y1*Y2^2 + 
  2975*Y2^3 + 1394*Y0^2*Y3 + 4270*Y0*Y1*Y3 + 1806*Y1^2*Y3 + 713*Y0*Y2*Y3 + 
  3329*Y1*Y2*Y3 + 1323*Y2^2*Y3 + 1905*Y0*Y3^2 + 1722*Y1*Y3^2 + 1515*Y2*Y3^2 + 
  2199*Y3^3 + 541*Y0^2*Y4 + 2731*Y0*Y1*Y4 + 3925*Y1^2*Y4 + 3668*Y0*Y2*Y4 + 
  1470*Y1*Y2*Y4 + 761*Y2^2*Y4 + 4276*Y0*Y3*Y4 + 2865*Y1*Y3*Y4 + 
  1449*Y2*Y3*Y4 + 1130*Y3^2*Y4 + 2801*Y0*Y4^2 + 1524*Y1*Y4^2 + 1101*Y2*Y4^2 + 
  2371*Y3*Y4^2 + 1971*Y4^3 + 2991*Y0^2*Y5 + 432*Y0*Y1*Y5 + 2790*Y1^2*Y5 + 
  2920*Y0*Y2*Y5 + 2939*Y1*Y2*Y5 + 3793*Y2^2*Y5 + 486*Y0*Y3*Y5 + 
  4028*Y1*Y3*Y5 + 520*Y2*Y3*Y5 + 3637*Y3^2*Y5 + 3886*Y0*Y4*Y5 + 28*Y1*Y4*Y5 + 
  1068*Y2*Y4*Y5 + 2542*Y3*Y4*Y5 + 2682*Y4^2*Y5 + 2222*Y0*Y5^2 + 
  2451*Y1*Y5^2 + 150*Y2*Y5^2 + 825*Y3*Y5^2 + 4041*Y4*Y5^2 + 3969*Y5^3 + 
  2507*Y0^2*Y6 + 1477*Y0*Y1*Y6 + 176*Y1^2*Y6 + 545*Y0*Y2*Y6 + 2523*Y1*Y2*Y6 + 
  1919*Y2^2*Y6 + 3115*Y0*Y3*Y6 + 951*Y1*Y3*Y6 + 3979*Y2*Y3*Y6 + 
  1224*Y3^2*Y6 + 4348*Y0*Y4*Y6 + 4025*Y1*Y4*Y6 + 3905*Y2*Y4*Y6 + 
  3867*Y3*Y4*Y6 + 781*Y4^2*Y6 + 2785*Y0*Y5*Y6 + 1394*Y1*Y5*Y6 + 
  2667*Y2*Y5*Y6 + 3948*Y3*Y5*Y6 + 192*Y4*Y5*Y6 + 2277*Y5^2*Y6 + 
  2534*Y0*Y6^2 + 867*Y1*Y6^2 + 1940*Y2*Y6^2 + 2377*Y3*Y6^2 + 1053*Y4*Y6^2 + 
  3077*Y5*Y6^2 + 658*Y6^3 + 1186*Y0^2*Y7 + 3294*Y0*Y1*Y7 + 3649*Y1^2*Y7 + 
  2372*Y0*Y2*Y7 + 1656*Y1*Y2*Y7 + 4184*Y2^2*Y7 + 536*Y0*Y3*Y7 + 
  3195*Y1*Y3*Y7 + 4295*Y2*Y3*Y7 + 517*Y3^2*Y7 + 2281*Y0*Y4*Y7 + 
  4320*Y1*Y4*Y7 + 2574*Y2*Y4*Y7 + 4316*Y3*Y4*Y7 + 2954*Y4^2*Y7 + 
  1818*Y0*Y5*Y7 + 3496*Y1*Y5*Y7 + 1302*Y2*Y5*Y7 + 2763*Y3*Y5*Y7 + 
  4342*Y4*Y5*Y7 + 507*Y5^2*Y7 + 3212*Y0*Y6*Y7 + 3327*Y1*Y6*Y7 + 
  3385*Y2*Y6*Y7 + 2446*Y3*Y6*Y7 + 4290*Y4*Y6*Y7 + 2915*Y5*Y6*Y7 + 
  1948*Y6^2*Y7 + 1583*Y0*Y7^2 + 3229*Y1*Y7^2 + 1373*Y2*Y7^2 + 1357*Y3*Y7^2 + 
  2936*Y4*Y7^2 + 1144*Y5*Y7^2 + 394*Y6*Y7^2 + 471*Y7^3 + 61*Y0^2*Y8 + 
  950*Y0*Y1*Y8 + 1589*Y1^2*Y8 + 4091*Y0*Y2*Y8 + 555*Y1*Y2*Y8 + 2858*Y2^2*Y8 + 
  3446*Y0*Y3*Y8 + 1410*Y1*Y3*Y8 + 2785*Y2*Y3*Y8 + 1359*Y3^2*Y8 + 
  1241*Y0*Y4*Y8 + 3292*Y1*Y4*Y8 + 2591*Y2*Y4*Y8 + 1855*Y3*Y4*Y8 + 
  502*Y4^2*Y8 + 2279*Y0*Y5*Y8 + 3194*Y1*Y5*Y8 + 3562*Y2*Y5*Y8 + 
  1340*Y3*Y5*Y8 + 2367*Y4*Y5*Y8 + 1947*Y5^2*Y8 + 4303*Y0*Y6*Y8 + 
  264*Y1*Y6*Y8 + 3934*Y2*Y6*Y8 + 54*Y3*Y6*Y8 + 400*Y4*Y6*Y8 + 3560*Y5*Y6*Y8 + 
  106*Y6^2*Y8 + 2038*Y0*Y7*Y8 + 3094*Y1*Y7*Y8 + 2208*Y2*Y7*Y8 + 
  1777*Y3*Y7*Y8 + 857*Y4*Y7*Y8 + 1353*Y5*Y7*Y8 + 2283*Y6*Y7*Y8 + 
  3537*Y7^2*Y8 + 4281*Y0*Y8^2 + 2549*Y1*Y8^2 + 430*Y2*Y8^2 + 103*Y3*Y8^2 + 
  768*Y4*Y8^2 + 1313*Y5*Y8^2 + 709*Y6*Y8^2 + 2145*Y7*Y8^2 + 2929*Y8^3 + 
  463*Y0^2*Y9 + 3513*Y0*Y1*Y9 + 4289*Y1^2*Y9 + 2053*Y0*Y2*Y9 + 
  1913*Y1*Y2*Y9 + 2110*Y2^2*Y9 + 876*Y0*Y3*Y9 + 2926*Y1*Y3*Y9 + 
  3866*Y2*Y3*Y9 + 1467*Y3^2*Y9 + 2078*Y0*Y4*Y9 + 2477*Y1*Y4*Y9 + 
  916*Y2*Y4*Y9 + 2604*Y3*Y4*Y9 + 2753*Y4^2*Y9 + 2487*Y0*Y5*Y9 + 
  349*Y1*Y5*Y9 + 414*Y2*Y5*Y9 + 3902*Y3*Y5*Y9 + 3698*Y4*Y5*Y9 + 
  1163*Y5^2*Y9 + 2677*Y0*Y6*Y9 + 3577*Y1*Y6*Y9 + 330*Y2*Y6*Y9 + 
  1946*Y3*Y6*Y9 + 1520*Y4*Y6*Y9 + 4174*Y5*Y6*Y9 + 2780*Y6^2*Y9 + 
  970*Y0*Y7*Y9 + 1165*Y1*Y7*Y9 + 2045*Y2*Y7*Y9 + 4117*Y3*Y7*Y9 + 
  1721*Y4*Y7*Y9 + 3984*Y5*Y7*Y9 + 2515*Y6*Y7*Y9 + 3131*Y7^2*Y9 + 
  3317*Y0*Y8*Y9 + 4362*Y1*Y8*Y9 + 2645*Y2*Y8*Y9 + 337*Y3*Y8*Y9 + 
  2080*Y4*Y8*Y9 + 3837*Y5*Y8*Y9 + 4157*Y6*Y8*Y9 + 3767*Y7*Y8*Y9 + 
  1175*Y8^2*Y9 + 1391*Y0*Y9^2 + 1675*Y1*Y9^2 + 3721*Y2*Y9^2 + 634*Y3*Y9^2 + 
  837*Y4*Y9^2 + 1529*Y5*Y9^2 + 2271*Y6*Y9^2 + 1584*Y7*Y9^2 + 3994*Y8*Y9^2 + 
  1613*Y9^3, 1609*Y0^3 + 2222*Y0^2*Y1 + 2928*Y0*Y1^2 + 1448*Y1^3 + 
  1272*Y0^2*Y2 + 2887*Y0*Y1*Y2 + 354*Y1^2*Y2 + 2406*Y0*Y2^2 + 76*Y1*Y2^2 + 
  1206*Y2^3 + 4138*Y0^2*Y3 + 3411*Y0*Y1*Y3 + 3913*Y1^2*Y3 + 3546*Y0*Y2*Y3 + 
  4192*Y1*Y2*Y3 + 1163*Y2^2*Y3 + 2186*Y0*Y3^2 + 3892*Y1*Y3^2 + 785*Y2*Y3^2 + 
  632*Y3^3 + 3647*Y0^2*Y4 + 722*Y0*Y1*Y4 + 793*Y1^2*Y4 + 2977*Y0*Y2*Y4 + 
  3925*Y1*Y2*Y4 + 3996*Y2^2*Y4 + 2198*Y0*Y3*Y4 + 2193*Y1*Y3*Y4 + 
  413*Y2*Y3*Y4 + 2436*Y3^2*Y4 + 2932*Y0*Y4^2 + 1330*Y1*Y4^2 + 1470*Y2*Y4^2 + 
  413*Y3*Y4^2 + 358*Y4^3 + 4335*Y0^2*Y5 + 3214*Y0*Y1*Y5 + 1423*Y1^2*Y5 + 
  1347*Y0*Y2*Y5 + 488*Y1*Y2*Y5 + 2148*Y2^2*Y5 + 1531*Y0*Y3*Y5 + 
  2026*Y1*Y3*Y5 + 1754*Y2*Y3*Y5 + 1784*Y3^2*Y5 + 749*Y0*Y4*Y5 + 
  1620*Y1*Y4*Y5 + 3970*Y2*Y4*Y5 + 3839*Y3*Y4*Y5 + 3681*Y4^2*Y5 + 
  896*Y0*Y5^2 + 2405*Y1*Y5^2 + 3425*Y2*Y5^2 + 2256*Y3*Y5^2 + 3442*Y4*Y5^2 + 
  599*Y5^3 + 4336*Y0^2*Y6 + 3201*Y0*Y1*Y6 + 2215*Y1^2*Y6 + 3575*Y0*Y2*Y6 + 
  2821*Y1*Y2*Y6 + 734*Y2^2*Y6 + 2349*Y0*Y3*Y6 + 3353*Y1*Y3*Y6 + 
  2556*Y2*Y3*Y6 + 1768*Y3^2*Y6 + 2970*Y0*Y4*Y6 + 601*Y1*Y4*Y6 + 
  3521*Y2*Y4*Y6 + 710*Y3*Y4*Y6 + 533*Y4^2*Y6 + 236*Y0*Y5*Y6 + 702*Y1*Y5*Y6 + 
  286*Y2*Y5*Y6 + 834*Y3*Y5*Y6 + 957*Y4*Y5*Y6 + 787*Y5^2*Y6 + 3921*Y0*Y6^2 + 
  420*Y1*Y6^2 + 1327*Y2*Y6^2 + 3072*Y3*Y6^2 + 1609*Y4*Y6^2 + 1393*Y5*Y6^2 + 
  1361*Y6^3 + 1549*Y0^2*Y7 + 3300*Y0*Y1*Y7 + 3610*Y1^2*Y7 + 403*Y0*Y2*Y7 + 
  831*Y1*Y2*Y7 + 4058*Y2^2*Y7 + 1546*Y0*Y3*Y7 + 798*Y1*Y3*Y7 + 114*Y2*Y3*Y7 + 
  2139*Y3^2*Y7 + 1155*Y0*Y4*Y7 + 3804*Y1*Y4*Y7 + 2204*Y2*Y4*Y7 + 
  2764*Y3*Y4*Y7 + 743*Y4^2*Y7 + 1254*Y0*Y5*Y7 + 3154*Y1*Y5*Y7 + 
  3701*Y2*Y5*Y7 + 379*Y3*Y5*Y7 + 1229*Y4*Y5*Y7 + 1484*Y5^2*Y7 + 
  492*Y0*Y6*Y7 + 4314*Y1*Y6*Y7 + 3769*Y2*Y6*Y7 + 1993*Y3*Y6*Y7 + 
  1940*Y4*Y6*Y7 + 317*Y5*Y6*Y7 + 1024*Y6^2*Y7 + 1362*Y0*Y7^2 + 831*Y1*Y7^2 + 
  3*Y2*Y7^2 + 2956*Y3*Y7^2 + 1352*Y4*Y7^2 + 1037*Y5*Y7^2 + 3349*Y6*Y7^2 + 
  4223*Y7^3 + 1835*Y0^2*Y8 + 856*Y0*Y1*Y8 + 924*Y1^2*Y8 + 2341*Y0*Y2*Y8 + 
  493*Y1*Y2*Y8 + 554*Y2^2*Y8 + 2156*Y0*Y3*Y8 + 4063*Y1*Y3*Y8 + 
  1971*Y2*Y3*Y8 + 1839*Y3^2*Y8 + 1074*Y0*Y4*Y8 + 3542*Y1*Y4*Y8 + 
  2580*Y2*Y4*Y8 + 208*Y3*Y4*Y8 + 3087*Y4^2*Y8 + 3313*Y0*Y5*Y8 + 
  627*Y1*Y5*Y8 + 967*Y2*Y5*Y8 + 1404*Y3*Y5*Y8 + 3628*Y4*Y5*Y8 + 72*Y5^2*Y8 + 
  4132*Y0*Y6*Y8 + 3095*Y1*Y6*Y8 + 1326*Y2*Y6*Y8 + 2539*Y3*Y6*Y8 + 
  1683*Y4*Y6*Y8 + 473*Y5*Y6*Y8 + 1871*Y6^2*Y8 + 2576*Y0*Y7*Y8 + 
  2316*Y1*Y7*Y8 + 4158*Y2*Y7*Y8 + 1688*Y3*Y7*Y8 + 1429*Y4*Y7*Y8 + 
  1437*Y5*Y7*Y8 + 2567*Y6*Y7*Y8 + 1001*Y7^2*Y8 + 3778*Y0*Y8^2 + 
  4269*Y1*Y8^2 + 3639*Y2*Y8^2 + 4056*Y3*Y8^2 + 2005*Y4*Y8^2 + 27*Y5*Y8^2 + 
  616*Y6*Y8^2 + 3764*Y7*Y8^2 + 843*Y8^3 + 633*Y0^2*Y9 + 3*Y0*Y1*Y9 + 
  3936*Y1^2*Y9 + 2870*Y0*Y2*Y9 + 3746*Y1*Y2*Y9 + 879*Y2^2*Y9 + 
  3368*Y0*Y3*Y9 + 3131*Y1*Y3*Y9 + 503*Y2*Y3*Y9 + 3086*Y3^2*Y9 + 
  3994*Y0*Y4*Y9 + 1377*Y1*Y4*Y9 + 2174*Y2*Y4*Y9 + 3770*Y3*Y4*Y9 + 
  2602*Y4^2*Y9 + 1702*Y0*Y5*Y9 + 3992*Y1*Y5*Y9 + 1016*Y2*Y5*Y9 + 
  313*Y3*Y5*Y9 + 2655*Y4*Y5*Y9 + 3185*Y5^2*Y9 + 4289*Y0*Y6*Y9 + 
  2809*Y1*Y6*Y9 + 1500*Y2*Y6*Y9 + 186*Y3*Y6*Y9 + 133*Y4*Y6*Y9 + 
  2600*Y5*Y6*Y9 + 1275*Y6^2*Y9 + 3568*Y0*Y7*Y9 + 2329*Y1*Y7*Y9 + 
  1039*Y2*Y7*Y9 + 3004*Y3*Y7*Y9 + 2629*Y4*Y7*Y9 + 3236*Y5*Y7*Y9 + 
  657*Y6*Y7*Y9 + 3873*Y7^2*Y9 + 1938*Y0*Y8*Y9 + 3061*Y1*Y8*Y9 + 
  3337*Y2*Y8*Y9 + 1790*Y3*Y8*Y9 + 3516*Y4*Y8*Y9 + 6*Y5*Y8*Y9 + 
  3496*Y6*Y8*Y9 + 854*Y7*Y8*Y9 + 2600*Y8^2*Y9 + 1185*Y0*Y9^2 + 2327*Y1*Y9^2 + 
  140*Y2*Y9^2 + 411*Y3*Y9^2 + 464*Y4*Y9^2 + 635*Y5*Y9^2 + 3333*Y6*Y9^2 + 
  3980*Y7*Y9^2 + 3560*Y8*Y9^2 + 2117*Y9^3, 2807*Y0^3 + 2442*Y0^2*Y1 + 
  4058*Y0*Y1^2 + 314*Y1^3 + 2363*Y0^2*Y2 + 778*Y0*Y1*Y2 + 2127*Y1^2*Y2 + 
  1459*Y0*Y2^2 + 1926*Y1*Y2^2 + 4119*Y2^3 + 496*Y0^2*Y3 + 1025*Y0*Y1*Y3 + 
  657*Y1^2*Y3 + 2502*Y0*Y2*Y3 + 2147*Y1*Y2*Y3 + 2831*Y2^2*Y3 + 81*Y0*Y3^2 + 
  177*Y1*Y3^2 + 4334*Y2*Y3^2 + 3434*Y3^3 + 1437*Y0^2*Y4 + 2586*Y0*Y1*Y4 + 
  765*Y1^2*Y4 + 1141*Y0*Y2*Y4 + 4022*Y1*Y2*Y4 + 175*Y2^2*Y4 + 2183*Y0*Y3*Y4 + 
  1982*Y1*Y3*Y4 + 3655*Y2*Y3*Y4 + 1176*Y3^2*Y4 + 463*Y0*Y4^2 + 1675*Y1*Y4^2 + 
  175*Y2*Y4^2 + 1247*Y3*Y4^2 + 388*Y4^3 + 4250*Y0^2*Y5 + 1460*Y0*Y1*Y5 + 
  2194*Y1^2*Y5 + 4145*Y0*Y2*Y5 + 2737*Y1*Y2*Y5 + 1914*Y2^2*Y5 + 
  2070*Y0*Y3*Y5 + 1972*Y1*Y3*Y5 + 440*Y2*Y3*Y5 + 4049*Y3^2*Y5 + 71*Y0*Y4*Y5 + 
  849*Y1*Y4*Y5 + 900*Y2*Y4*Y5 + 1301*Y3*Y4*Y5 + 1084*Y4^2*Y5 + 1408*Y0*Y5^2 + 
  4278*Y1*Y5^2 + 3547*Y2*Y5^2 + 1711*Y3*Y5^2 + 295*Y4*Y5^2 + 1976*Y5^3 + 
  3341*Y0^2*Y6 + 1824*Y0*Y1*Y6 + 3967*Y1^2*Y6 + 3636*Y0*Y2*Y6 + 
  1349*Y1*Y2*Y6 + 768*Y2^2*Y6 + 454*Y0*Y3*Y6 + 1773*Y1*Y3*Y6 + 
  1700*Y2*Y3*Y6 + 175*Y3^2*Y6 + 3558*Y0*Y4*Y6 + 1306*Y1*Y4*Y6 + 
  2345*Y2*Y4*Y6 + 518*Y3*Y4*Y6 + 3308*Y4^2*Y6 + 1741*Y0*Y5*Y6 + 
  1133*Y1*Y5*Y6 + 2607*Y2*Y5*Y6 + 3260*Y3*Y5*Y6 + 2211*Y4*Y5*Y6 + 
  1375*Y5^2*Y6 + 1793*Y0*Y6^2 + 2927*Y1*Y6^2 + 1819*Y2*Y6^2 + 3766*Y3*Y6^2 + 
  4080*Y4*Y6^2 + 3372*Y5*Y6^2 + 3064*Y6^3 + 2222*Y0^2*Y7 + 2477*Y0*Y1*Y7 + 
  314*Y1^2*Y7 + 1204*Y0*Y2*Y7 + 4231*Y1*Y2*Y7 + 3408*Y2^2*Y7 + 
  2424*Y0*Y3*Y7 + 3845*Y1*Y3*Y7 + 2073*Y2*Y3*Y7 + 3607*Y3^2*Y7 + 
  2366*Y0*Y4*Y7 + 95*Y1*Y4*Y7 + 1558*Y2*Y4*Y7 + 2972*Y3*Y4*Y7 + 
  2077*Y4^2*Y7 + 3332*Y0*Y5*Y7 + 2301*Y1*Y5*Y7 + 1010*Y2*Y5*Y7 + 
  1598*Y3*Y5*Y7 + 2945*Y4*Y5*Y7 + 354*Y5^2*Y7 + 2656*Y0*Y6*Y7 + 
  3161*Y1*Y6*Y7 + 1666*Y2*Y6*Y7 + 3675*Y3*Y6*Y7 + 761*Y4*Y6*Y7 + 
  254*Y5*Y6*Y7 + 1842*Y6^2*Y7 + 2662*Y0*Y7^2 + 2889*Y1*Y7^2 + 3123*Y2*Y7^2 + 
  346*Y3*Y7^2 + 518*Y4*Y7^2 + 2777*Y5*Y7^2 + 4355*Y6*Y7^2 + 2878*Y7^3 + 
  3056*Y0^2*Y8 + 4149*Y0*Y1*Y8 + 3673*Y1^2*Y8 + 2887*Y0*Y2*Y8 + 
  845*Y1*Y2*Y8 + 1221*Y2^2*Y8 + 2262*Y0*Y3*Y8 + 4301*Y1*Y3*Y8 + 
  612*Y2*Y3*Y8 + 3307*Y3^2*Y8 + 1597*Y0*Y4*Y8 + 1364*Y1*Y4*Y8 + 
  4255*Y2*Y4*Y8 + 3671*Y3*Y4*Y8 + 3849*Y4^2*Y8 + 145*Y0*Y5*Y8 + 
  2836*Y1*Y5*Y8 + 1344*Y2*Y5*Y8 + 679*Y3*Y5*Y8 + 1736*Y4*Y5*Y8 + 
  3558*Y5^2*Y8 + 1751*Y0*Y6*Y8 + 1689*Y1*Y6*Y8 + 1983*Y2*Y6*Y8 + 
  3949*Y3*Y6*Y8 + 1237*Y4*Y6*Y8 + 1717*Y5*Y6*Y8 + 2464*Y6^2*Y8 + 
  4245*Y0*Y7*Y8 + 698*Y1*Y7*Y8 + 1750*Y2*Y7*Y8 + 3170*Y3*Y7*Y8 + 
  3061*Y4*Y7*Y8 + 2193*Y5*Y7*Y8 + 3174*Y6*Y7*Y8 + 2171*Y7^2*Y8 + 
  4234*Y0*Y8^2 + 3920*Y1*Y8^2 + 1426*Y2*Y8^2 + 1735*Y3*Y8^2 + 2835*Y4*Y8^2 + 
  3106*Y5*Y8^2 + 276*Y6*Y8^2 + 1408*Y7*Y8^2 + 2991*Y8^3 + 3253*Y0^2*Y9 + 
  3289*Y0*Y1*Y9 + 3014*Y1^2*Y9 + 3821*Y0*Y2*Y9 + 739*Y1*Y2*Y9 + 
  1333*Y2^2*Y9 + 3683*Y0*Y3*Y9 + 3514*Y1*Y3*Y9 + 3516*Y2*Y3*Y9 + 
  761*Y3^2*Y9 + 1676*Y0*Y4*Y9 + 2556*Y1*Y4*Y9 + 2783*Y2*Y4*Y9 + 
  384*Y3*Y4*Y9 + 132*Y4^2*Y9 + 2822*Y0*Y5*Y9 + 744*Y1*Y5*Y9 + 209*Y2*Y5*Y9 + 
  1352*Y3*Y5*Y9 + 1232*Y4*Y5*Y9 + 2316*Y5^2*Y9 + 1916*Y0*Y6*Y9 + 
  2791*Y1*Y6*Y9 + 356*Y2*Y6*Y9 + 2975*Y3*Y6*Y9 + 2301*Y4*Y6*Y9 + 
  2278*Y5*Y6*Y9 + 4221*Y6^2*Y9 + 741*Y0*Y7*Y9 + 947*Y1*Y7*Y9 + 
  3166*Y2*Y7*Y9 + 2861*Y3*Y7*Y9 + 2841*Y4*Y7*Y9 + 590*Y5*Y7*Y9 + 
  1349*Y6*Y7*Y9 + 4204*Y7^2*Y9 + 1901*Y0*Y8*Y9 + 2576*Y1*Y8*Y9 + 
  1170*Y2*Y8*Y9 + 2236*Y3*Y8*Y9 + 958*Y4*Y8*Y9 + 1296*Y5*Y8*Y9 + 
  1090*Y6*Y8*Y9 + 2362*Y7*Y8*Y9 + 1945*Y8^2*Y9 + 1052*Y0*Y9^2 + 
  3089*Y1*Y9^2 + 3098*Y2*Y9^2 + 3511*Y3*Y9^2 + 534*Y4*Y9^2 + 111*Y5*Y9^2 + 
  92*Y6*Y9^2 + 2145*Y7*Y9^2 + 3755*Y8*Y9^2 + 4148*Y9^3, 
 98*Y0^3 + 2428*Y0^2*Y1 + 1354*Y0*Y1^2 + 4054*Y1^3 + 771*Y0^2*Y2 + 
  3703*Y0*Y1*Y2 + 1353*Y1^2*Y2 + 3922*Y0*Y2^2 + 2517*Y1*Y2^2 + 3821*Y2^3 + 
  2933*Y0^2*Y3 + 4141*Y0*Y1*Y3 + 2413*Y1^2*Y3 + 3470*Y0*Y2*Y3 + 
  3329*Y1*Y2*Y3 + 4282*Y2^2*Y3 + 3120*Y0*Y3^2 + 3593*Y1*Y3^2 + 970*Y2*Y3^2 + 
  809*Y3^3 + 604*Y0^2*Y4 + 2622*Y0*Y1*Y4 + 87*Y1^2*Y4 + 962*Y0*Y2*Y4 + 
  619*Y1*Y2*Y4 + 3196*Y2^2*Y4 + 3434*Y0*Y3*Y4 + 3422*Y1*Y3*Y4 + 
  2282*Y2*Y3*Y4 + 3735*Y3^2*Y4 + 1237*Y0*Y4^2 + 3600*Y1*Y4^2 + 2438*Y2*Y4^2 + 
  3949*Y3*Y4^2 + 753*Y4^3 + 83*Y0^2*Y5 + 2302*Y0*Y1*Y5 + 4116*Y1^2*Y5 + 
  3078*Y0*Y2*Y5 + 1722*Y1*Y2*Y5 + 1552*Y2^2*Y5 + 985*Y0*Y3*Y5 + 
  738*Y1*Y3*Y5 + 393*Y2*Y3*Y5 + 3716*Y3^2*Y5 + 1711*Y0*Y4*Y5 + 687*Y1*Y4*Y5 + 
  154*Y2*Y4*Y5 + 3743*Y3*Y4*Y5 + 2532*Y4^2*Y5 + 2575*Y0*Y5^2 + 4148*Y1*Y5^2 + 
  1483*Y2*Y5^2 + 2737*Y3*Y5^2 + 408*Y4*Y5^2 + 1872*Y5^3 + 3637*Y0^2*Y6 + 
  1402*Y0*Y1*Y6 + 3763*Y1^2*Y6 + 3232*Y0*Y2*Y6 + 2691*Y1*Y2*Y6 + 
  2616*Y2^2*Y6 + 3071*Y0*Y3*Y6 + 309*Y1*Y3*Y6 + 2473*Y2*Y3*Y6 + 
  4076*Y3^2*Y6 + 1570*Y0*Y4*Y6 + 4051*Y1*Y4*Y6 + 3930*Y2*Y4*Y6 + 
  409*Y3*Y4*Y6 + 1625*Y4^2*Y6 + 1538*Y0*Y5*Y6 + 2640*Y1*Y5*Y6 + 
  411*Y2*Y5*Y6 + 87*Y3*Y5*Y6 + 3662*Y4*Y5*Y6 + 2260*Y5^2*Y6 + 3595*Y0*Y6^2 + 
  1380*Y1*Y6^2 + 3300*Y2*Y6^2 + 1747*Y3*Y6^2 + 2124*Y4*Y6^2 + 3880*Y5*Y6^2 + 
  4158*Y6^3 + 360*Y0^2*Y7 + 3717*Y0*Y1*Y7 + 589*Y1^2*Y7 + 1825*Y0*Y2*Y7 + 
  1951*Y1*Y2*Y7 + 3101*Y2^2*Y7 + 298*Y0*Y3*Y7 + 16*Y1*Y3*Y7 + 4129*Y2*Y3*Y7 + 
  877*Y3^2*Y7 + 1655*Y0*Y4*Y7 + 130*Y1*Y4*Y7 + 1235*Y2*Y4*Y7 + 407*Y3*Y4*Y7 + 
  158*Y4^2*Y7 + 3531*Y0*Y5*Y7 + 4133*Y1*Y5*Y7 + 227*Y2*Y5*Y7 + 
  3919*Y3*Y5*Y7 + 4273*Y4*Y5*Y7 + 3173*Y5^2*Y7 + 2788*Y0*Y6*Y7 + 
  3580*Y1*Y6*Y7 + 228*Y2*Y6*Y7 + 3909*Y3*Y6*Y7 + 2354*Y4*Y6*Y7 + 
  2040*Y5*Y6*Y7 + 3511*Y6^2*Y7 + 3116*Y0*Y7^2 + 1374*Y1*Y7^2 + 3818*Y2*Y7^2 + 
  195*Y3*Y7^2 + 911*Y4*Y7^2 + 828*Y5*Y7^2 + 3667*Y6*Y7^2 + 3721*Y7^3 + 
  2572*Y0^2*Y8 + 1481*Y0*Y1*Y8 + 2664*Y1^2*Y8 + 377*Y0*Y2*Y8 + 
  1478*Y1*Y2*Y8 + 3618*Y2^2*Y8 + 403*Y0*Y3*Y8 + 634*Y1*Y3*Y8 + 
  4213*Y2*Y3*Y8 + 3384*Y3^2*Y8 + 3971*Y0*Y4*Y8 + 6*Y1*Y4*Y8 + 1403*Y2*Y4*Y8 + 
  1126*Y3*Y4*Y8 + 1710*Y4^2*Y8 + 1651*Y0*Y5*Y8 + 1498*Y1*Y5*Y8 + 
  3796*Y2*Y5*Y8 + 1987*Y3*Y5*Y8 + 4292*Y4*Y5*Y8 + 213*Y5^2*Y8 + 
  3304*Y0*Y6*Y8 + 1175*Y1*Y6*Y8 + 1962*Y2*Y6*Y8 + 922*Y3*Y6*Y8 + 
  165*Y4*Y6*Y8 + 87*Y5*Y6*Y8 + 2711*Y6^2*Y8 + 168*Y0*Y7*Y8 + 4205*Y1*Y7*Y8 + 
  3833*Y2*Y7*Y8 + 1526*Y3*Y7*Y8 + 652*Y4*Y7*Y8 + 100*Y5*Y7*Y8 + 
  3999*Y6*Y7*Y8 + 708*Y7^2*Y8 + 2423*Y0*Y8^2 + 2258*Y1*Y8^2 + 1146*Y2*Y8^2 + 
  2469*Y3*Y8^2 + 1470*Y4*Y8^2 + 1018*Y5*Y8^2 + 3574*Y6*Y8^2 + 2769*Y7*Y8^2 + 
  1648*Y8^3 + 2458*Y0^2*Y9 + 3938*Y0*Y1*Y9 + 3315*Y1^2*Y9 + 3360*Y0*Y2*Y9 + 
  2055*Y1*Y2*Y9 + 370*Y2^2*Y9 + 2665*Y0*Y3*Y9 + 4194*Y1*Y3*Y9 + 
  970*Y2*Y3*Y9 + 3081*Y3^2*Y9 + 2374*Y0*Y4*Y9 + 1558*Y1*Y4*Y9 + 
  2767*Y2*Y4*Y9 + 4206*Y3*Y4*Y9 + 4207*Y4^2*Y9 + 4323*Y0*Y5*Y9 + 
  3879*Y1*Y5*Y9 + 3514*Y2*Y5*Y9 + 393*Y3*Y5*Y9 + 264*Y4*Y5*Y9 + 
  3816*Y5^2*Y9 + 1306*Y0*Y6*Y9 + 3092*Y1*Y6*Y9 + 3612*Y2*Y6*Y9 + 
  4313*Y3*Y6*Y9 + 1406*Y4*Y6*Y9 + 3677*Y5*Y6*Y9 + 631*Y6^2*Y9 + 
  2207*Y0*Y7*Y9 + 2621*Y1*Y7*Y9 + 2097*Y2*Y7*Y9 + 2603*Y3*Y7*Y9 + 
  3238*Y4*Y7*Y9 + 2245*Y5*Y7*Y9 + 1353*Y6*Y7*Y9 + 2540*Y7^2*Y9 + 
  3240*Y0*Y8*Y9 + 4166*Y1*Y8*Y9 + 4303*Y2*Y8*Y9 + 2356*Y3*Y8*Y9 + 
  3784*Y4*Y8*Y9 + 1166*Y5*Y8*Y9 + 2995*Y6*Y8*Y9 + 1300*Y7*Y8*Y9 + 
  1832*Y8^2*Y9 + 2472*Y0*Y9^2 + 4321*Y1*Y9^2 + 2080*Y2*Y9^2 + 3076*Y3*Y9^2 + 
  280*Y4*Y9^2 + 3010*Y5*Y9^2 + 2639*Y6*Y9^2 + 2359*Y7*Y9^2 + 241*Y8*Y9^2 + 
  2231*Y9^3, 3838*Y0^3 + 1110*Y0^2*Y1 + 1463*Y0*Y1^2 + 948*Y1^3 + 
  215*Y0^2*Y2 + 1425*Y0*Y1*Y2 + 4055*Y1^2*Y2 + 3507*Y0*Y2^2 + 928*Y1*Y2^2 + 
  2154*Y2^3 + 3655*Y0^2*Y3 + 2120*Y0*Y1*Y3 + 2040*Y1^2*Y3 + 2575*Y0*Y2*Y3 + 
  1491*Y1*Y2*Y3 + 4221*Y2^2*Y3 + 4041*Y0*Y3^2 + 1555*Y1*Y3^2 + 3899*Y2*Y3^2 + 
  1621*Y3^3 + 4204*Y0^2*Y4 + 992*Y0*Y1*Y4 + 3687*Y1^2*Y4 + 2400*Y0*Y2*Y4 + 
  2175*Y1*Y2*Y4 + 4128*Y2^2*Y4 + 3458*Y0*Y3*Y4 + 1239*Y1*Y3*Y4 + 
  2025*Y2*Y3*Y4 + 716*Y3^2*Y4 + 3299*Y0*Y4^2 + 244*Y1*Y4^2 + 2070*Y2*Y4^2 + 
  3490*Y3*Y4^2 + 1745*Y4^3 + 3117*Y0^2*Y5 + 577*Y0*Y1*Y5 + 1673*Y1^2*Y5 + 
  1174*Y0*Y2*Y5 + 704*Y1*Y2*Y5 + 614*Y2^2*Y5 + 2262*Y0*Y3*Y5 + 
  1704*Y1*Y3*Y5 + 4327*Y2*Y3*Y5 + 227*Y3^2*Y5 + 751*Y0*Y4*Y5 + 
  2374*Y1*Y4*Y5 + 4244*Y2*Y4*Y5 + 3131*Y3*Y4*Y5 + 986*Y4^2*Y5 + 
  3574*Y0*Y5^2 + 3913*Y1*Y5^2 + 843*Y2*Y5^2 + 2322*Y3*Y5^2 + 2775*Y4*Y5^2 + 
  3859*Y5^3 + 2299*Y0^2*Y6 + 3591*Y0*Y1*Y6 + 721*Y1^2*Y6 + 1168*Y0*Y2*Y6 + 
  1383*Y1*Y2*Y6 + 4002*Y2^2*Y6 + 2833*Y0*Y3*Y6 + 2210*Y1*Y3*Y6 + 
  2351*Y2*Y3*Y6 + 1388*Y3^2*Y6 + 3656*Y0*Y4*Y6 + 2373*Y1*Y4*Y6 + 
  2845*Y2*Y4*Y6 + 646*Y3*Y4*Y6 + 668*Y4^2*Y6 + 3376*Y0*Y5*Y6 + 
  1427*Y1*Y5*Y6 + 1067*Y2*Y5*Y6 + 1841*Y3*Y5*Y6 + 1652*Y4*Y5*Y6 + 
  1401*Y5^2*Y6 + 2183*Y0*Y6^2 + 2601*Y1*Y6^2 + 134*Y2*Y6^2 + 3450*Y3*Y6^2 + 
  2993*Y4*Y6^2 + 889*Y5*Y6^2 + 285*Y6^3 + 2420*Y0^2*Y7 + 215*Y0*Y1*Y7 + 
  4210*Y1^2*Y7 + 2926*Y0*Y2*Y7 + 3797*Y1*Y2*Y7 + 2517*Y2^2*Y7 + 
  2256*Y0*Y3*Y7 + 3288*Y1*Y3*Y7 + 1301*Y2*Y3*Y7 + 2343*Y3^2*Y7 + 
  113*Y0*Y4*Y7 + 1540*Y1*Y4*Y7 + 3051*Y2*Y4*Y7 + 3800*Y3*Y4*Y7 + 
  1292*Y4^2*Y7 + 4267*Y0*Y5*Y7 + 1584*Y1*Y5*Y7 + 2777*Y2*Y5*Y7 + 
  4122*Y3*Y5*Y7 + 2322*Y4*Y5*Y7 + 2878*Y5^2*Y7 + 2002*Y0*Y6*Y7 + 
  3908*Y1*Y6*Y7 + 2165*Y2*Y6*Y7 + 1459*Y3*Y6*Y7 + 1075*Y4*Y6*Y7 + 
  1481*Y5*Y6*Y7 + 3340*Y6^2*Y7 + 4196*Y0*Y7^2 + 1445*Y1*Y7^2 + 2422*Y2*Y7^2 + 
  122*Y3*Y7^2 + 3827*Y4*Y7^2 + 3673*Y5*Y7^2 + 1629*Y6*Y7^2 + 2043*Y7^3 + 
  1373*Y0^2*Y8 + 1125*Y0*Y1*Y8 + 2523*Y1^2*Y8 + 4075*Y0*Y2*Y8 + 
  3416*Y1*Y2*Y8 + 1017*Y2^2*Y8 + 3398*Y0*Y3*Y8 + 1090*Y1*Y3*Y8 + 
  2068*Y2*Y3*Y8 + 1797*Y3^2*Y8 + 1945*Y0*Y4*Y8 + 1162*Y1*Y4*Y8 + 
  2607*Y2*Y4*Y8 + 2121*Y3*Y4*Y8 + 889*Y4^2*Y8 + 1858*Y0*Y5*Y8 + 
  363*Y1*Y5*Y8 + 890*Y2*Y5*Y8 + 3430*Y3*Y5*Y8 + 1652*Y4*Y5*Y8 + 
  1438*Y5^2*Y8 + 1215*Y0*Y6*Y8 + 3853*Y1*Y6*Y8 + 4308*Y2*Y6*Y8 + 
  1091*Y3*Y6*Y8 + 749*Y4*Y6*Y8 + 1653*Y5*Y6*Y8 + 4227*Y6^2*Y8 + 
  2512*Y0*Y7*Y8 + 329*Y1*Y7*Y8 + 728*Y2*Y7*Y8 + 3091*Y3*Y7*Y8 + 
  3252*Y4*Y7*Y8 + 2055*Y5*Y7*Y8 + 394*Y6*Y7*Y8 + 790*Y7^2*Y8 + 2309*Y0*Y8^2 + 
  2455*Y1*Y8^2 + 2956*Y2*Y8^2 + 126*Y3*Y8^2 + 615*Y4*Y8^2 + 1510*Y5*Y8^2 + 
  1315*Y6*Y8^2 + 1412*Y7*Y8^2 + 751*Y8^3 + 2867*Y0^2*Y9 + 3715*Y0*Y1*Y9 + 
  3145*Y1^2*Y9 + 3285*Y0*Y2*Y9 + 2217*Y1*Y2*Y9 + 3305*Y2^2*Y9 + 
  371*Y0*Y3*Y9 + 4151*Y1*Y3*Y9 + 1039*Y2*Y3*Y9 + 1121*Y3^2*Y9 + 
  157*Y0*Y4*Y9 + 4299*Y1*Y4*Y9 + 3889*Y2*Y4*Y9 + 1445*Y3*Y4*Y9 + 
  3950*Y4^2*Y9 + 2005*Y0*Y5*Y9 + 2092*Y1*Y5*Y9 + 2929*Y2*Y5*Y9 + 
  669*Y3*Y5*Y9 + 2438*Y4*Y5*Y9 + 1743*Y5^2*Y9 + 2327*Y0*Y6*Y9 + 
  2169*Y1*Y6*Y9 + 1400*Y2*Y6*Y9 + 3228*Y3*Y6*Y9 + 3709*Y4*Y6*Y9 + 
  396*Y5*Y6*Y9 + 2248*Y6^2*Y9 + 3430*Y0*Y7*Y9 + 1831*Y1*Y7*Y9 + 
  3398*Y2*Y7*Y9 + 4212*Y3*Y7*Y9 + 1576*Y4*Y7*Y9 + 2286*Y5*Y7*Y9 + 
  4003*Y6*Y7*Y9 + 1924*Y7^2*Y9 + 1015*Y0*Y8*Y9 + 1310*Y1*Y8*Y9 + 
  3095*Y2*Y8*Y9 + 4355*Y3*Y8*Y9 + 4230*Y4*Y8*Y9 + 352*Y5*Y8*Y9 + 
  353*Y6*Y8*Y9 + 1596*Y7*Y8*Y9 + 2026*Y8^2*Y9 + 1061*Y0*Y9^2 + 3510*Y1*Y9^2 + 
  1814*Y2*Y9^2 + 87*Y3*Y9^2 + 3962*Y4*Y9^2 + 3529*Y5*Y9^2 + 1971*Y6*Y9^2 + 
  2026*Y7*Y9^2 + 258*Y8*Y9^2 + 1114*Y9^3, 2547*Y0^3 + 486*Y0^2*Y1 + 
  2342*Y0*Y1^2 + 2593*Y1^3 + 988*Y0^2*Y2 + 1603*Y0*Y1*Y2 + 2472*Y1^2*Y2 + 
  245*Y0*Y2^2 + 438*Y1*Y2^2 + 550*Y2^3 + 1185*Y0^2*Y3 + 1007*Y0*Y1*Y3 + 
  2466*Y1^2*Y3 + 259*Y0*Y2*Y3 + 3985*Y1*Y2*Y3 + 2101*Y2^2*Y3 + 1285*Y0*Y3^2 + 
  2665*Y1*Y3^2 + 2137*Y2*Y3^2 + 2517*Y3^3 + 4328*Y0^2*Y4 + 3914*Y0*Y1*Y4 + 
  967*Y1^2*Y4 + 3087*Y0*Y2*Y4 + 413*Y1*Y2*Y4 + 4149*Y2^2*Y4 + 1256*Y0*Y3*Y4 + 
  135*Y1*Y3*Y4 + 2254*Y2*Y3*Y4 + 1056*Y3^2*Y4 + 103*Y0*Y4^2 + 93*Y1*Y4^2 + 
  2185*Y2*Y4^2 + 2541*Y3*Y4^2 + 73*Y4^3 + 1063*Y0^2*Y5 + 772*Y0*Y1*Y5 + 
  3361*Y1^2*Y5 + 1441*Y0*Y2*Y5 + 3500*Y1*Y2*Y5 + 3317*Y2^2*Y5 + 
  216*Y0*Y3*Y5 + 3808*Y1*Y3*Y5 + 3754*Y2*Y3*Y5 + 648*Y3^2*Y5 + 
  3968*Y0*Y4*Y5 + 41*Y1*Y4*Y5 + 1304*Y2*Y4*Y5 + 1388*Y3*Y4*Y5 + 
  3686*Y4^2*Y5 + 1754*Y0*Y5^2 + 602*Y1*Y5^2 + 323*Y2*Y5^2 + 4245*Y3*Y5^2 + 
  2605*Y4*Y5^2 + 2989*Y5^3 + 3771*Y0^2*Y6 + 4093*Y0*Y1*Y6 + 4063*Y1^2*Y6 + 
  4033*Y0*Y2*Y6 + 1142*Y1*Y2*Y6 + 253*Y2^2*Y6 + 4109*Y0*Y3*Y6 + 
  3847*Y1*Y3*Y6 + 3220*Y2*Y3*Y6 + 1230*Y3^2*Y6 + 2772*Y0*Y4*Y6 + 
  2059*Y1*Y4*Y6 + 4331*Y2*Y4*Y6 + 2372*Y3*Y4*Y6 + 548*Y4^2*Y6 + 
  3479*Y0*Y5*Y6 + 3103*Y1*Y5*Y6 + 603*Y2*Y5*Y6 + 3744*Y3*Y5*Y6 + 
  670*Y4*Y5*Y6 + 1938*Y5^2*Y6 + 663*Y0*Y6^2 + 2105*Y1*Y6^2 + 2111*Y2*Y6^2 + 
  1181*Y3*Y6^2 + 766*Y4*Y6^2 + 2010*Y5*Y6^2 + 1759*Y6^3 + 1016*Y0^2*Y7 + 
  3946*Y0*Y1*Y7 + 3819*Y1^2*Y7 + 2295*Y0*Y2*Y7 + 2124*Y1*Y2*Y7 + 
  4200*Y2^2*Y7 + 3045*Y0*Y3*Y7 + 677*Y1*Y3*Y7 + 1530*Y2*Y3*Y7 + 
  1196*Y3^2*Y7 + 1558*Y0*Y4*Y7 + 3486*Y1*Y4*Y7 + 1112*Y2*Y4*Y7 + 
  1542*Y3*Y4*Y7 + 2978*Y4^2*Y7 + 1018*Y0*Y5*Y7 + 3529*Y1*Y5*Y7 + 
  1010*Y2*Y5*Y7 + 1610*Y3*Y5*Y7 + 2021*Y4*Y5*Y7 + 677*Y5^2*Y7 + 
  2904*Y0*Y6*Y7 + 2277*Y1*Y6*Y7 + 4172*Y2*Y6*Y7 + 4230*Y3*Y6*Y7 + 
  775*Y4*Y6*Y7 + 94*Y5*Y6*Y7 + 3506*Y6^2*Y7 + 2642*Y0*Y7^2 + 3658*Y1*Y7^2 + 
  1189*Y2*Y7^2 + 3848*Y3*Y7^2 + 3235*Y4*Y7^2 + 3596*Y5*Y7^2 + 3376*Y6*Y7^2 + 
  750*Y7^3 + 1508*Y0^2*Y8 + 1668*Y0*Y1*Y8 + 2306*Y1^2*Y8 + 2295*Y0*Y2*Y8 + 
  1740*Y1*Y2*Y8 + 4070*Y2^2*Y8 + 1656*Y0*Y3*Y8 + 400*Y1*Y3*Y8 + 
  3761*Y2*Y3*Y8 + 2933*Y3^2*Y8 + 2014*Y0*Y4*Y8 + 190*Y1*Y4*Y8 + 
  2157*Y2*Y4*Y8 + 1801*Y3*Y4*Y8 + 3681*Y4^2*Y8 + 3704*Y0*Y5*Y8 + 
  3412*Y1*Y5*Y8 + 2786*Y2*Y5*Y8 + 230*Y3*Y5*Y8 + 861*Y4*Y5*Y8 + 877*Y5^2*Y8 + 
  4188*Y0*Y6*Y8 + 2244*Y1*Y6*Y8 + 1851*Y2*Y6*Y8 + 1664*Y3*Y6*Y8 + 
  2146*Y4*Y6*Y8 + 1860*Y5*Y6*Y8 + 1205*Y6^2*Y8 + 219*Y0*Y7*Y8 + 
  2303*Y1*Y7*Y8 + 793*Y2*Y7*Y8 + 2403*Y3*Y7*Y8 + 135*Y4*Y7*Y8 + 
  1556*Y5*Y7*Y8 + 4274*Y6*Y7*Y8 + 1036*Y7^2*Y8 + 1899*Y0*Y8^2 + 212*Y1*Y8^2 + 
  4016*Y2*Y8^2 + 3539*Y3*Y8^2 + 3599*Y4*Y8^2 + 2605*Y5*Y8^2 + 838*Y6*Y8^2 + 
  1042*Y7*Y8^2 + 956*Y8^3 + 2711*Y0^2*Y9 + 1732*Y0*Y1*Y9 + 2761*Y1^2*Y9 + 
  86*Y0*Y2*Y9 + 3827*Y1*Y2*Y9 + 1607*Y2^2*Y9 + 4054*Y0*Y3*Y9 + 
  4121*Y1*Y3*Y9 + 273*Y2*Y3*Y9 + 309*Y3^2*Y9 + 837*Y0*Y4*Y9 + 3440*Y1*Y4*Y9 + 
  85*Y2*Y4*Y9 + 3922*Y3*Y4*Y9 + 865*Y4^2*Y9 + 1713*Y0*Y5*Y9 + 1722*Y1*Y5*Y9 + 
  1822*Y2*Y5*Y9 + 829*Y3*Y5*Y9 + 1739*Y4*Y5*Y9 + 2219*Y5^2*Y9 + 
  3950*Y0*Y6*Y9 + 3961*Y1*Y6*Y9 + 2434*Y2*Y6*Y9 + 1194*Y3*Y6*Y9 + 
  2663*Y4*Y6*Y9 + 2773*Y5*Y6*Y9 + 1612*Y6^2*Y9 + 4325*Y0*Y7*Y9 + 
  440*Y1*Y7*Y9 + 4339*Y2*Y7*Y9 + 1187*Y3*Y7*Y9 + 3978*Y4*Y7*Y9 + 
  1200*Y5*Y7*Y9 + 2168*Y6*Y7*Y9 + 703*Y7^2*Y9 + 3190*Y0*Y8*Y9 + 
  3268*Y1*Y8*Y9 + 1011*Y2*Y8*Y9 + 1208*Y3*Y8*Y9 + 1264*Y4*Y8*Y9 + 
  918*Y5*Y8*Y9 + 2925*Y6*Y8*Y9 + 3317*Y7*Y8*Y9 + 996*Y8^2*Y9 + 305*Y0*Y9^2 + 
  2038*Y1*Y9^2 + 3837*Y2*Y9^2 + 694*Y3*Y9^2 + 2110*Y4*Y9^2 + 3690*Y5*Y9^2 + 
  276*Y6*Y9^2 + 3927*Y7*Y9^2 + 3116*Y8*Y9^2 + 2206*Y9^3, 
 3883*Y0^3 + 1447*Y0^2*Y1 + 392*Y0*Y1^2 + 1842*Y1^3 + 2325*Y0^2*Y2 + 
  4237*Y0*Y1*Y2 + 2689*Y1^2*Y2 + 464*Y0*Y2^2 + 2460*Y1*Y2^2 + 3796*Y2^3 + 
  2814*Y0^2*Y3 + 1275*Y0*Y1*Y3 + 1668*Y1^2*Y3 + 968*Y0*Y2*Y3 + 281*Y1*Y2*Y3 + 
  415*Y2^2*Y3 + 3806*Y0*Y3^2 + 2832*Y1*Y3^2 + 3451*Y2*Y3^2 + 665*Y3^3 + 
  2415*Y0^2*Y4 + 344*Y0*Y1*Y4 + 2823*Y1^2*Y4 + 2089*Y0*Y2*Y4 + 
  2789*Y1*Y2*Y4 + 2801*Y2^2*Y4 + 1312*Y0*Y3*Y4 + 3150*Y1*Y3*Y4 + 
  874*Y2*Y3*Y4 + 1351*Y3^2*Y4 + 3028*Y0*Y4^2 + 34*Y1*Y4^2 + 338*Y2*Y4^2 + 
  2280*Y3*Y4^2 + 423*Y4^3 + 1361*Y0^2*Y5 + 4067*Y0*Y1*Y5 + 711*Y1^2*Y5 + 
  3435*Y0*Y2*Y5 + 852*Y1*Y2*Y5 + 2164*Y2^2*Y5 + 1362*Y0*Y3*Y5 + 
  1034*Y1*Y3*Y5 + 3148*Y2*Y3*Y5 + 165*Y3^2*Y5 + 2212*Y0*Y4*Y5 + 
  394*Y1*Y4*Y5 + 308*Y2*Y4*Y5 + 883*Y3*Y4*Y5 + 4098*Y4^2*Y5 + 898*Y0*Y5^2 + 
  283*Y1*Y5^2 + 3189*Y2*Y5^2 + 258*Y3*Y5^2 + 899*Y4*Y5^2 + 3855*Y5^3 + 
  2906*Y0^2*Y6 + 2734*Y0*Y1*Y6 + 3365*Y1^2*Y6 + 3670*Y0*Y2*Y6 + 
  2799*Y1*Y2*Y6 + 619*Y2^2*Y6 + 3378*Y0*Y3*Y6 + 1277*Y1*Y3*Y6 + 
  3171*Y2*Y3*Y6 + 2716*Y3^2*Y6 + 4158*Y0*Y4*Y6 + 991*Y1*Y4*Y6 + 
  3260*Y2*Y4*Y6 + 1847*Y3*Y4*Y6 + 2746*Y4^2*Y6 + 559*Y0*Y5*Y6 + 
  2177*Y1*Y5*Y6 + 67*Y2*Y5*Y6 + 2050*Y3*Y5*Y6 + 3202*Y4*Y5*Y6 + 
  2343*Y5^2*Y6 + 3488*Y0*Y6^2 + 1302*Y1*Y6^2 + 1573*Y2*Y6^2 + 2213*Y3*Y6^2 + 
  4106*Y4*Y6^2 + 233*Y5*Y6^2 + 2450*Y6^3 + 1367*Y0^2*Y7 + 3217*Y0*Y1*Y7 + 
  179*Y1^2*Y7 + 3032*Y0*Y2*Y7 + 347*Y1*Y2*Y7 + 3861*Y2^2*Y7 + 3200*Y0*Y3*Y7 + 
  1120*Y1*Y3*Y7 + 3985*Y2*Y3*Y7 + 1184*Y3^2*Y7 + 595*Y0*Y4*Y7 + 
  322*Y1*Y4*Y7 + 2563*Y2*Y4*Y7 + 746*Y3*Y4*Y7 + 116*Y4^2*Y7 + 2834*Y0*Y5*Y7 + 
  4343*Y1*Y5*Y7 + 3296*Y2*Y5*Y7 + 1392*Y3*Y5*Y7 + 3055*Y4*Y5*Y7 + 
  2187*Y5^2*Y7 + 2479*Y0*Y6*Y7 + 3444*Y1*Y6*Y7 + 1029*Y2*Y6*Y7 + 
  934*Y3*Y6*Y7 + 143*Y4*Y6*Y7 + 531*Y5*Y6*Y7 + 1012*Y6^2*Y7 + 209*Y0*Y7^2 + 
  1448*Y1*Y7^2 + 1859*Y2*Y7^2 + 880*Y3*Y7^2 + 2120*Y4*Y7^2 + 2474*Y5*Y7^2 + 
  2387*Y6*Y7^2 + 1408*Y7^3 + 2015*Y0^2*Y8 + 172*Y0*Y1*Y8 + 158*Y1^2*Y8 + 
  153*Y0*Y2*Y8 + 3835*Y1*Y2*Y8 + 2747*Y2^2*Y8 + 879*Y0*Y3*Y8 + 
  1152*Y1*Y3*Y8 + 481*Y2*Y3*Y8 + 179*Y3^2*Y8 + 3815*Y0*Y4*Y8 + 
  1930*Y1*Y4*Y8 + 67*Y2*Y4*Y8 + 2201*Y3*Y4*Y8 + 1181*Y4^2*Y8 + 
  2907*Y0*Y5*Y8 + 874*Y1*Y5*Y8 + 3455*Y2*Y5*Y8 + 1164*Y3*Y5*Y8 + 
  2946*Y4*Y5*Y8 + 2360*Y5^2*Y8 + 3869*Y0*Y6*Y8 + 2345*Y1*Y6*Y8 + 
  2259*Y2*Y6*Y8 + 3032*Y3*Y6*Y8 + 2221*Y4*Y6*Y8 + 2553*Y5*Y6*Y8 + 
  1634*Y6^2*Y8 + 3264*Y0*Y7*Y8 + 3982*Y1*Y7*Y8 + 3608*Y2*Y7*Y8 + 
  3365*Y3*Y7*Y8 + 3257*Y4*Y7*Y8 + 2213*Y5*Y7*Y8 + 3020*Y6*Y7*Y8 + 
  423*Y7^2*Y8 + 3534*Y0*Y8^2 + 928*Y1*Y8^2 + 324*Y2*Y8^2 + 1884*Y3*Y8^2 + 
  3758*Y4*Y8^2 + 2995*Y5*Y8^2 + 3798*Y6*Y8^2 + 3823*Y7*Y8^2 + 1930*Y8^3 + 
  1713*Y0^2*Y9 + 2612*Y0*Y1*Y9 + 2706*Y1^2*Y9 + 2445*Y0*Y2*Y9 + 
  335*Y1*Y2*Y9 + 990*Y2^2*Y9 + 664*Y0*Y3*Y9 + 228*Y1*Y3*Y9 + 2704*Y2*Y3*Y9 + 
  2969*Y3^2*Y9 + 3244*Y0*Y4*Y9 + 3767*Y1*Y4*Y9 + 2869*Y2*Y4*Y9 + 
  2486*Y3*Y4*Y9 + 1029*Y4^2*Y9 + 2923*Y0*Y5*Y9 + 2757*Y1*Y5*Y9 + 
  3398*Y2*Y5*Y9 + 9*Y3*Y5*Y9 + 2662*Y4*Y5*Y9 + 3336*Y5^2*Y9 + 138*Y0*Y6*Y9 + 
  3360*Y1*Y6*Y9 + 3866*Y2*Y6*Y9 + 3142*Y3*Y6*Y9 + 642*Y4*Y6*Y9 + 
  1164*Y5*Y6*Y9 + 667*Y6^2*Y9 + 2104*Y0*Y7*Y9 + 3041*Y1*Y7*Y9 + 
  3175*Y2*Y7*Y9 + 1233*Y3*Y7*Y9 + 316*Y4*Y7*Y9 + 3645*Y5*Y7*Y9 + 
  3975*Y6*Y7*Y9 + 1775*Y7^2*Y9 + 98*Y0*Y8*Y9 + 2749*Y1*Y8*Y9 + 
  2058*Y2*Y8*Y9 + 502*Y3*Y8*Y9 + 3868*Y4*Y8*Y9 + 3116*Y5*Y8*Y9 + 
  2447*Y6*Y8*Y9 + 2692*Y7*Y8*Y9 + 694*Y8^2*Y9 + 465*Y0*Y9^2 + 2639*Y1*Y9^2 + 
  1300*Y2*Y9^2 + 699*Y3*Y9^2 + 2182*Y4*Y9^2 + 2058*Y5*Y9^2 + 2262*Y6*Y9^2 + 
  3559*Y7*Y9^2 + 1688*Y8*Y9^2 + 3425*Y9^3, 3253*Y0^3 + 2360*Y0^2*Y1 + 
  3482*Y0*Y1^2 + 2706*Y1^3 + 790*Y0^2*Y2 + 399*Y0*Y1*Y2 + 139*Y1^2*Y2 + 
  704*Y0*Y2^2 + 755*Y1*Y2^2 + 520*Y2^3 + 3580*Y0^2*Y3 + 2928*Y0*Y1*Y3 + 
  4107*Y1^2*Y3 + 3456*Y0*Y2*Y3 + 152*Y1*Y2*Y3 + 3393*Y2^2*Y3 + 1831*Y0*Y3^2 + 
  3989*Y1*Y3^2 + 4332*Y2*Y3^2 + 38*Y3^3 + 2084*Y0^2*Y4 + 3873*Y0*Y1*Y4 + 
  378*Y1^2*Y4 + 1852*Y0*Y2*Y4 + 1254*Y1*Y2*Y4 + 373*Y2^2*Y4 + 250*Y0*Y3*Y4 + 
  3998*Y1*Y3*Y4 + 3514*Y2*Y3*Y4 + 2401*Y3^2*Y4 + 1448*Y0*Y4^2 + 
  2533*Y1*Y4^2 + 1116*Y2*Y4^2 + 1005*Y3*Y4^2 + 3508*Y4^3 + 2024*Y0^2*Y5 + 
  2554*Y0*Y1*Y5 + 2620*Y1^2*Y5 + 4031*Y0*Y2*Y5 + 2964*Y1*Y2*Y5 + 
  1054*Y2^2*Y5 + 832*Y0*Y3*Y5 + 2472*Y1*Y3*Y5 + 3925*Y2*Y3*Y5 + 
  3641*Y3^2*Y5 + 2398*Y0*Y4*Y5 + 223*Y1*Y4*Y5 + 27*Y2*Y4*Y5 + 1648*Y3*Y4*Y5 + 
  3409*Y4^2*Y5 + 3016*Y0*Y5^2 + 1631*Y1*Y5^2 + 1418*Y2*Y5^2 + 3208*Y3*Y5^2 + 
  1102*Y4*Y5^2 + 1747*Y5^3 + 3575*Y0^2*Y6 + 1837*Y0*Y1*Y6 + 392*Y1^2*Y6 + 
  1203*Y0*Y2*Y6 + 2585*Y1*Y2*Y6 + 105*Y2^2*Y6 + 119*Y0*Y3*Y6 + 
  2894*Y1*Y3*Y6 + 2256*Y2*Y3*Y6 + 3805*Y3^2*Y6 + 3770*Y0*Y4*Y6 + 
  452*Y1*Y4*Y6 + 78*Y2*Y4*Y6 + 217*Y3*Y4*Y6 + 640*Y4^2*Y6 + 1341*Y0*Y5*Y6 + 
  4266*Y1*Y5*Y6 + 1903*Y2*Y5*Y6 + 1899*Y3*Y5*Y6 + 1694*Y4*Y5*Y6 + 
  3924*Y5^2*Y6 + 3399*Y0*Y6^2 + 2231*Y1*Y6^2 + 4189*Y2*Y6^2 + 3458*Y3*Y6^2 + 
  1427*Y4*Y6^2 + 1792*Y5*Y6^2 + 115*Y6^3 + 2865*Y0^2*Y7 + 4005*Y0*Y1*Y7 + 
  3579*Y1^2*Y7 + 944*Y0*Y2*Y7 + 566*Y1*Y2*Y7 + 1014*Y2^2*Y7 + 3751*Y0*Y3*Y7 + 
  4052*Y1*Y3*Y7 + 1600*Y2*Y3*Y7 + 1554*Y3^2*Y7 + 1390*Y0*Y4*Y7 + 
  4113*Y1*Y4*Y7 + 2249*Y2*Y4*Y7 + 4171*Y3*Y4*Y7 + 3282*Y4^2*Y7 + 
  3935*Y0*Y5*Y7 + 3892*Y1*Y5*Y7 + 4058*Y2*Y5*Y7 + 1388*Y3*Y5*Y7 + 
  3089*Y4*Y5*Y7 + 2867*Y5^2*Y7 + 366*Y0*Y6*Y7 + 3975*Y1*Y6*Y7 + 
  3698*Y2*Y6*Y7 + 2562*Y3*Y6*Y7 + 1478*Y4*Y6*Y7 + 1283*Y5*Y6*Y7 + 
  1413*Y6^2*Y7 + 1017*Y0*Y7^2 + 2781*Y1*Y7^2 + 2304*Y2*Y7^2 + 3140*Y3*Y7^2 + 
  2688*Y4*Y7^2 + 420*Y5*Y7^2 + 2513*Y6*Y7^2 + 2426*Y7^3 + 727*Y0^2*Y8 + 
  2060*Y0*Y1*Y8 + 1502*Y1^2*Y8 + 2509*Y0*Y2*Y8 + 2346*Y1*Y2*Y8 + 
  3461*Y2^2*Y8 + 1057*Y0*Y3*Y8 + 3011*Y1*Y3*Y8 + 1720*Y2*Y3*Y8 + 
  3883*Y3^2*Y8 + 4317*Y0*Y4*Y8 + 177*Y1*Y4*Y8 + 3832*Y2*Y4*Y8 + 
  1680*Y3*Y4*Y8 + 3502*Y4^2*Y8 + 3948*Y0*Y5*Y8 + 2713*Y1*Y5*Y8 + 
  302*Y2*Y5*Y8 + 1733*Y3*Y5*Y8 + 3781*Y4*Y5*Y8 + 2439*Y5^2*Y8 + 
  2294*Y0*Y6*Y8 + 3166*Y1*Y6*Y8 + 259*Y2*Y6*Y8 + 105*Y3*Y6*Y8 + 
  596*Y4*Y6*Y8 + 3995*Y5*Y6*Y8 + 920*Y6^2*Y8 + 3868*Y0*Y7*Y8 + 
  3328*Y1*Y7*Y8 + 521*Y2*Y7*Y8 + 206*Y3*Y7*Y8 + 3049*Y4*Y7*Y8 + 
  3396*Y5*Y7*Y8 + 3287*Y6*Y7*Y8 + 392*Y7^2*Y8 + 2018*Y1*Y8^2 + 1988*Y2*Y8^2 + 
  410*Y3*Y8^2 + 343*Y4*Y8^2 + 2631*Y5*Y8^2 + 1210*Y6*Y8^2 + 362*Y7*Y8^2 + 
  1984*Y8^3 + 1879*Y0^2*Y9 + 1162*Y0*Y1*Y9 + 2935*Y1^2*Y9 + 3741*Y0*Y2*Y9 + 
  3286*Y1*Y2*Y9 + 4152*Y2^2*Y9 + 578*Y0*Y3*Y9 + 479*Y1*Y3*Y9 + 
  4211*Y2*Y3*Y9 + 1848*Y3^2*Y9 + 4233*Y0*Y4*Y9 + 3237*Y1*Y4*Y9 + 
  2882*Y2*Y4*Y9 + 3893*Y3*Y4*Y9 + 290*Y4^2*Y9 + 1649*Y0*Y5*Y9 + 
  2660*Y1*Y5*Y9 + 3838*Y2*Y5*Y9 + 3619*Y3*Y5*Y9 + 1822*Y4*Y5*Y9 + 
  3677*Y5^2*Y9 + 3954*Y0*Y6*Y9 + 2651*Y1*Y6*Y9 + 3637*Y2*Y6*Y9 + 
  4280*Y3*Y6*Y9 + 2165*Y4*Y6*Y9 + 3319*Y5*Y6*Y9 + 167*Y6^2*Y9 + 
  1136*Y0*Y7*Y9 + 1061*Y1*Y7*Y9 + 1050*Y2*Y7*Y9 + 2015*Y3*Y7*Y9 + 
  2122*Y4*Y7*Y9 + 2361*Y5*Y7*Y9 + 3698*Y6*Y7*Y9 + 1212*Y7^2*Y9 + 
  2386*Y0*Y8*Y9 + 3058*Y1*Y8*Y9 + 411*Y2*Y8*Y9 + 357*Y3*Y8*Y9 + 
  2263*Y4*Y8*Y9 + 2605*Y5*Y8*Y9 + 261*Y6*Y8*Y9 + 1324*Y7*Y8*Y9 + 
  116*Y8^2*Y9 + 3658*Y0*Y9^2 + 3466*Y1*Y9^2 + 3729*Y2*Y9^2 + 98*Y3*Y9^2 + 
  3845*Y4*Y9^2 + 2451*Y5*Y9^2 + 2588*Y6*Y9^2 + 4126*Y7*Y9^2 + 1398*Y8*Y9^2 + 
  1060*Y9^3, 2120*Y0^3 + 2081*Y0^2*Y1 + 1528*Y0*Y1^2 + 2332*Y1^3 + 
  1342*Y0^2*Y2 + 3194*Y0*Y1*Y2 + 2265*Y1^2*Y2 + 112*Y0*Y2^2 + 2951*Y1*Y2^2 + 
  1984*Y2^3 + 38*Y0^2*Y3 + 1529*Y0*Y1*Y3 + 2549*Y1^2*Y3 + 3288*Y0*Y2*Y3 + 
  735*Y1*Y2*Y3 + 393*Y2^2*Y3 + 819*Y0*Y3^2 + 2502*Y1*Y3^2 + 4178*Y2*Y3^2 + 
  2965*Y3^3 + 4285*Y0^2*Y4 + 2927*Y0*Y1*Y4 + 3020*Y1^2*Y4 + 903*Y0*Y2*Y4 + 
  3603*Y1*Y2*Y4 + 3591*Y2^2*Y4 + 3796*Y0*Y3*Y4 + 484*Y1*Y3*Y4 + 
  1114*Y2*Y3*Y4 + 2552*Y3^2*Y4 + 295*Y0*Y4^2 + 3777*Y1*Y4^2 + 1980*Y2*Y4^2 + 
  1810*Y3*Y4^2 + 258*Y4^3 + 4020*Y0^2*Y5 + 2801*Y0*Y1*Y5 + 1965*Y1^2*Y5 + 
  3283*Y0*Y2*Y5 + 2577*Y1*Y2*Y5 + 3823*Y2^2*Y5 + 3791*Y0*Y3*Y5 + 
  2073*Y1*Y3*Y5 + 426*Y2*Y3*Y5 + 377*Y3^2*Y5 + 211*Y0*Y4*Y5 + 3941*Y1*Y4*Y5 + 
  3901*Y2*Y4*Y5 + 2062*Y3*Y4*Y5 + 3176*Y4^2*Y5 + 4220*Y0*Y5^2 + 
  2732*Y1*Y5^2 + 1963*Y2*Y5^2 + 27*Y3*Y5^2 + 2882*Y4*Y5^2 + 769*Y5^3 + 
  2687*Y0^2*Y6 + 3483*Y0*Y1*Y6 + 1269*Y1^2*Y6 + 1149*Y0*Y2*Y6 + 
  2873*Y1*Y2*Y6 + 2213*Y2^2*Y6 + 3561*Y0*Y3*Y6 + 795*Y1*Y3*Y6 + 
  2364*Y2*Y3*Y6 + 2511*Y3^2*Y6 + 140*Y0*Y4*Y6 + 4029*Y1*Y4*Y6 + 
  3751*Y2*Y4*Y6 + 2884*Y3*Y4*Y6 + 368*Y4^2*Y6 + 3859*Y0*Y5*Y6 + 
  1493*Y1*Y5*Y6 + 137*Y2*Y5*Y6 + 1035*Y3*Y5*Y6 + 1839*Y4*Y5*Y6 + 
  3497*Y5^2*Y6 + 218*Y0*Y6^2 + 3330*Y1*Y6^2 + 2016*Y2*Y6^2 + 4214*Y3*Y6^2 + 
  2243*Y4*Y6^2 + 2180*Y5*Y6^2 + 4345*Y6^3 + 1251*Y0^2*Y7 + 1772*Y0*Y1*Y7 + 
  1305*Y1^2*Y7 + 36*Y0*Y2*Y7 + 2319*Y1*Y2*Y7 + 592*Y2^2*Y7 + 4125*Y0*Y3*Y7 + 
  3413*Y1*Y3*Y7 + 3790*Y2*Y3*Y7 + 3228*Y3^2*Y7 + 81*Y0*Y4*Y7 + 
  3040*Y1*Y4*Y7 + 1169*Y2*Y4*Y7 + 3888*Y3*Y4*Y7 + 2211*Y4^2*Y7 + 
  1062*Y0*Y5*Y7 + 3905*Y1*Y5*Y7 + 1399*Y2*Y5*Y7 + 2485*Y3*Y5*Y7 + 
  1801*Y4*Y5*Y7 + 1153*Y5^2*Y7 + 209*Y0*Y6*Y7 + 681*Y1*Y6*Y7 + 
  3586*Y2*Y6*Y7 + 2199*Y3*Y6*Y7 + 1629*Y4*Y6*Y7 + 1949*Y5*Y6*Y7 + 
  2478*Y6^2*Y7 + 1896*Y0*Y7^2 + 2607*Y1*Y7^2 + 519*Y2*Y7^2 + 3908*Y3*Y7^2 + 
  4340*Y4*Y7^2 + 2821*Y5*Y7^2 + 1059*Y6*Y7^2 + 4315*Y7^3 + 2899*Y0^2*Y8 + 
  4356*Y0*Y1*Y8 + 3889*Y1^2*Y8 + 3317*Y0*Y2*Y8 + 3845*Y1*Y2*Y8 + 
  428*Y2^2*Y8 + 1769*Y0*Y3*Y8 + 3172*Y1*Y3*Y8 + 1914*Y2*Y3*Y8 + 
  1735*Y3^2*Y8 + 1819*Y0*Y4*Y8 + 2736*Y1*Y4*Y8 + 1528*Y2*Y4*Y8 + 
  1406*Y3*Y4*Y8 + 127*Y4^2*Y8 + 905*Y0*Y5*Y8 + 2718*Y1*Y5*Y8 + 
  2910*Y2*Y5*Y8 + 2901*Y3*Y5*Y8 + 143*Y4*Y5*Y8 + 2454*Y5^2*Y8 + 
  1245*Y0*Y6*Y8 + 1278*Y1*Y6*Y8 + 4224*Y2*Y6*Y8 + 1666*Y3*Y6*Y8 + 
  3258*Y4*Y6*Y8 + 3228*Y5*Y6*Y8 + 277*Y6^2*Y8 + 2970*Y0*Y7*Y8 + 
  4221*Y1*Y7*Y8 + 2178*Y2*Y7*Y8 + 542*Y3*Y7*Y8 + 2599*Y4*Y7*Y8 + 
  82*Y5*Y7*Y8 + 4326*Y6*Y7*Y8 + 4348*Y7^2*Y8 + 4219*Y0*Y8^2 + 229*Y1*Y8^2 + 
  2671*Y2*Y8^2 + 3115*Y3*Y8^2 + 1447*Y4*Y8^2 + 4260*Y5*Y8^2 + 751*Y6*Y8^2 + 
  2623*Y7*Y8^2 + 1380*Y8^3 + 1054*Y0^2*Y9 + 2106*Y0*Y1*Y9 + 4009*Y1^2*Y9 + 
  2655*Y0*Y2*Y9 + 3462*Y1*Y2*Y9 + 779*Y2^2*Y9 + 4159*Y0*Y3*Y9 + 
  444*Y1*Y3*Y9 + 572*Y2*Y3*Y9 + 216*Y3^2*Y9 + 1456*Y0*Y4*Y9 + 1579*Y1*Y4*Y9 + 
  680*Y2*Y4*Y9 + 1840*Y3*Y4*Y9 + 181*Y4^2*Y9 + 4320*Y0*Y5*Y9 + 
  3339*Y1*Y5*Y9 + 917*Y2*Y5*Y9 + 3221*Y3*Y5*Y9 + 1726*Y4*Y5*Y9 + 
  1473*Y5^2*Y9 + 1479*Y0*Y6*Y9 + 3924*Y1*Y6*Y9 + 2952*Y2*Y6*Y9 + 
  3639*Y3*Y6*Y9 + 1454*Y4*Y6*Y9 + 3695*Y5*Y6*Y9 + 1817*Y6^2*Y9 + 
  3305*Y0*Y7*Y9 + 1386*Y1*Y7*Y9 + 3067*Y2*Y7*Y9 + 523*Y3*Y7*Y9 + 
  3217*Y4*Y7*Y9 + 4207*Y5*Y7*Y9 + 1162*Y6*Y7*Y9 + 518*Y7^2*Y9 + 
  3890*Y0*Y8*Y9 + 1899*Y1*Y8*Y9 + 2628*Y2*Y8*Y9 + 1603*Y3*Y8*Y9 + 
  3131*Y4*Y8*Y9 + 4025*Y5*Y8*Y9 + 2817*Y6*Y8*Y9 + 2659*Y7*Y8*Y9 + 
  3328*Y8^2*Y9 + 2687*Y0*Y9^2 + 758*Y1*Y9^2 + 3461*Y2*Y9^2 + 2939*Y3*Y9^2 + 
  3089*Y4*Y9^2 + 3353*Y5*Y9^2 + 1070*Y6*Y9^2 + 2144*Y7*Y9^2 + 1669*Y8*Y9^2 + 
  4215*Y9^3, 3206*Y0^3 + 470*Y0^2*Y1 + 1237*Y0*Y1^2 + 2802*Y1^3 + 
  2117*Y0^2*Y2 + 689*Y0*Y1*Y2 + 1060*Y1^2*Y2 + 38*Y0*Y2^2 + 965*Y1*Y2^2 + 
  1273*Y2^3 + 3471*Y0^2*Y3 + 3473*Y0*Y1*Y3 + 1147*Y1^2*Y3 + 3169*Y0*Y2*Y3 + 
  552*Y1*Y2*Y3 + 1450*Y2^2*Y3 + 3942*Y0*Y3^2 + 3456*Y1*Y3^2 + 278*Y2*Y3^2 + 
  1322*Y3^3 + 3497*Y0^2*Y4 + 3265*Y0*Y1*Y4 + 1964*Y1^2*Y4 + 1530*Y0*Y2*Y4 + 
  3377*Y1*Y2*Y4 + 862*Y2^2*Y4 + 1214*Y0*Y3*Y4 + 2105*Y1*Y3*Y4 + 
  3982*Y2*Y3*Y4 + 3240*Y3^2*Y4 + 1539*Y0*Y4^2 + 2434*Y1*Y4^2 + 2263*Y2*Y4^2 + 
  2028*Y3*Y4^2 + 1265*Y4^3 + 1165*Y0^2*Y5 + 1933*Y0*Y1*Y5 + 1452*Y1^2*Y5 + 
  530*Y0*Y2*Y5 + 3050*Y1*Y2*Y5 + 1397*Y2^2*Y5 + 472*Y0*Y3*Y5 + 
  3357*Y1*Y3*Y5 + 2041*Y2*Y3*Y5 + 2961*Y3^2*Y5 + 2086*Y0*Y4*Y5 + 
  1168*Y1*Y4*Y5 + 4134*Y2*Y4*Y5 + 3214*Y3*Y4*Y5 + 318*Y4^2*Y5 + 
  4075*Y0*Y5^2 + 2291*Y1*Y5^2 + 2075*Y2*Y5^2 + 3543*Y3*Y5^2 + 671*Y4*Y5^2 + 
  194*Y5^3 + 2189*Y0^2*Y6 + 27*Y0*Y1*Y6 + 395*Y1^2*Y6 + 3738*Y0*Y2*Y6 + 
  4211*Y1*Y2*Y6 + 1024*Y2^2*Y6 + 1931*Y0*Y3*Y6 + 3799*Y1*Y3*Y6 + 
  3583*Y2*Y3*Y6 + 2066*Y3^2*Y6 + 3708*Y0*Y4*Y6 + 3814*Y1*Y4*Y6 + 
  748*Y2*Y4*Y6 + 2885*Y3*Y4*Y6 + 1534*Y4^2*Y6 + 2151*Y0*Y5*Y6 + 
  1010*Y1*Y5*Y6 + 969*Y2*Y5*Y6 + 2737*Y3*Y5*Y6 + 2167*Y4*Y5*Y6 + 
  2849*Y5^2*Y6 + 1050*Y0*Y6^2 + 2876*Y1*Y6^2 + 1687*Y2*Y6^2 + 2568*Y3*Y6^2 + 
  2761*Y4*Y6^2 + 287*Y5*Y6^2 + 3738*Y6^3 + 2679*Y0^2*Y7 + 1904*Y0*Y1*Y7 + 
  3318*Y1^2*Y7 + 1114*Y0*Y2*Y7 + 3612*Y1*Y2*Y7 + 3772*Y2^2*Y7 + 
  1575*Y0*Y3*Y7 + 2950*Y1*Y3*Y7 + 585*Y2*Y3*Y7 + 2300*Y3^2*Y7 + 
  2061*Y0*Y4*Y7 + 3755*Y1*Y4*Y7 + 2938*Y2*Y4*Y7 + 4074*Y3*Y4*Y7 + 
  1778*Y4^2*Y7 + 2968*Y0*Y5*Y7 + 1634*Y1*Y5*Y7 + 3862*Y2*Y5*Y7 + 
  1996*Y3*Y5*Y7 + 2810*Y4*Y5*Y7 + 1768*Y5^2*Y7 + 1735*Y0*Y6*Y7 + 
  1223*Y1*Y6*Y7 + 3690*Y2*Y6*Y7 + 932*Y3*Y6*Y7 + 965*Y4*Y6*Y7 + 
  609*Y5*Y6*Y7 + 4105*Y6^2*Y7 + 4280*Y0*Y7^2 + 556*Y1*Y7^2 + 3683*Y2*Y7^2 + 
  237*Y3*Y7^2 + 4045*Y4*Y7^2 + 744*Y5*Y7^2 + 1937*Y6*Y7^2 + 3513*Y7^3 + 
  1598*Y0^2*Y8 + 2869*Y0*Y1*Y8 + 4010*Y1^2*Y8 + 2691*Y0*Y2*Y8 + 57*Y1*Y2*Y8 + 
  1641*Y2^2*Y8 + 2460*Y0*Y3*Y8 + 799*Y1*Y3*Y8 + 2442*Y2*Y3*Y8 + 
  3116*Y3^2*Y8 + 283*Y0*Y4*Y8 + 2039*Y1*Y4*Y8 + 450*Y2*Y4*Y8 + 193*Y3*Y4*Y8 + 
  3827*Y4^2*Y8 + 890*Y0*Y5*Y8 + 3033*Y1*Y5*Y8 + 3607*Y2*Y5*Y8 + 
  1596*Y3*Y5*Y8 + 3515*Y4*Y5*Y8 + 3621*Y5^2*Y8 + 1988*Y0*Y6*Y8 + 
  2112*Y1*Y6*Y8 + 1426*Y2*Y6*Y8 + 3180*Y3*Y6*Y8 + 2923*Y4*Y6*Y8 + 
  1133*Y5*Y6*Y8 + 869*Y6^2*Y8 + 4341*Y0*Y7*Y8 + 3425*Y1*Y7*Y8 + 
  1147*Y2*Y7*Y8 + 1372*Y3*Y7*Y8 + 3872*Y4*Y7*Y8 + 4360*Y5*Y7*Y8 + 
  590*Y6*Y7*Y8 + 1329*Y7^2*Y8 + 516*Y0*Y8^2 + 3678*Y1*Y8^2 + 4334*Y2*Y8^2 + 
  2990*Y3*Y8^2 + 3748*Y4*Y8^2 + 151*Y5*Y8^2 + 1475*Y6*Y8^2 + 1498*Y7*Y8^2 + 
  2868*Y8^3 + 3346*Y0^2*Y9 + 4069*Y0*Y1*Y9 + 763*Y1^2*Y9 + 3585*Y0*Y2*Y9 + 
  3205*Y1*Y2*Y9 + 2888*Y2^2*Y9 + 1789*Y0*Y3*Y9 + 2580*Y1*Y3*Y9 + 
  4242*Y2*Y3*Y9 + 876*Y3^2*Y9 + 132*Y0*Y4*Y9 + 1586*Y1*Y4*Y9 + 
  2654*Y2*Y4*Y9 + 3406*Y3*Y4*Y9 + 1626*Y4^2*Y9 + 1501*Y0*Y5*Y9 + 
  1339*Y1*Y5*Y9 + 2446*Y2*Y5*Y9 + 1612*Y3*Y5*Y9 + 1928*Y4*Y5*Y9 + 
  3130*Y5^2*Y9 + 2747*Y0*Y6*Y9 + 3331*Y1*Y6*Y9 + 2295*Y2*Y6*Y9 + 
  95*Y3*Y6*Y9 + 286*Y4*Y6*Y9 + 2704*Y5*Y6*Y9 + 4160*Y6^2*Y9 + 4056*Y0*Y7*Y9 + 
  1912*Y1*Y7*Y9 + 2002*Y2*Y7*Y9 + 1822*Y3*Y7*Y9 + 921*Y4*Y7*Y9 + 
  2762*Y5*Y7*Y9 + 2171*Y6*Y7*Y9 + 285*Y7^2*Y9 + 1531*Y0*Y8*Y9 + 
  4237*Y1*Y8*Y9 + 2510*Y2*Y8*Y9 + 1173*Y3*Y8*Y9 + 362*Y4*Y8*Y9 + 
  1319*Y5*Y8*Y9 + 3545*Y6*Y8*Y9 + 3673*Y7*Y8*Y9 + 2994*Y8^2*Y9 + 
  1286*Y0*Y9^2 + 2689*Y1*Y9^2 + 1476*Y2*Y9^2 + 181*Y3*Y9^2 + 4215*Y4*Y9^2 + 
  1139*Y5*Y9^2 + 2516*Y6*Y9^2 + 1354*Y7*Y9^2 + 2746*Y8*Y9^2 + 2646*Y9^3, 
 3027*Y0^3 + 2432*Y0^2*Y1 + 3793*Y0*Y1^2 + 3200*Y1^3 + 2456*Y0^2*Y2 + 
  661*Y0*Y1*Y2 + 2424*Y1^2*Y2 + 3197*Y0*Y2^2 + 4017*Y1*Y2^2 + 881*Y2^3 + 
  3084*Y0^2*Y3 + 1445*Y0*Y1*Y3 + 4195*Y1^2*Y3 + 1510*Y0*Y2*Y3 + 
  2743*Y1*Y2*Y3 + 1712*Y2^2*Y3 + 2344*Y0*Y3^2 + 793*Y1*Y3^2 + 3281*Y2*Y3^2 + 
  4362*Y3^3 + 949*Y0^2*Y4 + 2614*Y0*Y1*Y4 + 2790*Y1^2*Y4 + 4036*Y0*Y2*Y4 + 
  591*Y1*Y2*Y4 + 3705*Y2^2*Y4 + 1626*Y0*Y3*Y4 + 3087*Y1*Y3*Y4 + 
  1232*Y2*Y3*Y4 + 1004*Y3^2*Y4 + 1593*Y0*Y4^2 + 1135*Y1*Y4^2 + 1844*Y2*Y4^2 + 
  37*Y3*Y4^2 + 1307*Y4^3 + 1633*Y0^2*Y5 + 3719*Y0*Y1*Y5 + 1375*Y1^2*Y5 + 
  2079*Y0*Y2*Y5 + 2768*Y1*Y2*Y5 + 3499*Y2^2*Y5 + 2090*Y0*Y3*Y5 + 
  3185*Y1*Y3*Y5 + 853*Y2*Y3*Y5 + 1788*Y3^2*Y5 + 3*Y0*Y4*Y5 + 1720*Y1*Y4*Y5 + 
  2485*Y2*Y4*Y5 + 4309*Y3*Y4*Y5 + 3398*Y4^2*Y5 + 503*Y0*Y5^2 + 4179*Y1*Y5^2 + 
  3973*Y2*Y5^2 + 1819*Y3*Y5^2 + 1789*Y4*Y5^2 + 3257*Y5^3 + 1715*Y0^2*Y6 + 
  3406*Y0*Y1*Y6 + 2309*Y1^2*Y6 + 2419*Y0*Y2*Y6 + 401*Y1*Y2*Y6 + 
  1117*Y2^2*Y6 + 2836*Y0*Y3*Y6 + 964*Y1*Y3*Y6 + 3463*Y2*Y3*Y6 + 
  4042*Y3^2*Y6 + 300*Y0*Y4*Y6 + 3798*Y1*Y4*Y6 + 2418*Y2*Y4*Y6 + 
  2403*Y3*Y4*Y6 + 2157*Y4^2*Y6 + 3131*Y0*Y5*Y6 + 609*Y1*Y5*Y6 + 25*Y2*Y5*Y6 + 
  785*Y3*Y5*Y6 + 2229*Y4*Y5*Y6 + 3055*Y5^2*Y6 + 3776*Y0*Y6^2 + 2003*Y1*Y6^2 + 
  1794*Y2*Y6^2 + 3867*Y3*Y6^2 + 2875*Y4*Y6^2 + 743*Y5*Y6^2 + 3164*Y6^3 + 
  902*Y0^2*Y7 + 3450*Y0*Y1*Y7 + 3660*Y1^2*Y7 + 1053*Y0*Y2*Y7 + 
  1216*Y1*Y2*Y7 + 634*Y2^2*Y7 + 4264*Y0*Y3*Y7 + 2703*Y1*Y3*Y7 + 
  3538*Y2*Y3*Y7 + 1123*Y3^2*Y7 + 3512*Y0*Y4*Y7 + 2029*Y1*Y4*Y7 + 
  3087*Y2*Y4*Y7 + 1665*Y3*Y4*Y7 + 1129*Y4^2*Y7 + 3253*Y0*Y5*Y7 + 
  3572*Y1*Y5*Y7 + 1052*Y2*Y5*Y7 + 691*Y3*Y5*Y7 + 3922*Y4*Y5*Y7 + 
  549*Y5^2*Y7 + 2538*Y0*Y6*Y7 + 1555*Y1*Y6*Y7 + 4339*Y2*Y6*Y7 + 
  2682*Y3*Y6*Y7 + 51*Y4*Y6*Y7 + 4115*Y5*Y6*Y7 + 433*Y6^2*Y7 + 754*Y0*Y7^2 + 
  1683*Y1*Y7^2 + 2311*Y2*Y7^2 + 1528*Y3*Y7^2 + 4200*Y4*Y7^2 + 2146*Y5*Y7^2 + 
  2320*Y6*Y7^2 + 2486*Y7^3 + 3266*Y0^2*Y8 + 660*Y0*Y1*Y8 + 2031*Y1^2*Y8 + 
  1885*Y0*Y2*Y8 + 3812*Y1*Y2*Y8 + 2138*Y2^2*Y8 + 2973*Y0*Y3*Y8 + 
  2697*Y1*Y3*Y8 + 3159*Y2*Y3*Y8 + 1217*Y3^2*Y8 + 1893*Y0*Y4*Y8 + 
  4292*Y1*Y4*Y8 + 3223*Y2*Y4*Y8 + 3224*Y3*Y4*Y8 + 2533*Y4^2*Y8 + 
  3957*Y0*Y5*Y8 + 858*Y1*Y5*Y8 + 568*Y2*Y5*Y8 + 3584*Y3*Y5*Y8 + 
  1797*Y4*Y5*Y8 + 735*Y5^2*Y8 + 4225*Y0*Y6*Y8 + 706*Y1*Y6*Y8 + 
  2424*Y2*Y6*Y8 + 3099*Y3*Y6*Y8 + 2938*Y4*Y6*Y8 + 529*Y5*Y6*Y8 + 
  2586*Y6^2*Y8 + 3864*Y0*Y7*Y8 + 1680*Y1*Y7*Y8 + 1235*Y2*Y7*Y8 + 
  2886*Y3*Y7*Y8 + 1915*Y4*Y7*Y8 + 2610*Y5*Y7*Y8 + 2147*Y6*Y7*Y8 + 
  4007*Y7^2*Y8 + 3806*Y0*Y8^2 + 300*Y1*Y8^2 + 279*Y2*Y8^2 + 2073*Y3*Y8^2 + 
  3242*Y4*Y8^2 + 33*Y5*Y8^2 + 2960*Y6*Y8^2 + 2891*Y7*Y8^2 + 3045*Y8^3 + 
  2270*Y0^2*Y9 + 538*Y0*Y1*Y9 + 1554*Y1^2*Y9 + 2677*Y0*Y2*Y9 + 433*Y1*Y2*Y9 + 
  81*Y2^2*Y9 + 249*Y0*Y3*Y9 + 11*Y1*Y3*Y9 + 1880*Y2*Y3*Y9 + 4360*Y3^2*Y9 + 
  233*Y0*Y4*Y9 + 2849*Y1*Y4*Y9 + 3314*Y2*Y4*Y9 + 1152*Y3*Y4*Y9 + 
  1807*Y4^2*Y9 + 2120*Y0*Y5*Y9 + 119*Y1*Y5*Y9 + 3668*Y2*Y5*Y9 + 
  3157*Y3*Y5*Y9 + 1118*Y4*Y5*Y9 + 75*Y5^2*Y9 + 1224*Y0*Y6*Y9 + 
  1985*Y1*Y6*Y9 + 681*Y2*Y6*Y9 + 3045*Y3*Y6*Y9 + 2143*Y4*Y6*Y9 + 
  4201*Y5*Y6*Y9 + 18*Y6^2*Y9 + 2433*Y0*Y7*Y9 + 1792*Y1*Y7*Y9 + 
  1136*Y2*Y7*Y9 + 1292*Y3*Y7*Y9 + 105*Y4*Y7*Y9 + 3568*Y5*Y7*Y9 + 
  2355*Y6*Y7*Y9 + 3640*Y7^2*Y9 + 1090*Y0*Y8*Y9 + 2595*Y1*Y8*Y9 + 
  3969*Y2*Y8*Y9 + 2626*Y3*Y8*Y9 + 4159*Y4*Y8*Y9 + 2357*Y5*Y8*Y9 + 
  3536*Y6*Y8*Y9 + 948*Y7*Y8*Y9 + 2850*Y8^2*Y9 + 151*Y0*Y9^2 + 3124*Y1*Y9^2 + 
  2053*Y2*Y9^2 + 3855*Y3*Y9^2 + 3038*Y4*Y9^2 + 1756*Y5*Y9^2 + 1362*Y6*Y9^2 + 
  2862*Y7*Y9^2 + 1267*Y8*Y9^2 + 3085*Y9^3, 1593*Y0^3 + 2211*Y0^2*Y1 + 
  1151*Y0*Y1^2 + 24*Y1^3 + 1637*Y0^2*Y2 + 480*Y0*Y1*Y2 + 2947*Y1^2*Y2 + 
  2786*Y0*Y2^2 + 1098*Y1*Y2^2 + 1125*Y2^3 + 2306*Y0^2*Y3 + 2585*Y0*Y1*Y3 + 
  44*Y1^2*Y3 + 2467*Y0*Y2*Y3 + 614*Y1*Y2*Y3 + 2755*Y2^2*Y3 + 3879*Y0*Y3^2 + 
  2588*Y1*Y3^2 + 111*Y2*Y3^2 + 4124*Y3^3 + 151*Y0^2*Y4 + 3903*Y0*Y1*Y4 + 
  4078*Y1^2*Y4 + 684*Y0*Y2*Y4 + 3052*Y1*Y2*Y4 + 1278*Y2^2*Y4 + 
  4098*Y0*Y3*Y4 + 2046*Y1*Y3*Y4 + 696*Y2*Y3*Y4 + 1089*Y3^2*Y4 + 140*Y0*Y4^2 + 
  3475*Y1*Y4^2 + 2881*Y2*Y4^2 + 3838*Y3*Y4^2 + 795*Y4^3 + 1526*Y0^2*Y5 + 
  1983*Y0*Y1*Y5 + 3890*Y1^2*Y5 + 928*Y0*Y2*Y5 + 1906*Y1*Y2*Y5 + 859*Y2^2*Y5 + 
  2448*Y0*Y3*Y5 + 1009*Y1*Y3*Y5 + 337*Y2*Y3*Y5 + 3953*Y3^2*Y5 + 
  1912*Y0*Y4*Y5 + 79*Y1*Y4*Y5 + 3900*Y2*Y4*Y5 + 2552*Y3*Y4*Y5 + 452*Y4^2*Y5 + 
  2883*Y0*Y5^2 + 2410*Y1*Y5^2 + 588*Y2*Y5^2 + 232*Y3*Y5^2 + 3131*Y4*Y5^2 + 
  2178*Y5^3 + 1557*Y0^2*Y6 + 317*Y0*Y1*Y6 + 636*Y1^2*Y6 + 1932*Y0*Y2*Y6 + 
  116*Y1*Y2*Y6 + 3365*Y2^2*Y6 + 1360*Y0*Y3*Y6 + 167*Y1*Y3*Y6 + 
  2469*Y2*Y3*Y6 + 3513*Y3^2*Y6 + 3376*Y0*Y4*Y6 + 2956*Y1*Y4*Y6 + 
  76*Y2*Y4*Y6 + 455*Y3*Y4*Y6 + 2436*Y4^2*Y6 + 1069*Y0*Y5*Y6 + 97*Y1*Y5*Y6 + 
  392*Y2*Y5*Y6 + 3852*Y3*Y5*Y6 + 3304*Y4*Y5*Y6 + 2279*Y5^2*Y6 + 
  1141*Y0*Y6^2 + 2319*Y1*Y6^2 + 4197*Y2*Y6^2 + 1356*Y3*Y6^2 + 4136*Y4*Y6^2 + 
  4040*Y5*Y6^2 + 2751*Y6^3 + 2599*Y0^2*Y7 + 2293*Y0*Y1*Y7 + 2805*Y1^2*Y7 + 
  239*Y0*Y2*Y7 + 1094*Y1*Y2*Y7 + 2412*Y2^2*Y7 + 1786*Y0*Y3*Y7 + 
  2526*Y1*Y3*Y7 + 3447*Y2*Y3*Y7 + 4010*Y3^2*Y7 + 3970*Y0*Y4*Y7 + 
  3523*Y1*Y4*Y7 + 3603*Y2*Y4*Y7 + 3209*Y3*Y4*Y7 + 364*Y4^2*Y7 + 
  1406*Y0*Y5*Y7 + 4196*Y1*Y5*Y7 + 3436*Y2*Y5*Y7 + 3787*Y3*Y5*Y7 + 
  2746*Y4*Y5*Y7 + 3624*Y5^2*Y7 + 1667*Y0*Y6*Y7 + 292*Y1*Y6*Y7 + 
  3505*Y2*Y6*Y7 + 674*Y3*Y6*Y7 + 3238*Y4*Y6*Y7 + 1654*Y5*Y6*Y7 + 
  2503*Y6^2*Y7 + 4158*Y0*Y7^2 + 69*Y1*Y7^2 + 2808*Y2*Y7^2 + 982*Y3*Y7^2 + 
  684*Y4*Y7^2 + 2244*Y5*Y7^2 + 3261*Y6*Y7^2 + 2571*Y7^3 + 314*Y0^2*Y8 + 
  3602*Y0*Y1*Y8 + 860*Y1^2*Y8 + 3549*Y0*Y2*Y8 + 786*Y1*Y2*Y8 + 1539*Y2^2*Y8 + 
  3033*Y0*Y3*Y8 + 1290*Y1*Y3*Y8 + 804*Y2*Y3*Y8 + 1317*Y3^2*Y8 + 
  1197*Y0*Y4*Y8 + 3262*Y1*Y4*Y8 + 1130*Y2*Y4*Y8 + 675*Y3*Y4*Y8 + 
  2640*Y4^2*Y8 + 2694*Y0*Y5*Y8 + 2263*Y1*Y5*Y8 + 2295*Y2*Y5*Y8 + 
  3809*Y3*Y5*Y8 + 160*Y4*Y5*Y8 + 2707*Y5^2*Y8 + 617*Y0*Y6*Y8 + 
  1626*Y1*Y6*Y8 + 3874*Y2*Y6*Y8 + 3325*Y3*Y6*Y8 + 164*Y4*Y6*Y8 + 
  715*Y5*Y6*Y8 + 2617*Y6^2*Y8 + 3955*Y0*Y7*Y8 + 17*Y1*Y7*Y8 + 3946*Y2*Y7*Y8 + 
  684*Y3*Y7*Y8 + 1736*Y4*Y7*Y8 + 4050*Y5*Y7*Y8 + 1599*Y6*Y7*Y8 + 
  3492*Y7^2*Y8 + 534*Y0*Y8^2 + 1935*Y1*Y8^2 + 2858*Y2*Y8^2 + 823*Y3*Y8^2 + 
  624*Y4*Y8^2 + 2198*Y5*Y8^2 + 1704*Y6*Y8^2 + 2483*Y7*Y8^2 + 3357*Y8^3 + 
  2721*Y0^2*Y9 + 1773*Y0*Y1*Y9 + 2995*Y1^2*Y9 + 995*Y0*Y2*Y9 + 
  2600*Y1*Y2*Y9 + 3260*Y2^2*Y9 + 277*Y0*Y3*Y9 + 1028*Y1*Y3*Y9 + 
  3654*Y2*Y3*Y9 + 3920*Y3^2*Y9 + 872*Y0*Y4*Y9 + 3439*Y1*Y4*Y9 + 
  2654*Y2*Y4*Y9 + 3584*Y3*Y4*Y9 + 1487*Y4^2*Y9 + 1999*Y0*Y5*Y9 + 
  2969*Y1*Y5*Y9 + 1878*Y2*Y5*Y9 + 316*Y3*Y5*Y9 + 184*Y4*Y5*Y9 + 
  2915*Y5^2*Y9 + 836*Y0*Y6*Y9 + 1012*Y1*Y6*Y9 + 2929*Y2*Y6*Y9 + 
  2915*Y3*Y6*Y9 + 721*Y4*Y6*Y9 + 2371*Y5*Y6*Y9 + 212*Y6^2*Y9 + 
  2388*Y0*Y7*Y9 + 2629*Y1*Y7*Y9 + 308*Y2*Y7*Y9 + 165*Y3*Y7*Y9 + 
  3419*Y4*Y7*Y9 + 3326*Y5*Y7*Y9 + 2371*Y6*Y7*Y9 + 2433*Y7^2*Y9 + 
  1304*Y0*Y8*Y9 + 4071*Y1*Y8*Y9 + 3956*Y2*Y8*Y9 + 2869*Y3*Y8*Y9 + 
  1485*Y4*Y8*Y9 + 3932*Y5*Y8*Y9 + 1144*Y6*Y8*Y9 + 3622*Y7*Y8*Y9 + 
  1987*Y8^2*Y9 + 1641*Y0*Y9^2 + 2304*Y1*Y9^2 + 2821*Y2*Y9^2 + 1269*Y3*Y9^2 + 
  2593*Y4*Y9^2 + 2505*Y5*Y9^2 + 4120*Y6*Y9^2 + 3918*Y7*Y9^2 + 3397*Y8*Y9^2 + 
  1881*Y9^3, 2352*Y0^3 + 2614*Y0^2*Y1 + 1872*Y0*Y1^2 + 534*Y1^3 + 
  846*Y0^2*Y2 + 4340*Y0*Y1*Y2 + 200*Y1^2*Y2 + 1993*Y0*Y2^2 + 4294*Y1*Y2^2 + 
  3801*Y2^3 + 3130*Y0^2*Y3 + 4123*Y0*Y1*Y3 + 821*Y1^2*Y3 + 407*Y0*Y2*Y3 + 
  2619*Y1*Y2*Y3 + 3990*Y2^2*Y3 + 1906*Y0*Y3^2 + 648*Y1*Y3^2 + 1244*Y2*Y3^2 + 
  1144*Y3^3 + 1981*Y0^2*Y4 + 718*Y0*Y1*Y4 + 2643*Y1^2*Y4 + 1174*Y0*Y2*Y4 + 
  903*Y1*Y2*Y4 + 3306*Y2^2*Y4 + 2885*Y0*Y3*Y4 + 1609*Y1*Y3*Y4 + 
  3877*Y2*Y3*Y4 + 2641*Y3^2*Y4 + 535*Y0*Y4^2 + 467*Y1*Y4^2 + 854*Y2*Y4^2 + 
  1010*Y3*Y4^2 + 4082*Y4^3 + 1270*Y0^2*Y5 + 4265*Y0*Y1*Y5 + 4256*Y1^2*Y5 + 
  1433*Y0*Y2*Y5 + 116*Y1*Y2*Y5 + 408*Y2^2*Y5 + 3645*Y0*Y3*Y5 + 
  2746*Y1*Y3*Y5 + 3608*Y2*Y3*Y5 + 4224*Y3^2*Y5 + 902*Y0*Y4*Y5 + 
  662*Y1*Y4*Y5 + 1274*Y2*Y4*Y5 + 2480*Y3*Y4*Y5 + 2836*Y4^2*Y5 + 
  2766*Y0*Y5^2 + 3623*Y1*Y5^2 + 2740*Y2*Y5^2 + 3852*Y3*Y5^2 + 3232*Y4*Y5^2 + 
  1985*Y5^3 + 1375*Y0^2*Y6 + 791*Y0*Y1*Y6 + 1329*Y1^2*Y6 + 1184*Y0*Y2*Y6 + 
  3148*Y1*Y2*Y6 + 2824*Y2^2*Y6 + 3836*Y0*Y3*Y6 + 967*Y1*Y3*Y6 + 
  986*Y2*Y3*Y6 + 4024*Y3^2*Y6 + 1462*Y0*Y4*Y6 + 2538*Y1*Y4*Y6 + 
  1324*Y2*Y4*Y6 + 771*Y3*Y4*Y6 + 425*Y4^2*Y6 + 269*Y0*Y5*Y6 + 1345*Y1*Y5*Y6 + 
  1203*Y2*Y5*Y6 + 2898*Y3*Y5*Y6 + 4007*Y4*Y5*Y6 + 3733*Y5^2*Y6 + 
  2872*Y0*Y6^2 + 3528*Y1*Y6^2 + 3872*Y2*Y6^2 + 4285*Y3*Y6^2 + 1951*Y4*Y6^2 + 
  1301*Y5*Y6^2 + 2827*Y6^3 + 2844*Y0^2*Y7 + 1017*Y0*Y1*Y7 + 3722*Y1^2*Y7 + 
  3657*Y0*Y2*Y7 + 432*Y1*Y2*Y7 + 391*Y2^2*Y7 + 537*Y0*Y3*Y7 + 917*Y1*Y3*Y7 + 
  3159*Y2*Y3*Y7 + 2601*Y3^2*Y7 + 3494*Y0*Y4*Y7 + 3580*Y1*Y4*Y7 + 
  864*Y2*Y4*Y7 + 2623*Y3*Y4*Y7 + 3726*Y4^2*Y7 + 2021*Y0*Y5*Y7 + 
  4223*Y1*Y5*Y7 + 1125*Y2*Y5*Y7 + 1521*Y3*Y5*Y7 + 1936*Y4*Y5*Y7 + 
  79*Y5^2*Y7 + 1198*Y0*Y6*Y7 + 394*Y1*Y6*Y7 + 4124*Y2*Y6*Y7 + 117*Y3*Y6*Y7 + 
  3977*Y4*Y6*Y7 + 2636*Y5*Y6*Y7 + 2620*Y6^2*Y7 + 4225*Y0*Y7^2 + 701*Y1*Y7^2 + 
  1440*Y2*Y7^2 + 3639*Y3*Y7^2 + 3693*Y4*Y7^2 + 4305*Y5*Y7^2 + 2002*Y6*Y7^2 + 
  3720*Y7^3 + 2469*Y0^2*Y8 + 3337*Y0*Y1*Y8 + 2845*Y1^2*Y8 + 848*Y0*Y2*Y8 + 
  3464*Y1*Y2*Y8 + 1697*Y2^2*Y8 + 4263*Y0*Y3*Y8 + 2563*Y1*Y3*Y8 + 
  926*Y2*Y3*Y8 + 2501*Y3^2*Y8 + 2705*Y0*Y4*Y8 + 2834*Y1*Y4*Y8 + 
  1933*Y2*Y4*Y8 + 1081*Y3*Y4*Y8 + 648*Y4^2*Y8 + 473*Y0*Y5*Y8 + 
  1027*Y1*Y5*Y8 + 2690*Y2*Y5*Y8 + 1789*Y3*Y5*Y8 + 4202*Y4*Y5*Y8 + 
  476*Y5^2*Y8 + 3663*Y0*Y6*Y8 + 3320*Y1*Y6*Y8 + 755*Y2*Y6*Y8 + 
  1889*Y3*Y6*Y8 + 943*Y4*Y6*Y8 + 505*Y5*Y6*Y8 + 4327*Y6^2*Y8 + 
  3184*Y0*Y7*Y8 + 2298*Y1*Y7*Y8 + 2619*Y2*Y7*Y8 + 2756*Y3*Y7*Y8 + 
  653*Y4*Y7*Y8 + 1414*Y5*Y7*Y8 + 2613*Y6*Y7*Y8 + 238*Y7^2*Y8 + 295*Y0*Y8^2 + 
  3321*Y1*Y8^2 + 3196*Y2*Y8^2 + 2152*Y3*Y8^2 + 3617*Y4*Y8^2 + 3919*Y5*Y8^2 + 
  1207*Y6*Y8^2 + 2526*Y7*Y8^2 + 160*Y8^3 + 2500*Y0^2*Y9 + 552*Y0*Y1*Y9 + 
  146*Y1^2*Y9 + 1568*Y0*Y2*Y9 + 2659*Y1*Y2*Y9 + 1577*Y2^2*Y9 + 
  2458*Y0*Y3*Y9 + 3247*Y1*Y3*Y9 + 1687*Y2*Y3*Y9 + 479*Y3^2*Y9 + 
  1387*Y0*Y4*Y9 + 3091*Y1*Y4*Y9 + 3689*Y2*Y4*Y9 + 900*Y3*Y4*Y9 + 
  2524*Y4^2*Y9 + 3688*Y0*Y5*Y9 + 2332*Y1*Y5*Y9 + 2171*Y2*Y5*Y9 + 
  2438*Y3*Y5*Y9 + 69*Y4*Y5*Y9 + 156*Y5^2*Y9 + 317*Y0*Y6*Y9 + 3593*Y1*Y6*Y9 + 
  803*Y2*Y6*Y9 + 598*Y3*Y6*Y9 + 393*Y4*Y6*Y9 + 965*Y5*Y6*Y9 + 4100*Y6^2*Y9 + 
  608*Y0*Y7*Y9 + 2628*Y1*Y7*Y9 + 2525*Y2*Y7*Y9 + 1839*Y3*Y7*Y9 + 
  2295*Y4*Y7*Y9 + 3698*Y5*Y7*Y9 + 2903*Y6*Y7*Y9 + 433*Y7^2*Y9 + 
  489*Y0*Y8*Y9 + 1866*Y1*Y8*Y9 + 50*Y2*Y8*Y9 + 1545*Y3*Y8*Y9 + 
  2726*Y4*Y8*Y9 + 4055*Y5*Y8*Y9 + 1659*Y6*Y8*Y9 + 3284*Y7*Y8*Y9 + 
  678*Y8^2*Y9 + 1893*Y0*Y9^2 + 770*Y1*Y9^2 + 858*Y2*Y9^2 + 842*Y3*Y9^2 + 
  754*Y4*Y9^2 + 268*Y5*Y9^2 + 2906*Y6*Y9^2 + 2735*Y7*Y9^2 + 2983*Y8*Y9^2 + 
  3513*Y9^3, 2870*Y0^3 + 4164*Y0^2*Y1 + 3677*Y0*Y1^2 + 1376*Y1^3 + 
  972*Y0^2*Y2 + 1442*Y0*Y1*Y2 + 2772*Y1^2*Y2 + 3864*Y0*Y2^2 + 1434*Y1*Y2^2 + 
  1165*Y2^3 + 1293*Y0^2*Y3 + 3499*Y0*Y1*Y3 + 616*Y1^2*Y3 + 2440*Y0*Y2*Y3 + 
  4064*Y1*Y2*Y3 + 3652*Y2^2*Y3 + 1962*Y0*Y3^2 + 3985*Y1*Y3^2 + 2620*Y2*Y3^2 + 
  1139*Y3^3 + 1431*Y0^2*Y4 + 1008*Y0*Y1*Y4 + 4011*Y1^2*Y4 + 616*Y0*Y2*Y4 + 
  4332*Y1*Y2*Y4 + 2804*Y2^2*Y4 + 3730*Y0*Y3*Y4 + 1460*Y1*Y3*Y4 + 
  41*Y2*Y3*Y4 + 3876*Y3^2*Y4 + 2300*Y0*Y4^2 + 4238*Y1*Y4^2 + 3708*Y2*Y4^2 + 
  3923*Y3*Y4^2 + 2641*Y4^3 + 3134*Y0^2*Y5 + 3040*Y0*Y1*Y5 + 3947*Y1^2*Y5 + 
  1046*Y0*Y2*Y5 + 3190*Y1*Y2*Y5 + 2647*Y2^2*Y5 + 710*Y0*Y3*Y5 + 
  3355*Y1*Y3*Y5 + 2630*Y2*Y3*Y5 + 1821*Y3^2*Y5 + 2871*Y0*Y4*Y5 + 
  3655*Y1*Y4*Y5 + 3707*Y2*Y4*Y5 + 2218*Y3*Y4*Y5 + 3705*Y4^2*Y5 + 
  3716*Y0*Y5^2 + 1757*Y1*Y5^2 + 99*Y2*Y5^2 + 4082*Y3*Y5^2 + 3289*Y4*Y5^2 + 
  3892*Y5^3 + 3645*Y0^2*Y6 + 1242*Y0*Y1*Y6 + 4327*Y1^2*Y6 + 705*Y0*Y2*Y6 + 
  4187*Y1*Y2*Y6 + 1097*Y2^2*Y6 + 2932*Y0*Y3*Y6 + 1214*Y1*Y3*Y6 + 
  1032*Y2*Y3*Y6 + 185*Y3^2*Y6 + 1092*Y0*Y4*Y6 + 2409*Y1*Y4*Y6 + 
  2944*Y2*Y4*Y6 + 1024*Y3*Y4*Y6 + 3239*Y4^2*Y6 + 1702*Y0*Y5*Y6 + 
  4206*Y1*Y5*Y6 + 1865*Y2*Y5*Y6 + 111*Y3*Y5*Y6 + 186*Y4*Y5*Y6 + 
  1716*Y5^2*Y6 + 4164*Y0*Y6^2 + 1491*Y1*Y6^2 + 197*Y2*Y6^2 + 1511*Y3*Y6^2 + 
  3440*Y4*Y6^2 + 3520*Y5*Y6^2 + 1257*Y6^3 + 1275*Y0^2*Y7 + 1969*Y0*Y1*Y7 + 
  2764*Y1^2*Y7 + 1455*Y0*Y2*Y7 + 317*Y1*Y2*Y7 + 2073*Y2^2*Y7 + 
  3051*Y0*Y3*Y7 + 2773*Y1*Y3*Y7 + 3673*Y2*Y3*Y7 + 3921*Y3^2*Y7 + 
  823*Y0*Y4*Y7 + 2068*Y1*Y4*Y7 + 2945*Y2*Y4*Y7 + 4005*Y3*Y4*Y7 + 
  1069*Y4^2*Y7 + 1326*Y0*Y5*Y7 + 402*Y1*Y5*Y7 + 2189*Y2*Y5*Y7 + 
  3330*Y3*Y5*Y7 + 3201*Y4*Y5*Y7 + 4149*Y5^2*Y7 + 1091*Y0*Y6*Y7 + 
  4177*Y1*Y6*Y7 + 321*Y2*Y6*Y7 + 2101*Y3*Y6*Y7 + 1720*Y4*Y6*Y7 + 
  1497*Y5*Y6*Y7 + 3447*Y6^2*Y7 + 2750*Y0*Y7^2 + 3590*Y1*Y7^2 + 852*Y2*Y7^2 + 
  155*Y3*Y7^2 + 1324*Y4*Y7^2 + 2348*Y5*Y7^2 + 2781*Y6*Y7^2 + 382*Y7^3 + 
  1194*Y0^2*Y8 + 3164*Y0*Y1*Y8 + 3525*Y1^2*Y8 + 2616*Y0*Y2*Y8 + 
  2461*Y1*Y2*Y8 + 3122*Y2^2*Y8 + 334*Y0*Y3*Y8 + 2481*Y1*Y3*Y8 + 
  3823*Y2*Y3*Y8 + 1195*Y3^2*Y8 + 2057*Y0*Y4*Y8 + 306*Y1*Y4*Y8 + 
  3427*Y2*Y4*Y8 + 197*Y3*Y4*Y8 + 221*Y4^2*Y8 + 980*Y0*Y5*Y8 + 917*Y1*Y5*Y8 + 
  4188*Y2*Y5*Y8 + 2355*Y3*Y5*Y8 + 1182*Y4*Y5*Y8 + 180*Y5^2*Y8 + 
  2593*Y0*Y6*Y8 + 1966*Y1*Y6*Y8 + 31*Y2*Y6*Y8 + 2169*Y3*Y6*Y8 + 
  2653*Y4*Y6*Y8 + 1052*Y5*Y6*Y8 + 4123*Y6^2*Y8 + 4238*Y0*Y7*Y8 + 
  1504*Y1*Y7*Y8 + 1076*Y2*Y7*Y8 + 2991*Y3*Y7*Y8 + 2084*Y4*Y7*Y8 + 
  2424*Y5*Y7*Y8 + 4035*Y6*Y7*Y8 + 2827*Y7^2*Y8 + 682*Y0*Y8^2 + 3920*Y1*Y8^2 + 
  1718*Y2*Y8^2 + 2669*Y3*Y8^2 + 3023*Y4*Y8^2 + 3526*Y5*Y8^2 + 2611*Y6*Y8^2 + 
  4202*Y7*Y8^2 + 3438*Y8^3 + 1222*Y0^2*Y9 + 3860*Y0*Y1*Y9 + 3101*Y1^2*Y9 + 
  4312*Y0*Y2*Y9 + 3511*Y1*Y2*Y9 + 4152*Y2^2*Y9 + 3922*Y0*Y3*Y9 + 
  783*Y1*Y3*Y9 + 2525*Y2*Y3*Y9 + 2067*Y3^2*Y9 + 2734*Y0*Y4*Y9 + 
  3265*Y1*Y4*Y9 + 301*Y2*Y4*Y9 + 4232*Y3*Y4*Y9 + 1202*Y4^2*Y9 + 
  1911*Y0*Y5*Y9 + 2759*Y1*Y5*Y9 + 3190*Y2*Y5*Y9 + 3120*Y3*Y5*Y9 + 
  1523*Y4*Y5*Y9 + 713*Y5^2*Y9 + 2732*Y0*Y6*Y9 + 3333*Y1*Y6*Y9 + 
  3450*Y2*Y6*Y9 + 971*Y3*Y6*Y9 + 2785*Y4*Y6*Y9 + 1683*Y5*Y6*Y9 + 
  4210*Y6^2*Y9 + 1790*Y0*Y7*Y9 + 3568*Y1*Y7*Y9 + 1127*Y2*Y7*Y9 + 
  183*Y3*Y7*Y9 + 864*Y4*Y7*Y9 + 483*Y5*Y7*Y9 + 2224*Y6*Y7*Y9 + 1112*Y7^2*Y9 + 
  291*Y0*Y8*Y9 + 3439*Y1*Y8*Y9 + 496*Y2*Y8*Y9 + 3061*Y3*Y8*Y9 + 
  1707*Y4*Y8*Y9 + 299*Y5*Y8*Y9 + 1691*Y6*Y8*Y9 + 4044*Y7*Y8*Y9 + 
  1209*Y8^2*Y9 + 2092*Y0*Y9^2 + 4228*Y1*Y9^2 + 858*Y2*Y9^2 + 4306*Y3*Y9^2 + 
  2726*Y4*Y9^2 + 2401*Y5*Y9^2 + 3021*Y6*Y9^2 + 346*Y7*Y9^2 + 4268*Y8*Y9^2 + 
  3196*Y9^3, 449*Y0^3 + 485*Y0^2*Y1 + 2012*Y0*Y1^2 + 598*Y1^3 + 
  3159*Y0^2*Y2 + 4194*Y0*Y1*Y2 + 3713*Y1^2*Y2 + 1395*Y0*Y2^2 + 2906*Y1*Y2^2 + 
  961*Y2^3 + 3652*Y0^2*Y3 + 2345*Y0*Y1*Y3 + 4322*Y1^2*Y3 + 3717*Y0*Y2*Y3 + 
  3739*Y1*Y2*Y3 + 2108*Y2^2*Y3 + 29*Y0*Y3^2 + 1663*Y1*Y3^2 + 4326*Y2*Y3^2 + 
  1934*Y3^3 + 799*Y0^2*Y4 + 3695*Y0*Y1*Y4 + 2824*Y1^2*Y4 + 3360*Y0*Y2*Y4 + 
  1487*Y1*Y2*Y4 + 2279*Y2^2*Y4 + 1912*Y0*Y3*Y4 + 3090*Y1*Y3*Y4 + 
  3198*Y2*Y3*Y4 + 959*Y3^2*Y4 + 618*Y0*Y4^2 + 1136*Y1*Y4^2 + 1916*Y2*Y4^2 + 
  3410*Y3*Y4^2 + 2551*Y4^3 + 375*Y0^2*Y5 + 2352*Y0*Y1*Y5 + 2120*Y1^2*Y5 + 
  3093*Y0*Y2*Y5 + 3703*Y1*Y2*Y5 + 2996*Y2^2*Y5 + 2258*Y0*Y3*Y5 + 
  2008*Y1*Y3*Y5 + 2947*Y2*Y3*Y5 + 2763*Y3^2*Y5 + 3457*Y0*Y4*Y5 + 
  1254*Y1*Y4*Y5 + 2604*Y2*Y4*Y5 + 349*Y3*Y4*Y5 + 1727*Y4^2*Y5 + 
  3503*Y0*Y5^2 + 4051*Y1*Y5^2 + 1315*Y2*Y5^2 + 3268*Y3*Y5^2 + 243*Y4*Y5^2 + 
  3814*Y5^3 + 2928*Y0^2*Y6 + 4070*Y0*Y1*Y6 + 4173*Y1^2*Y6 + 2759*Y0*Y2*Y6 + 
  1628*Y1*Y2*Y6 + 1959*Y2^2*Y6 + 4244*Y0*Y3*Y6 + 3982*Y1*Y3*Y6 + 
  2816*Y2*Y3*Y6 + 3832*Y3^2*Y6 + 874*Y0*Y4*Y6 + 4222*Y1*Y4*Y6 + 
  2627*Y2*Y4*Y6 + 286*Y3*Y4*Y6 + 4310*Y4^2*Y6 + 1551*Y0*Y5*Y6 + 
  3756*Y1*Y5*Y6 + 806*Y2*Y5*Y6 + 929*Y3*Y5*Y6 + 3602*Y4*Y5*Y6 + 
  4301*Y5^2*Y6 + 2345*Y0*Y6^2 + 2139*Y1*Y6^2 + 2389*Y2*Y6^2 + 1126*Y3*Y6^2 + 
  4322*Y4*Y6^2 + 95*Y5*Y6^2 + 3788*Y6^3 + 762*Y0^2*Y7 + 1063*Y0*Y1*Y7 + 
  1487*Y1^2*Y7 + 560*Y0*Y2*Y7 + 2579*Y1*Y2*Y7 + 2963*Y2^2*Y7 + 
  4060*Y0*Y3*Y7 + 2620*Y1*Y3*Y7 + 3912*Y2*Y3*Y7 + 2682*Y3^2*Y7 + 
  1027*Y0*Y4*Y7 + 4195*Y1*Y4*Y7 + 1225*Y2*Y4*Y7 + 1431*Y3*Y4*Y7 + 
  3115*Y4^2*Y7 + 3728*Y0*Y5*Y7 + 1499*Y1*Y5*Y7 + 818*Y2*Y5*Y7 + 
  2223*Y3*Y5*Y7 + 1194*Y4*Y5*Y7 + 4135*Y5^2*Y7 + 1162*Y0*Y6*Y7 + 
  3510*Y1*Y6*Y7 + 1644*Y2*Y6*Y7 + 416*Y3*Y6*Y7 + 1309*Y4*Y6*Y7 + 
  2767*Y5*Y6*Y7 + 1873*Y6^2*Y7 + 776*Y0*Y7^2 + 1744*Y1*Y7^2 + 1877*Y2*Y7^2 + 
  2704*Y3*Y7^2 + 1282*Y4*Y7^2 + 3144*Y5*Y7^2 + 2112*Y6*Y7^2 + 3237*Y7^3 + 
  3221*Y0^2*Y8 + 3713*Y0*Y1*Y8 + 2998*Y1^2*Y8 + 1440*Y0*Y2*Y8 + 
  2011*Y1*Y2*Y8 + 4179*Y2^2*Y8 + 450*Y0*Y3*Y8 + 2424*Y1*Y3*Y8 + 65*Y2*Y3*Y8 + 
  874*Y3^2*Y8 + 1286*Y0*Y4*Y8 + 1575*Y1*Y4*Y8 + 4351*Y2*Y4*Y8 + 
  1429*Y3*Y4*Y8 + 3763*Y4^2*Y8 + 3791*Y0*Y5*Y8 + 2931*Y1*Y5*Y8 + 
  762*Y2*Y5*Y8 + 2610*Y3*Y5*Y8 + 592*Y4*Y5*Y8 + 454*Y5^2*Y8 + 3692*Y0*Y6*Y8 + 
  1710*Y1*Y6*Y8 + 4040*Y2*Y6*Y8 + 2467*Y3*Y6*Y8 + 3030*Y4*Y6*Y8 + 
  2636*Y5*Y6*Y8 + 1385*Y6^2*Y8 + 1069*Y0*Y7*Y8 + 2162*Y1*Y7*Y8 + 
  3809*Y2*Y7*Y8 + 286*Y3*Y7*Y8 + 2762*Y4*Y7*Y8 + 1801*Y5*Y7*Y8 + 
  2250*Y6*Y7*Y8 + 4017*Y7^2*Y8 + 2532*Y0*Y8^2 + 2952*Y1*Y8^2 + 3534*Y2*Y8^2 + 
  3137*Y3*Y8^2 + 3712*Y4*Y8^2 + 3673*Y5*Y8^2 + 3361*Y6*Y8^2 + 1133*Y7*Y8^2 + 
  1672*Y8^3 + 3285*Y0^2*Y9 + 1392*Y0*Y1*Y9 + 2570*Y1^2*Y9 + 2451*Y0*Y2*Y9 + 
  1274*Y1*Y2*Y9 + 1369*Y2^2*Y9 + 2636*Y0*Y3*Y9 + 1414*Y1*Y3*Y9 + 
  934*Y2*Y3*Y9 + 559*Y3^2*Y9 + 4173*Y0*Y4*Y9 + 52*Y1*Y4*Y9 + 2128*Y2*Y4*Y9 + 
  1028*Y3*Y4*Y9 + 2588*Y4^2*Y9 + 415*Y0*Y5*Y9 + 2995*Y1*Y5*Y9 + 
  372*Y2*Y5*Y9 + 3092*Y3*Y5*Y9 + 3653*Y4*Y5*Y9 + 3630*Y5^2*Y9 + 
  2197*Y0*Y6*Y9 + 2508*Y1*Y6*Y9 + 2227*Y2*Y6*Y9 + 251*Y3*Y6*Y9 + 
  550*Y4*Y6*Y9 + 4103*Y5*Y6*Y9 + 1264*Y6^2*Y9 + 2361*Y0*Y7*Y9 + 
  2307*Y1*Y7*Y9 + 2523*Y2*Y7*Y9 + 824*Y3*Y7*Y9 + 503*Y4*Y7*Y9 + 
  259*Y5*Y7*Y9 + 2084*Y6*Y7*Y9 + 4185*Y7^2*Y9 + 2418*Y0*Y8*Y9 + 
  1783*Y1*Y8*Y9 + 3912*Y2*Y8*Y9 + 2471*Y3*Y8*Y9 + 494*Y4*Y8*Y9 + 
  3141*Y5*Y8*Y9 + 3094*Y6*Y8*Y9 + 3084*Y7*Y8*Y9 + 4010*Y8^2*Y9 + 
  3709*Y0*Y9^2 + 1679*Y1*Y9^2 + 3886*Y2*Y9^2 + 66*Y3*Y9^2 + 3752*Y4*Y9^2 + 
  3049*Y5*Y9^2 + 1606*Y6*Y9^2 + 1741*Y7*Y9^2 + 249*Y8*Y9^2 + 3037*Y9^3, 
 3601*Y0^3 + 2594*Y0^2*Y1 + 2380*Y0*Y1^2 + 1212*Y1^3 + 3426*Y0^2*Y2 + 
  4237*Y0*Y1*Y2 + 1577*Y1^2*Y2 + 3295*Y0*Y2^2 + 3514*Y1*Y2^2 + 2076*Y2^3 + 
  2421*Y0^2*Y3 + 4074*Y0*Y1*Y3 + 3952*Y1^2*Y3 + 384*Y0*Y2*Y3 + 
  2834*Y1*Y2*Y3 + 2122*Y2^2*Y3 + 966*Y0*Y3^2 + 3781*Y1*Y3^2 + 1081*Y2*Y3^2 + 
  2439*Y3^3 + 2028*Y0^2*Y4 + 3497*Y0*Y1*Y4 + 3451*Y1^2*Y4 + 2787*Y0*Y2*Y4 + 
  1302*Y1*Y2*Y4 + 1531*Y2^2*Y4 + 1802*Y0*Y3*Y4 + 1019*Y1*Y3*Y4 + 
  3386*Y2*Y3*Y4 + 4000*Y3^2*Y4 + 1540*Y0*Y4^2 + 2434*Y1*Y4^2 + 401*Y2*Y4^2 + 
  2336*Y3*Y4^2 + 373*Y4^3 + 3518*Y0^2*Y5 + 1097*Y0*Y1*Y5 + 312*Y1^2*Y5 + 
  3272*Y0*Y2*Y5 + 373*Y1*Y2*Y5 + 3980*Y2^2*Y5 + 2443*Y0*Y3*Y5 + 
  3470*Y1*Y3*Y5 + 3689*Y2*Y3*Y5 + 3250*Y3^2*Y5 + 1733*Y0*Y4*Y5 + 
  756*Y1*Y4*Y5 + 1483*Y2*Y4*Y5 + 2728*Y3*Y4*Y5 + 1142*Y4^2*Y5 + 
  2607*Y0*Y5^2 + 1292*Y1*Y5^2 + 2232*Y2*Y5^2 + 3767*Y3*Y5^2 + 1029*Y4*Y5^2 + 
  1266*Y5^3 + 322*Y0^2*Y6 + 780*Y0*Y1*Y6 + 1892*Y1^2*Y6 + 3433*Y0*Y2*Y6 + 
  4271*Y1*Y2*Y6 + 487*Y2^2*Y6 + 2711*Y0*Y3*Y6 + 3149*Y1*Y3*Y6 + 
  2420*Y2*Y3*Y6 + 26*Y3^2*Y6 + 2676*Y0*Y4*Y6 + 1545*Y1*Y4*Y6 + 
  3532*Y2*Y4*Y6 + 548*Y3*Y4*Y6 + 8*Y4^2*Y6 + 2300*Y0*Y5*Y6 + 3688*Y1*Y5*Y6 + 
  1150*Y2*Y5*Y6 + 1177*Y3*Y5*Y6 + 2876*Y4*Y5*Y6 + 2703*Y5^2*Y6 + 
  2612*Y0*Y6^2 + 3498*Y1*Y6^2 + 277*Y2*Y6^2 + 2681*Y3*Y6^2 + 2463*Y4*Y6^2 + 
  2234*Y5*Y6^2 + 1074*Y6^3 + 1661*Y0^2*Y7 + 3268*Y0*Y1*Y7 + 3505*Y1^2*Y7 + 
  4093*Y0*Y2*Y7 + 4287*Y1*Y2*Y7 + 4131*Y2^2*Y7 + 1400*Y0*Y3*Y7 + 
  399*Y1*Y3*Y7 + 1856*Y2*Y3*Y7 + 3585*Y3^2*Y7 + 2425*Y0*Y4*Y7 + 
  2555*Y1*Y4*Y7 + 1204*Y2*Y4*Y7 + 1728*Y3*Y4*Y7 + 65*Y4^2*Y7 + 930*Y0*Y5*Y7 + 
  1243*Y1*Y5*Y7 + 1683*Y2*Y5*Y7 + 2759*Y3*Y5*Y7 + 821*Y4*Y5*Y7 + 
  1378*Y5^2*Y7 + 2231*Y0*Y6*Y7 + 1197*Y1*Y6*Y7 + 2349*Y2*Y6*Y7 + 
  320*Y3*Y6*Y7 + 4209*Y4*Y6*Y7 + 3684*Y5*Y6*Y7 + 4151*Y6^2*Y7 + 
  1314*Y0*Y7^2 + 1760*Y1*Y7^2 + 3653*Y2*Y7^2 + 2097*Y3*Y7^2 + 3042*Y4*Y7^2 + 
  1939*Y5*Y7^2 + 717*Y6*Y7^2 + 967*Y7^3 + 141*Y0^2*Y8 + 3830*Y0*Y1*Y8 + 
  1566*Y1^2*Y8 + 610*Y0*Y2*Y8 + 253*Y1*Y2*Y8 + 3513*Y2^2*Y8 + 1041*Y0*Y3*Y8 + 
  531*Y1*Y3*Y8 + 2695*Y2*Y3*Y8 + 1746*Y3^2*Y8 + 2153*Y0*Y4*Y8 + 
  3734*Y1*Y4*Y8 + 2069*Y2*Y4*Y8 + 1250*Y3*Y4*Y8 + 848*Y4^2*Y8 + 
  2139*Y0*Y5*Y8 + 3533*Y1*Y5*Y8 + 2193*Y2*Y5*Y8 + 3547*Y3*Y5*Y8 + 
  4038*Y4*Y5*Y8 + 4243*Y5^2*Y8 + 3544*Y0*Y6*Y8 + 2474*Y1*Y6*Y8 + 
  2939*Y2*Y6*Y8 + 1091*Y3*Y6*Y8 + 229*Y4*Y6*Y8 + 3850*Y5*Y6*Y8 + 
  2386*Y6^2*Y8 + 1007*Y0*Y7*Y8 + 1568*Y1*Y7*Y8 + 1518*Y2*Y7*Y8 + 
  2303*Y3*Y7*Y8 + 496*Y4*Y7*Y8 + 1391*Y5*Y7*Y8 + 1664*Y6*Y7*Y8 + 
  2769*Y7^2*Y8 + 883*Y0*Y8^2 + 511*Y1*Y8^2 + 1671*Y2*Y8^2 + 3202*Y3*Y8^2 + 
  1972*Y4*Y8^2 + 997*Y5*Y8^2 + 2086*Y6*Y8^2 + 1147*Y7*Y8^2 + 1471*Y8^3 + 
  2206*Y0^2*Y9 + 1226*Y0*Y1*Y9 + 3218*Y1^2*Y9 + 3016*Y0*Y2*Y9 + 
  1383*Y1*Y2*Y9 + 2849*Y2^2*Y9 + 2990*Y0*Y3*Y9 + 1968*Y1*Y3*Y9 + 
  4232*Y2*Y3*Y9 + 2078*Y3^2*Y9 + 3734*Y0*Y4*Y9 + 3439*Y1*Y4*Y9 + 
  736*Y2*Y4*Y9 + 1358*Y3*Y4*Y9 + 3399*Y4^2*Y9 + 55*Y0*Y5*Y9 + 840*Y1*Y5*Y9 + 
  2404*Y2*Y5*Y9 + 662*Y3*Y5*Y9 + 3735*Y4*Y5*Y9 + 2534*Y5^2*Y9 + 
  2663*Y0*Y6*Y9 + 1087*Y1*Y6*Y9 + 1514*Y2*Y6*Y9 + 1831*Y3*Y6*Y9 + 
  3649*Y4*Y6*Y9 + 3688*Y5*Y6*Y9 + 1372*Y6^2*Y9 + 3377*Y0*Y7*Y9 + 
  1319*Y1*Y7*Y9 + 1502*Y2*Y7*Y9 + 3546*Y3*Y7*Y9 + 1748*Y4*Y7*Y9 + 
  750*Y5*Y7*Y9 + 1343*Y6*Y7*Y9 + 3463*Y7^2*Y9 + 1788*Y0*Y8*Y9 + 
  930*Y1*Y8*Y9 + 1825*Y2*Y8*Y9 + 4024*Y3*Y8*Y9 + 4127*Y4*Y8*Y9 + 
  914*Y5*Y8*Y9 + 954*Y6*Y8*Y9 + 1547*Y7*Y8*Y9 + 1259*Y8^2*Y9 + 1658*Y0*Y9^2 + 
  944*Y1*Y9^2 + 3616*Y2*Y9^2 + 2009*Y3*Y9^2 + 2214*Y4*Y9^2 + 3145*Y5*Y9^2 + 
  2760*Y6*Y9^2 + 4322*Y7*Y9^2 + 3039*Y8*Y9^2 + 3895*Y9^3, 
 2010*Y0^3 + 2952*Y0^2*Y1 + 2920*Y0*Y1^2 + 3773*Y1^3 + 1908*Y0^2*Y2 + 
  1162*Y0*Y1*Y2 + 3572*Y1^2*Y2 + 2224*Y0*Y2^2 + 4044*Y1*Y2^2 + 2556*Y2^3 + 
  1236*Y0^2*Y3 + 1119*Y0*Y1*Y3 + 4075*Y1^2*Y3 + 723*Y0*Y2*Y3 + 
  3713*Y1*Y2*Y3 + 1856*Y2^2*Y3 + 1176*Y0*Y3^2 + 1999*Y1*Y3^2 + 253*Y2*Y3^2 + 
  1177*Y3^3 + 2436*Y0^2*Y4 + 1421*Y0*Y1*Y4 + 3922*Y1^2*Y4 + 1307*Y0*Y2*Y4 + 
  1785*Y1*Y2*Y4 + 579*Y2^2*Y4 + 614*Y0*Y3*Y4 + 1546*Y1*Y3*Y4 + 
  3980*Y2*Y3*Y4 + 2785*Y3^2*Y4 + 3435*Y0*Y4^2 + 397*Y1*Y4^2 + 3891*Y2*Y4^2 + 
  1407*Y3*Y4^2 + 2478*Y4^3 + 1921*Y0^2*Y5 + 3224*Y0*Y1*Y5 + 2736*Y1^2*Y5 + 
  1642*Y0*Y2*Y5 + 692*Y1*Y2*Y5 + 3983*Y2^2*Y5 + 1784*Y0*Y3*Y5 + 16*Y1*Y3*Y5 + 
  184*Y2*Y3*Y5 + 2481*Y3^2*Y5 + 2029*Y0*Y4*Y5 + 3345*Y1*Y4*Y5 + 
  694*Y2*Y4*Y5 + 2525*Y3*Y4*Y5 + 3683*Y4^2*Y5 + 4198*Y0*Y5^2 + 1280*Y1*Y5^2 + 
  1149*Y2*Y5^2 + 1899*Y3*Y5^2 + 2167*Y4*Y5^2 + 3186*Y5^3 + 977*Y0^2*Y6 + 
  1333*Y0*Y1*Y6 + 2888*Y1^2*Y6 + 2259*Y0*Y2*Y6 + 3011*Y1*Y2*Y6 + 
  3215*Y2^2*Y6 + 3568*Y0*Y3*Y6 + 4338*Y1*Y3*Y6 + 4044*Y2*Y3*Y6 + 
  2789*Y3^2*Y6 + 2873*Y0*Y4*Y6 + 313*Y1*Y4*Y6 + 2403*Y2*Y4*Y6 + 
  1245*Y3*Y4*Y6 + 2010*Y4^2*Y6 + 3678*Y0*Y5*Y6 + 2153*Y1*Y5*Y6 + 
  2196*Y2*Y5*Y6 + 2900*Y3*Y5*Y6 + 526*Y4*Y5*Y6 + 3039*Y5^2*Y6 + 923*Y0*Y6^2 + 
  1390*Y1*Y6^2 + 2755*Y2*Y6^2 + 1055*Y3*Y6^2 + 1232*Y4*Y6^2 + 1682*Y5*Y6^2 + 
  2990*Y6^3 + 825*Y0^2*Y7 + 2628*Y0*Y1*Y7 + 9*Y1^2*Y7 + 2317*Y0*Y2*Y7 + 
  322*Y1*Y2*Y7 + 2045*Y2^2*Y7 + 2136*Y0*Y3*Y7 + 3340*Y1*Y3*Y7 + 
  547*Y2*Y3*Y7 + 70*Y3^2*Y7 + 3478*Y0*Y4*Y7 + 2196*Y1*Y4*Y7 + 4176*Y2*Y4*Y7 + 
  3363*Y3*Y4*Y7 + 1264*Y4^2*Y7 + 1566*Y0*Y5*Y7 + 1129*Y1*Y5*Y7 + 
  2333*Y2*Y5*Y7 + 3292*Y3*Y5*Y7 + 3908*Y4*Y5*Y7 + 4346*Y5^2*Y7 + 
  2793*Y0*Y6*Y7 + 2391*Y1*Y6*Y7 + 1252*Y2*Y6*Y7 + 1625*Y3*Y6*Y7 + 
  1539*Y4*Y6*Y7 + 3895*Y5*Y6*Y7 + 3648*Y6^2*Y7 + 3110*Y0*Y7^2 + 
  2480*Y1*Y7^2 + 1483*Y2*Y7^2 + 984*Y3*Y7^2 + 896*Y4*Y7^2 + 2042*Y5*Y7^2 + 
  2787*Y6*Y7^2 + 3985*Y7^3 + 1357*Y0^2*Y8 + 4292*Y0*Y1*Y8 + 358*Y1^2*Y8 + 
  2070*Y0*Y2*Y8 + 1661*Y1*Y2*Y8 + 4032*Y2^2*Y8 + 178*Y0*Y3*Y8 + 
  1204*Y1*Y3*Y8 + 4152*Y2*Y3*Y8 + 681*Y3^2*Y8 + 3419*Y0*Y4*Y8 + 
  2898*Y1*Y4*Y8 + 3912*Y2*Y4*Y8 + 3104*Y3*Y4*Y8 + 2015*Y4^2*Y8 + 
  1311*Y0*Y5*Y8 + 3942*Y1*Y5*Y8 + 3171*Y2*Y5*Y8 + 1179*Y3*Y5*Y8 + 
  2865*Y4*Y5*Y8 + 2425*Y5^2*Y8 + 1729*Y0*Y6*Y8 + 119*Y1*Y6*Y8 + 
  3366*Y2*Y6*Y8 + 1995*Y3*Y6*Y8 + 1785*Y4*Y6*Y8 + 2532*Y5*Y6*Y8 + 
  806*Y6^2*Y8 + 2590*Y0*Y7*Y8 + 3518*Y1*Y7*Y8 + 4242*Y2*Y7*Y8 + 
  1268*Y3*Y7*Y8 + 1832*Y4*Y7*Y8 + 1823*Y5*Y7*Y8 + 1339*Y6*Y7*Y8 + 
  655*Y7^2*Y8 + 1707*Y0*Y8^2 + 1863*Y1*Y8^2 + 2889*Y2*Y8^2 + 277*Y3*Y8^2 + 
  2054*Y4*Y8^2 + 391*Y5*Y8^2 + 2392*Y6*Y8^2 + 2904*Y7*Y8^2 + 2441*Y8^3 + 
  3415*Y0^2*Y9 + 1689*Y0*Y1*Y9 + 4117*Y1^2*Y9 + 1534*Y0*Y2*Y9 + 
  1431*Y1*Y2*Y9 + 4139*Y2^2*Y9 + 1771*Y0*Y3*Y9 + 4185*Y1*Y3*Y9 + 
  2362*Y2*Y3*Y9 + 3354*Y3^2*Y9 + 3132*Y0*Y4*Y9 + 2507*Y1*Y4*Y9 + 
  3203*Y2*Y4*Y9 + 2657*Y3*Y4*Y9 + 1651*Y4^2*Y9 + 2709*Y0*Y5*Y9 + 
  3514*Y1*Y5*Y9 + 4302*Y2*Y5*Y9 + 2642*Y3*Y5*Y9 + 3462*Y4*Y5*Y9 + 
  149*Y5^2*Y9 + 819*Y0*Y6*Y9 + 2014*Y1*Y6*Y9 + 1511*Y2*Y6*Y9 + 440*Y3*Y6*Y9 + 
  1783*Y4*Y6*Y9 + 2809*Y5*Y6*Y9 + 1378*Y6^2*Y9 + 2732*Y0*Y7*Y9 + 
  3731*Y1*Y7*Y9 + 829*Y2*Y7*Y9 + 1406*Y3*Y7*Y9 + 3598*Y4*Y7*Y9 + 
  3444*Y5*Y7*Y9 + 3664*Y6*Y7*Y9 + 256*Y7^2*Y9 + 2399*Y0*Y8*Y9 + 
  4260*Y1*Y8*Y9 + 2478*Y2*Y8*Y9 + 1975*Y3*Y8*Y9 + 1732*Y4*Y8*Y9 + 
  4342*Y5*Y8*Y9 + 2334*Y6*Y8*Y9 + 378*Y7*Y8*Y9 + 2366*Y8^2*Y9 + 
  1879*Y0*Y9^2 + 1284*Y1*Y9^2 + 3073*Y2*Y9^2 + 37*Y3*Y9^2 + 1612*Y4*Y9^2 + 
  3462*Y5*Y9^2 + 4046*Y6*Y9^2 + 4332*Y7*Y9^2 + 2901*Y8*Y9^2 + 2680*Y9^3, 
 3621*Y0^3 + 1164*Y0^2*Y1 + 212*Y0*Y1^2 + 3619*Y1^3 + 4266*Y0^2*Y2 + 
  730*Y0*Y1*Y2 + 199*Y1^2*Y2 + 325*Y0*Y2^2 + 219*Y1*Y2^2 + 657*Y2^3 + 
  4110*Y0^2*Y3 + 3355*Y0*Y1*Y3 + 2782*Y1^2*Y3 + 4165*Y0*Y2*Y3 + 
  1506*Y1*Y2*Y3 + 4060*Y2^2*Y3 + 3908*Y0*Y3^2 + 2356*Y1*Y3^2 + 1408*Y2*Y3^2 + 
  1524*Y3^3 + 712*Y0^2*Y4 + 1170*Y0*Y1*Y4 + 3658*Y1^2*Y4 + 1540*Y0*Y2*Y4 + 
  3822*Y1*Y2*Y4 + 144*Y2^2*Y4 + 3686*Y0*Y3*Y4 + 2970*Y1*Y3*Y4 + 68*Y2*Y3*Y4 + 
  1357*Y3^2*Y4 + 3745*Y0*Y4^2 + 2597*Y1*Y4^2 + 3864*Y2*Y4^2 + 3876*Y3*Y4^2 + 
  1094*Y4^3 + 2012*Y0^2*Y5 + 3861*Y0*Y1*Y5 + 916*Y1^2*Y5 + 2888*Y0*Y2*Y5 + 
  1763*Y1*Y2*Y5 + 95*Y2^2*Y5 + 509*Y0*Y3*Y5 + 1435*Y1*Y3*Y5 + 2712*Y2*Y3*Y5 + 
  2340*Y3^2*Y5 + 923*Y0*Y4*Y5 + 1572*Y1*Y4*Y5 + 424*Y2*Y4*Y5 + 
  2370*Y3*Y4*Y5 + 725*Y4^2*Y5 + 1664*Y0*Y5^2 + 2921*Y1*Y5^2 + 4155*Y2*Y5^2 + 
  3085*Y3*Y5^2 + 1247*Y4*Y5^2 + 3309*Y5^3 + 1230*Y0^2*Y6 + 1302*Y0*Y1*Y6 + 
  3714*Y1^2*Y6 + 3658*Y0*Y2*Y6 + 2753*Y1*Y2*Y6 + 72*Y2^2*Y6 + 1173*Y0*Y3*Y6 + 
  2249*Y1*Y3*Y6 + 3326*Y2*Y3*Y6 + 2648*Y3^2*Y6 + 4112*Y0*Y4*Y6 + 
  2168*Y1*Y4*Y6 + 3025*Y2*Y4*Y6 + 357*Y3*Y4*Y6 + 820*Y4^2*Y6 + 
  1996*Y0*Y5*Y6 + 293*Y1*Y5*Y6 + 1701*Y2*Y5*Y6 + 3638*Y3*Y5*Y6 + 
  1475*Y4*Y5*Y6 + 3163*Y5^2*Y6 + 3390*Y0*Y6^2 + 3156*Y1*Y6^2 + 2816*Y2*Y6^2 + 
  3467*Y3*Y6^2 + 2878*Y4*Y6^2 + 808*Y5*Y6^2 + 3014*Y6^3 + 1316*Y0^2*Y7 + 
  1359*Y0*Y1*Y7 + 3057*Y1^2*Y7 + 48*Y0*Y2*Y7 + 2335*Y1*Y2*Y7 + 1909*Y2^2*Y7 + 
  4164*Y0*Y3*Y7 + 3706*Y1*Y3*Y7 + 3094*Y2*Y3*Y7 + 388*Y3^2*Y7 + 
  971*Y0*Y4*Y7 + 4103*Y1*Y4*Y7 + 2567*Y2*Y4*Y7 + 734*Y3*Y4*Y7 + 
  1499*Y4^2*Y7 + 544*Y0*Y5*Y7 + 1599*Y1*Y5*Y7 + 2595*Y2*Y5*Y7 + 
  1972*Y3*Y5*Y7 + 280*Y4*Y5*Y7 + 35*Y5^2*Y7 + 421*Y0*Y6*Y7 + 76*Y1*Y6*Y7 + 
  3988*Y2*Y6*Y7 + 1276*Y3*Y6*Y7 + 1962*Y4*Y6*Y7 + 532*Y5*Y6*Y7 + 
  3294*Y6^2*Y7 + 1662*Y0*Y7^2 + 3791*Y1*Y7^2 + 2101*Y2*Y7^2 + 3917*Y3*Y7^2 + 
  3482*Y4*Y7^2 + 2857*Y5*Y7^2 + 3700*Y6*Y7^2 + 2572*Y7^3 + 4353*Y0^2*Y8 + 
  3038*Y0*Y1*Y8 + 4276*Y1^2*Y8 + 2382*Y0*Y2*Y8 + 2991*Y1*Y2*Y8 + 
  367*Y2^2*Y8 + 158*Y0*Y3*Y8 + 3473*Y1*Y3*Y8 + 1178*Y2*Y3*Y8 + 3326*Y3^2*Y8 + 
  796*Y0*Y4*Y8 + 1540*Y1*Y4*Y8 + 3491*Y2*Y4*Y8 + 3726*Y3*Y4*Y8 + 
  3809*Y4^2*Y8 + 160*Y0*Y5*Y8 + 3806*Y1*Y5*Y8 + 3291*Y2*Y5*Y8 + 
  1443*Y3*Y5*Y8 + 4150*Y4*Y5*Y8 + 573*Y5^2*Y8 + 2735*Y0*Y6*Y8 + 
  2226*Y1*Y6*Y8 + 4288*Y2*Y6*Y8 + 3670*Y3*Y6*Y8 + 1789*Y4*Y6*Y8 + 
  4278*Y5*Y6*Y8 + 2537*Y6^2*Y8 + 2468*Y0*Y7*Y8 + 2585*Y1*Y7*Y8 + 
  193*Y2*Y7*Y8 + 2411*Y3*Y7*Y8 + 2193*Y4*Y7*Y8 + 1299*Y5*Y7*Y8 + 
  2933*Y6*Y7*Y8 + 2644*Y7^2*Y8 + 1350*Y0*Y8^2 + 2203*Y1*Y8^2 + 177*Y2*Y8^2 + 
  2340*Y3*Y8^2 + 3175*Y4*Y8^2 + 410*Y5*Y8^2 + 1755*Y6*Y8^2 + 1571*Y7*Y8^2 + 
  480*Y8^3 + 3084*Y0^2*Y9 + 2140*Y0*Y1*Y9 + 2100*Y1^2*Y9 + 3141*Y0*Y2*Y9 + 
  1492*Y1*Y2*Y9 + 4119*Y2^2*Y9 + 3628*Y0*Y3*Y9 + 2757*Y1*Y3*Y9 + 
  1668*Y2*Y3*Y9 + 2762*Y3^2*Y9 + 3789*Y0*Y4*Y9 + 1121*Y1*Y4*Y9 + 
  4101*Y2*Y4*Y9 + 4060*Y3*Y4*Y9 + 2530*Y4^2*Y9 + 312*Y0*Y5*Y9 + 
  1148*Y1*Y5*Y9 + 931*Y2*Y5*Y9 + 1269*Y3*Y5*Y9 + 3333*Y4*Y5*Y9 + 
  3025*Y5^2*Y9 + 2940*Y0*Y6*Y9 + 4093*Y1*Y6*Y9 + 1771*Y2*Y6*Y9 + 
  733*Y3*Y6*Y9 + 3222*Y4*Y6*Y9 + 4009*Y5*Y6*Y9 + 3908*Y6^2*Y9 + 
  1154*Y0*Y7*Y9 + 1840*Y1*Y7*Y9 + 101*Y2*Y7*Y9 + 2955*Y3*Y7*Y9 + 
  2284*Y4*Y7*Y9 + 571*Y5*Y7*Y9 + 3714*Y6*Y7*Y9 + 2478*Y7^2*Y9 + 
  141*Y0*Y8*Y9 + 917*Y1*Y8*Y9 + 41*Y2*Y8*Y9 + 3098*Y3*Y8*Y9 + 4165*Y4*Y8*Y9 + 
  3000*Y5*Y8*Y9 + 899*Y6*Y8*Y9 + 1144*Y7*Y8*Y9 + 775*Y8^2*Y9 + 4192*Y0*Y9^2 + 
  2158*Y1*Y9^2 + 3199*Y2*Y9^2 + 3365*Y3*Y9^2 + 3276*Y4*Y9^2 + 177*Y5*Y9^2 + 
  2048*Y6*Y9^2 + 812*Y7*Y9^2 + 3015*Y8*Y9^2 + 3178*Y9^3, 
 1567*Y0^3 + 224*Y0^2*Y1 + 1497*Y0*Y1^2 + 686*Y1^3 + 414*Y0^2*Y2 + 
  2069*Y0*Y1*Y2 + 277*Y1^2*Y2 + 3554*Y0*Y2^2 + 2211*Y1*Y2^2 + 706*Y2^3 + 
  1476*Y0^2*Y3 + 357*Y0*Y1*Y3 + 1041*Y1^2*Y3 + 451*Y0*Y2*Y3 + 438*Y1*Y2*Y3 + 
  1634*Y2^2*Y3 + 2387*Y0*Y3^2 + 1060*Y1*Y3^2 + 3365*Y2*Y3^2 + 2024*Y3^3 + 
  233*Y0^2*Y4 + 3350*Y0*Y1*Y4 + 21*Y1^2*Y4 + 3211*Y0*Y2*Y4 + 314*Y1*Y2*Y4 + 
  3740*Y2^2*Y4 + 2099*Y0*Y3*Y4 + 2366*Y1*Y3*Y4 + 2555*Y2*Y3*Y4 + 
  606*Y3^2*Y4 + 3947*Y0*Y4^2 + 681*Y1*Y4^2 + 1870*Y2*Y4^2 + 3491*Y3*Y4^2 + 
  2036*Y4^3 + 4279*Y0^2*Y5 + 3437*Y0*Y1*Y5 + 3666*Y1^2*Y5 + 3908*Y0*Y2*Y5 + 
  4357*Y1*Y2*Y5 + 3390*Y2^2*Y5 + 4314*Y0*Y3*Y5 + 299*Y1*Y3*Y5 + 
  3818*Y2*Y3*Y5 + 1891*Y3^2*Y5 + 3380*Y0*Y4*Y5 + 1797*Y1*Y4*Y5 + 
  4300*Y2*Y4*Y5 + 3004*Y3*Y4*Y5 + 3472*Y4^2*Y5 + 1008*Y0*Y5^2 + 
  3271*Y1*Y5^2 + 3638*Y2*Y5^2 + 2603*Y3*Y5^2 + 2424*Y4*Y5^2 + 805*Y5^3 + 
  2475*Y0^2*Y6 + 3025*Y0*Y1*Y6 + 1046*Y1^2*Y6 + 2879*Y0*Y2*Y6 + 
  3364*Y1*Y2*Y6 + 3957*Y2^2*Y6 + 2950*Y0*Y3*Y6 + 48*Y1*Y3*Y6 + 
  2279*Y2*Y3*Y6 + 459*Y3^2*Y6 + 2985*Y0*Y4*Y6 + 1252*Y1*Y4*Y6 + 
  430*Y2*Y4*Y6 + 1436*Y3*Y4*Y6 + 279*Y4^2*Y6 + 1598*Y0*Y5*Y6 + 
  4273*Y1*Y5*Y6 + 3690*Y2*Y5*Y6 + 2683*Y3*Y5*Y6 + 1289*Y4*Y5*Y6 + 
  291*Y5^2*Y6 + 3458*Y0*Y6^2 + 2338*Y1*Y6^2 + 1389*Y2*Y6^2 + 3922*Y3*Y6^2 + 
  1855*Y4*Y6^2 + 1911*Y5*Y6^2 + 149*Y6^3 + 2475*Y0^2*Y7 + 2939*Y0*Y1*Y7 + 
  136*Y1^2*Y7 + 2179*Y0*Y2*Y7 + 1380*Y1*Y2*Y7 + 3832*Y2^2*Y7 + 
  2023*Y0*Y3*Y7 + 1339*Y1*Y3*Y7 + 3573*Y2*Y3*Y7 + 2859*Y3^2*Y7 + 
  2512*Y0*Y4*Y7 + 2992*Y1*Y4*Y7 + 2088*Y2*Y4*Y7 + 3719*Y3*Y4*Y7 + 
  2324*Y4^2*Y7 + 1840*Y0*Y5*Y7 + 1035*Y1*Y5*Y7 + 2606*Y2*Y5*Y7 + 
  668*Y3*Y5*Y7 + 1702*Y4*Y5*Y7 + 4113*Y5^2*Y7 + 585*Y0*Y6*Y7 + 
  1779*Y1*Y6*Y7 + 3998*Y2*Y6*Y7 + 3948*Y3*Y6*Y7 + 4054*Y4*Y6*Y7 + 
  2862*Y5*Y6*Y7 + 749*Y6^2*Y7 + 2250*Y0*Y7^2 + 2961*Y1*Y7^2 + 953*Y2*Y7^2 + 
  3036*Y3*Y7^2 + 93*Y4*Y7^2 + 849*Y5*Y7^2 + 2120*Y6*Y7^2 + 606*Y7^3 + 
  3996*Y0^2*Y8 + 2607*Y0*Y1*Y8 + 3964*Y1^2*Y8 + 91*Y0*Y2*Y8 + 3208*Y1*Y2*Y8 + 
  4220*Y2^2*Y8 + 1634*Y0*Y3*Y8 + 2650*Y1*Y3*Y8 + 3650*Y2*Y3*Y8 + 
  4209*Y3^2*Y8 + 380*Y0*Y4*Y8 + 990*Y1*Y4*Y8 + 2839*Y2*Y4*Y8 + 
  2620*Y3*Y4*Y8 + 3006*Y4^2*Y8 + 3825*Y0*Y5*Y8 + 247*Y1*Y5*Y8 + 
  1626*Y2*Y5*Y8 + 3092*Y3*Y5*Y8 + 4221*Y4*Y5*Y8 + 3654*Y5^2*Y8 + 
  1364*Y0*Y6*Y8 + 998*Y1*Y6*Y8 + 4196*Y2*Y6*Y8 + 2524*Y3*Y6*Y8 + 
  3393*Y4*Y6*Y8 + 3666*Y5*Y6*Y8 + 3853*Y6^2*Y8 + 1049*Y0*Y7*Y8 + 
  3789*Y1*Y7*Y8 + 3032*Y2*Y7*Y8 + 3395*Y3*Y7*Y8 + 2269*Y4*Y7*Y8 + 
  3710*Y5*Y7*Y8 + 3920*Y6*Y7*Y8 + 2385*Y7^2*Y8 + 2797*Y0*Y8^2 + 
  1350*Y1*Y8^2 + 239*Y2*Y8^2 + 2638*Y3*Y8^2 + 2607*Y4*Y8^2 + 3267*Y5*Y8^2 + 
  1180*Y6*Y8^2 + 1408*Y7*Y8^2 + 703*Y8^3 + 4047*Y0^2*Y9 + 1461*Y0*Y1*Y9 + 
  3835*Y1^2*Y9 + 1179*Y0*Y2*Y9 + 2632*Y1*Y2*Y9 + 2106*Y2^2*Y9 + 
  3547*Y0*Y3*Y9 + 3687*Y1*Y3*Y9 + 1002*Y2*Y3*Y9 + 2580*Y3^2*Y9 + 
  4214*Y0*Y4*Y9 + 3866*Y1*Y4*Y9 + 1290*Y2*Y4*Y9 + 3276*Y3*Y4*Y9 + 
  3093*Y4^2*Y9 + 430*Y0*Y5*Y9 + 1082*Y1*Y5*Y9 + 1615*Y2*Y5*Y9 + 
  799*Y3*Y5*Y9 + 231*Y4*Y5*Y9 + 1677*Y5^2*Y9 + 2142*Y0*Y6*Y9 + 
  1351*Y1*Y6*Y9 + 2441*Y2*Y6*Y9 + 3720*Y3*Y6*Y9 + 1799*Y4*Y6*Y9 + 
  3759*Y5*Y6*Y9 + 3497*Y6^2*Y9 + 688*Y0*Y7*Y9 + 2262*Y1*Y7*Y9 + 
  1322*Y2*Y7*Y9 + 360*Y3*Y7*Y9 + 2432*Y4*Y7*Y9 + 4263*Y5*Y7*Y9 + 
  3686*Y6*Y7*Y9 + 500*Y7^2*Y9 + 3070*Y0*Y8*Y9 + 2586*Y1*Y8*Y9 + 
  4041*Y2*Y8*Y9 + 3587*Y3*Y8*Y9 + 2122*Y4*Y8*Y9 + 1284*Y5*Y8*Y9 + 
  2934*Y6*Y8*Y9 + 1220*Y7*Y8*Y9 + 417*Y8^2*Y9 + 18*Y0*Y9^2 + 3692*Y1*Y9^2 + 
  2344*Y2*Y9^2 + 2287*Y3*Y9^2 + 2671*Y4*Y9^2 + 1202*Y5*Y9^2 + 1050*Y6*Y9^2 + 
  747*Y7*Y9^2 + 3713*Y8*Y9^2 + 4280*Y9^3, 4287*Y0^3 + 2193*Y0^2*Y1 + 
  1002*Y0*Y1^2 + 915*Y1^3 + 3534*Y0^2*Y2 + 2263*Y0*Y1*Y2 + 3410*Y1^2*Y2 + 
  2460*Y0*Y2^2 + 484*Y1*Y2^2 + 1817*Y2^3 + 1276*Y0^2*Y3 + 1988*Y0*Y1*Y3 + 
  2735*Y1^2*Y3 + 965*Y0*Y2*Y3 + 4031*Y1*Y2*Y3 + 3520*Y2^2*Y3 + 3951*Y0*Y3^2 + 
  3556*Y1*Y3^2 + 2117*Y2*Y3^2 + 2718*Y3^3 + 3201*Y0^2*Y4 + 2025*Y0*Y1*Y4 + 
  4020*Y1^2*Y4 + 872*Y0*Y2*Y4 + 1776*Y1*Y2*Y4 + 413*Y2^2*Y4 + 3629*Y0*Y3*Y4 + 
  2985*Y1*Y3*Y4 + 3139*Y2*Y3*Y4 + 1524*Y3^2*Y4 + 1917*Y0*Y4^2 + 538*Y1*Y4^2 + 
  3754*Y2*Y4^2 + 1304*Y3*Y4^2 + 4010*Y4^3 + 2493*Y0^2*Y5 + 2624*Y0*Y1*Y5 + 
  2465*Y1^2*Y5 + 2775*Y0*Y2*Y5 + 1260*Y1*Y2*Y5 + 1370*Y2^2*Y5 + 
  634*Y0*Y3*Y5 + 2783*Y1*Y3*Y5 + 3156*Y2*Y3*Y5 + 4252*Y3^2*Y5 + 
  1099*Y0*Y4*Y5 + 1202*Y1*Y4*Y5 + 1438*Y2*Y4*Y5 + 2480*Y3*Y4*Y5 + 
  541*Y4^2*Y5 + 1642*Y0*Y5^2 + 4067*Y1*Y5^2 + 1065*Y2*Y5^2 + 3324*Y3*Y5^2 + 
  380*Y4*Y5^2 + 2036*Y5^3 + 3296*Y0^2*Y6 + 2603*Y0*Y1*Y6 + 302*Y1^2*Y6 + 
  1905*Y0*Y2*Y6 + 4320*Y1*Y2*Y6 + 4140*Y2^2*Y6 + 1369*Y0*Y3*Y6 + 
  3914*Y1*Y3*Y6 + 2931*Y2*Y3*Y6 + 2577*Y3^2*Y6 + 45*Y0*Y4*Y6 + 
  3257*Y1*Y4*Y6 + 3092*Y2*Y4*Y6 + 3874*Y3*Y4*Y6 + 2272*Y4^2*Y6 + 
  901*Y0*Y5*Y6 + 135*Y1*Y5*Y6 + 1674*Y2*Y5*Y6 + 3928*Y3*Y5*Y6 + 
  1594*Y4*Y5*Y6 + 3210*Y5^2*Y6 + 4063*Y0*Y6^2 + 2251*Y1*Y6^2 + 4334*Y2*Y6^2 + 
  3108*Y3*Y6^2 + 3562*Y4*Y6^2 + 1536*Y5*Y6^2 + 1702*Y6^3 + 3992*Y0^2*Y7 + 
  370*Y0*Y1*Y7 + 3220*Y1^2*Y7 + 698*Y0*Y2*Y7 + 1504*Y1*Y2*Y7 + 400*Y2^2*Y7 + 
  2088*Y0*Y3*Y7 + 2517*Y1*Y3*Y7 + 1067*Y2*Y3*Y7 + 2035*Y3^2*Y7 + 
  202*Y0*Y4*Y7 + 3526*Y1*Y4*Y7 + 3061*Y2*Y4*Y7 + 2504*Y3*Y4*Y7 + 
  818*Y4^2*Y7 + 4111*Y0*Y5*Y7 + 1795*Y1*Y5*Y7 + 1211*Y2*Y5*Y7 + 
  2707*Y3*Y5*Y7 + 69*Y4*Y5*Y7 + 3009*Y5^2*Y7 + 2657*Y0*Y6*Y7 + 910*Y1*Y6*Y7 + 
  2667*Y2*Y6*Y7 + 53*Y3*Y6*Y7 + 2504*Y4*Y6*Y7 + 3585*Y5*Y6*Y7 + 
  1415*Y6^2*Y7 + 4316*Y0*Y7^2 + 1587*Y1*Y7^2 + 2090*Y2*Y7^2 + 1261*Y3*Y7^2 + 
  2300*Y4*Y7^2 + 1091*Y5*Y7^2 + 3148*Y6*Y7^2 + 1362*Y7^3 + 2453*Y0^2*Y8 + 
  3949*Y0*Y1*Y8 + 2768*Y1^2*Y8 + 3751*Y0*Y2*Y8 + 3511*Y1*Y2*Y8 + 
  2985*Y2^2*Y8 + 953*Y0*Y3*Y8 + 3683*Y1*Y3*Y8 + 699*Y2*Y3*Y8 + 1581*Y3^2*Y8 + 
  1332*Y0*Y4*Y8 + 2007*Y1*Y4*Y8 + 1815*Y2*Y4*Y8 + 543*Y3*Y4*Y8 + 
  1173*Y4^2*Y8 + 2563*Y0*Y5*Y8 + 3345*Y1*Y5*Y8 + 1749*Y2*Y5*Y8 + 
  859*Y3*Y5*Y8 + 618*Y4*Y5*Y8 + 3204*Y5^2*Y8 + 4358*Y0*Y6*Y8 + 287*Y1*Y6*Y8 + 
  4045*Y2*Y6*Y8 + 953*Y3*Y6*Y8 + 4307*Y4*Y6*Y8 + 1886*Y5*Y6*Y8 + 81*Y6^2*Y8 + 
  3708*Y0*Y7*Y8 + 4001*Y1*Y7*Y8 + 1370*Y2*Y7*Y8 + 3189*Y3*Y7*Y8 + 
  2775*Y4*Y7*Y8 + 1142*Y5*Y7*Y8 + 2187*Y6*Y7*Y8 + 1707*Y7^2*Y8 + 
  1457*Y0*Y8^2 + 1350*Y1*Y8^2 + 3240*Y2*Y8^2 + 775*Y3*Y8^2 + 2712*Y4*Y8^2 + 
  2405*Y5*Y8^2 + 354*Y6*Y8^2 + 154*Y7*Y8^2 + 1447*Y8^3 + 408*Y0^2*Y9 + 
  2579*Y0*Y1*Y9 + 322*Y1^2*Y9 + 828*Y0*Y2*Y9 + 4097*Y1*Y2*Y9 + 622*Y2^2*Y9 + 
  3535*Y0*Y3*Y9 + 3443*Y1*Y3*Y9 + 1125*Y2*Y3*Y9 + 2831*Y3^2*Y9 + 
  417*Y0*Y4*Y9 + 1829*Y1*Y4*Y9 + 2016*Y2*Y4*Y9 + 1402*Y3*Y4*Y9 + 
  3102*Y4^2*Y9 + 2155*Y0*Y5*Y9 + 1734*Y1*Y5*Y9 + 1882*Y2*Y5*Y9 + 
  3719*Y3*Y5*Y9 + 2673*Y4*Y5*Y9 + 2980*Y5^2*Y9 + 1243*Y0*Y6*Y9 + 
  3146*Y1*Y6*Y9 + 1581*Y2*Y6*Y9 + 2826*Y3*Y6*Y9 + 1391*Y4*Y6*Y9 + 
  2354*Y5*Y6*Y9 + 1178*Y6^2*Y9 + 3904*Y0*Y7*Y9 + 2287*Y1*Y7*Y9 + 
  697*Y2*Y7*Y9 + 3723*Y3*Y7*Y9 + 3316*Y4*Y7*Y9 + 1215*Y5*Y7*Y9 + 
  2146*Y6*Y7*Y9 + 4047*Y7^2*Y9 + 3876*Y0*Y8*Y9 + 131*Y1*Y8*Y9 + 
  4115*Y2*Y8*Y9 + 732*Y3*Y8*Y9 + 534*Y4*Y8*Y9 + 2410*Y5*Y8*Y9 + 
  2198*Y6*Y8*Y9 + 2033*Y7*Y8*Y9 + 3504*Y8^2*Y9 + 3820*Y0*Y9^2 + 
  2854*Y1*Y9^2 + 1273*Y2*Y9^2 + 655*Y3*Y9^2 + 45*Y4*Y9^2 + 717*Y5*Y9^2 + 
  4273*Y6*Y9^2 + 3011*Y7*Y9^2 + 3006*Y8*Y9^2 + 2539*Y9^3, 
 3423*Y0^3 + 1006*Y0^2*Y1 + 1109*Y0*Y1^2 + 2733*Y1^3 + 3295*Y0^2*Y2 + 
  1470*Y0*Y1*Y2 + 1418*Y1^2*Y2 + 1278*Y0*Y2^2 + 1380*Y1*Y2^2 + 104*Y2^3 + 
  834*Y0^2*Y3 + 127*Y0*Y1*Y3 + 3335*Y1^2*Y3 + 4034*Y0*Y2*Y3 + 2825*Y1*Y2*Y3 + 
  3692*Y2^2*Y3 + 3158*Y0*Y3^2 + 2966*Y1*Y3^2 + 1492*Y2*Y3^2 + 3748*Y3^3 + 
  3753*Y0^2*Y4 + 3168*Y0*Y1*Y4 + 133*Y1^2*Y4 + 1853*Y0*Y2*Y4 + 
  2573*Y1*Y2*Y4 + 2316*Y2^2*Y4 + 2573*Y0*Y3*Y4 + 938*Y1*Y3*Y4 + 
  3566*Y2*Y3*Y4 + 2852*Y3^2*Y4 + 2847*Y0*Y4^2 + 1513*Y1*Y4^2 + 2245*Y2*Y4^2 + 
  1107*Y3*Y4^2 + 55*Y4^3 + 3525*Y0^2*Y5 + 3147*Y0*Y1*Y5 + 1843*Y1^2*Y5 + 
  594*Y0*Y2*Y5 + 2122*Y1*Y2*Y5 + 3115*Y2^2*Y5 + 261*Y0*Y3*Y5 + 
  4132*Y1*Y3*Y5 + 1618*Y2*Y3*Y5 + 887*Y3^2*Y5 + 3223*Y0*Y4*Y5 + 
  2001*Y1*Y4*Y5 + 1073*Y2*Y4*Y5 + 472*Y3*Y4*Y5 + 2870*Y4^2*Y5 + 406*Y0*Y5^2 + 
  1468*Y1*Y5^2 + 108*Y2*Y5^2 + 730*Y3*Y5^2 + 1914*Y4*Y5^2 + 1884*Y5^3 + 
  3801*Y0^2*Y6 + 979*Y0*Y1*Y6 + 456*Y1^2*Y6 + 26*Y0*Y2*Y6 + 1686*Y1*Y2*Y6 + 
  1784*Y2^2*Y6 + 1151*Y0*Y3*Y6 + 2295*Y1*Y3*Y6 + 3457*Y2*Y3*Y6 + 
  3816*Y3^2*Y6 + 525*Y0*Y4*Y6 + 1395*Y1*Y4*Y6 + 1010*Y2*Y4*Y6 + 
  3659*Y3*Y4*Y6 + 1511*Y4^2*Y6 + 2188*Y0*Y5*Y6 + 2576*Y1*Y5*Y6 + 
  1052*Y2*Y5*Y6 + 132*Y3*Y5*Y6 + 4073*Y4*Y5*Y6 + 1140*Y5^2*Y6 + 
  2364*Y0*Y6^2 + 155*Y1*Y6^2 + 2076*Y2*Y6^2 + 4242*Y3*Y6^2 + 4128*Y4*Y6^2 + 
  235*Y5*Y6^2 + 2579*Y6^3 + 434*Y0^2*Y7 + 3997*Y0*Y1*Y7 + 3066*Y1^2*Y7 + 
  4087*Y0*Y2*Y7 + 748*Y1*Y2*Y7 + 4050*Y2^2*Y7 + 1268*Y0*Y3*Y7 + 
  3783*Y1*Y3*Y7 + 1380*Y2*Y3*Y7 + 2460*Y3^2*Y7 + 2960*Y0*Y4*Y7 + 
  1192*Y1*Y4*Y7 + 3816*Y2*Y4*Y7 + 3634*Y3*Y4*Y7 + 2055*Y4^2*Y7 + 
  821*Y0*Y5*Y7 + 3987*Y1*Y5*Y7 + 2121*Y3*Y5*Y7 + 4331*Y4*Y5*Y7 + 
  3116*Y5^2*Y7 + 63*Y0*Y6*Y7 + 2925*Y1*Y6*Y7 + 3509*Y2*Y6*Y7 + 
  2653*Y3*Y6*Y7 + 861*Y4*Y6*Y7 + 2564*Y5*Y6*Y7 + 1859*Y6^2*Y7 + 
  1297*Y0*Y7^2 + 3891*Y1*Y7^2 + 2307*Y2*Y7^2 + 1220*Y3*Y7^2 + 1513*Y4*Y7^2 + 
  4167*Y5*Y7^2 + 1548*Y6*Y7^2 + 3706*Y7^3 + 3568*Y0^2*Y8 + 1123*Y0*Y1*Y8 + 
  2840*Y1^2*Y8 + 352*Y0*Y2*Y8 + 2365*Y1*Y2*Y8 + 1625*Y2^2*Y8 + 
  2607*Y0*Y3*Y8 + 319*Y1*Y3*Y8 + 2336*Y2*Y3*Y8 + 3087*Y3^2*Y8 + 
  1285*Y0*Y4*Y8 + 264*Y1*Y4*Y8 + 3941*Y2*Y4*Y8 + 3306*Y3*Y4*Y8 + 
  3957*Y4^2*Y8 + 4324*Y0*Y5*Y8 + 365*Y1*Y5*Y8 + 3690*Y2*Y5*Y8 + 
  4249*Y3*Y5*Y8 + 1829*Y4*Y5*Y8 + 1803*Y5^2*Y8 + 2882*Y0*Y6*Y8 + 
  631*Y1*Y6*Y8 + 3470*Y2*Y6*Y8 + 2419*Y3*Y6*Y8 + 4344*Y4*Y6*Y8 + 
  3596*Y5*Y6*Y8 + 2160*Y6^2*Y8 + 1837*Y0*Y7*Y8 + 4271*Y1*Y7*Y8 + 
  2416*Y2*Y7*Y8 + 3605*Y3*Y7*Y8 + 3765*Y4*Y7*Y8 + 1009*Y5*Y7*Y8 + 
  2844*Y6*Y7*Y8 + 4010*Y7^2*Y8 + 3398*Y0*Y8^2 + 2124*Y1*Y8^2 + 3830*Y2*Y8^2 + 
  2172*Y3*Y8^2 + 177*Y4*Y8^2 + 3931*Y5*Y8^2 + 2121*Y6*Y8^2 + 4269*Y7*Y8^2 + 
  1035*Y8^3 + 1842*Y0^2*Y9 + 324*Y0*Y1*Y9 + 2914*Y1^2*Y9 + 732*Y0*Y2*Y9 + 
  2701*Y1*Y2*Y9 + 1807*Y2^2*Y9 + 1373*Y0*Y3*Y9 + 255*Y1*Y3*Y9 + 
  2422*Y2*Y3*Y9 + 1042*Y3^2*Y9 + 2601*Y0*Y4*Y9 + 2293*Y1*Y4*Y9 + 
  771*Y2*Y4*Y9 + 2040*Y3*Y4*Y9 + 366*Y4^2*Y9 + 2044*Y0*Y5*Y9 + 
  2431*Y1*Y5*Y9 + 3601*Y2*Y5*Y9 + 1818*Y3*Y5*Y9 + 2498*Y4*Y5*Y9 + 
  1894*Y5^2*Y9 + 3985*Y0*Y6*Y9 + 2648*Y1*Y6*Y9 + 1179*Y2*Y6*Y9 + 
  1755*Y3*Y6*Y9 + 4236*Y4*Y6*Y9 + 1746*Y5*Y6*Y9 + 2372*Y6^2*Y9 + 
  2613*Y0*Y7*Y9 + 1172*Y1*Y7*Y9 + 1455*Y2*Y7*Y9 + 1816*Y3*Y7*Y9 + 
  1108*Y4*Y7*Y9 + 90*Y5*Y7*Y9 + 166*Y6*Y7*Y9 + 787*Y7^2*Y9 + 924*Y0*Y8*Y9 + 
  1693*Y1*Y8*Y9 + 628*Y2*Y8*Y9 + 4156*Y3*Y8*Y9 + 2588*Y4*Y8*Y9 + 
  392*Y5*Y8*Y9 + 2059*Y6*Y8*Y9 + 2702*Y7*Y8*Y9 + 1385*Y8^2*Y9 + 
  3553*Y0*Y9^2 + 2804*Y1*Y9^2 + 4098*Y2*Y9^2 + 1667*Y3*Y9^2 + 3398*Y4*Y9^2 + 
  423*Y5*Y9^2 + 4126*Y6*Y9^2 + 3892*Y7*Y9^2 + 739*Y8*Y9^2 + 1027*Y9^3, 
 1815*Y0^3 + 1133*Y0^2*Y1 + 2593*Y0*Y1^2 + 2233*Y1^3 + 1168*Y0^2*Y2 + 
  2097*Y0*Y1*Y2 + 1965*Y1^2*Y2 + 3305*Y0*Y2^2 + 3194*Y1*Y2^2 + 2996*Y2^3 + 
  4099*Y0^2*Y3 + 679*Y0*Y1*Y3 + 1343*Y1^2*Y3 + 923*Y0*Y2*Y3 + 2926*Y1*Y2*Y3 + 
  801*Y2^2*Y3 + 818*Y0*Y3^2 + 1206*Y1*Y3^2 + 1352*Y2*Y3^2 + 2920*Y3^3 + 
  2428*Y0^2*Y4 + 2523*Y0*Y1*Y4 + 3949*Y1^2*Y4 + 3046*Y0*Y2*Y4 + 36*Y1*Y2*Y4 + 
  3386*Y2^2*Y4 + 2048*Y0*Y3*Y4 + 2070*Y1*Y3*Y4 + 1556*Y2*Y3*Y4 + 
  645*Y3^2*Y4 + 2490*Y0*Y4^2 + 229*Y1*Y4^2 + 3886*Y2*Y4^2 + 4091*Y3*Y4^2 + 
  3856*Y4^3 + 3096*Y0^2*Y5 + 2996*Y0*Y1*Y5 + 729*Y1^2*Y5 + 520*Y0*Y2*Y5 + 
  2817*Y1*Y2*Y5 + 716*Y2^2*Y5 + 1784*Y0*Y3*Y5 + 313*Y1*Y3*Y5 + 
  2350*Y2*Y3*Y5 + 3443*Y3^2*Y5 + 141*Y0*Y4*Y5 + 1665*Y1*Y4*Y5 + 
  2740*Y2*Y4*Y5 + 519*Y3*Y4*Y5 + 3618*Y4^2*Y5 + 1772*Y0*Y5^2 + 4096*Y1*Y5^2 + 
  1852*Y2*Y5^2 + 1164*Y3*Y5^2 + 1206*Y4*Y5^2 + 270*Y5^3 + 2323*Y0^2*Y6 + 
  188*Y0*Y1*Y6 + 4242*Y1^2*Y6 + 2546*Y0*Y2*Y6 + 221*Y1*Y2*Y6 + 2490*Y2^2*Y6 + 
  4268*Y0*Y3*Y6 + 3283*Y1*Y3*Y6 + 948*Y2*Y3*Y6 + 1656*Y3^2*Y6 + 
  1754*Y0*Y4*Y6 + 4101*Y1*Y4*Y6 + 859*Y2*Y4*Y6 + 3147*Y3*Y4*Y6 + 
  1378*Y4^2*Y6 + 1371*Y0*Y5*Y6 + 927*Y1*Y5*Y6 + 4196*Y2*Y5*Y6 + 
  1561*Y3*Y5*Y6 + 254*Y4*Y5*Y6 + 2942*Y5^2*Y6 + 1432*Y0*Y6^2 + 3634*Y1*Y6^2 + 
  277*Y2*Y6^2 + 3545*Y3*Y6^2 + 472*Y4*Y6^2 + 4252*Y5*Y6^2 + 3868*Y6^3 + 
  1604*Y0^2*Y7 + 2119*Y0*Y1*Y7 + 1844*Y1^2*Y7 + 928*Y0*Y2*Y7 + 302*Y1*Y2*Y7 + 
  1956*Y2^2*Y7 + 3329*Y0*Y3*Y7 + 1897*Y1*Y3*Y7 + 1797*Y2*Y3*Y7 + 
  4176*Y3^2*Y7 + 2458*Y0*Y4*Y7 + 251*Y1*Y4*Y7 + 833*Y2*Y4*Y7 + 
  1733*Y3*Y4*Y7 + 1899*Y4^2*Y7 + 3677*Y0*Y5*Y7 + 2930*Y1*Y5*Y7 + 
  2933*Y2*Y5*Y7 + 3782*Y3*Y5*Y7 + 193*Y4*Y5*Y7 + 1072*Y5^2*Y7 + 
  415*Y0*Y6*Y7 + 4099*Y1*Y6*Y7 + 125*Y2*Y6*Y7 + 1783*Y3*Y6*Y7 + 
  4006*Y4*Y6*Y7 + 4042*Y5*Y6*Y7 + 2111*Y6^2*Y7 + 3621*Y0*Y7^2 + 906*Y1*Y7^2 + 
  1431*Y2*Y7^2 + 579*Y3*Y7^2 + 987*Y4*Y7^2 + 2649*Y5*Y7^2 + 4327*Y6*Y7^2 + 
  2715*Y7^3 + 1424*Y0^2*Y8 + 2212*Y0*Y1*Y8 + 1194*Y1^2*Y8 + 1706*Y0*Y2*Y8 + 
  691*Y1*Y2*Y8 + 4180*Y2^2*Y8 + 1499*Y0*Y3*Y8 + 695*Y1*Y3*Y8 + 
  4020*Y2*Y3*Y8 + 1374*Y3^2*Y8 + 1332*Y0*Y4*Y8 + 726*Y1*Y4*Y8 + 
  600*Y2*Y4*Y8 + 610*Y3*Y4*Y8 + 3997*Y4^2*Y8 + 3952*Y0*Y5*Y8 + 
  1131*Y1*Y5*Y8 + 1013*Y2*Y5*Y8 + 2039*Y3*Y5*Y8 + 2841*Y4*Y5*Y8 + 
  3243*Y5^2*Y8 + 4158*Y0*Y6*Y8 + 3633*Y1*Y6*Y8 + 3459*Y2*Y6*Y8 + 
  4279*Y3*Y6*Y8 + 1309*Y4*Y6*Y8 + 891*Y5*Y6*Y8 + 3237*Y6^2*Y8 + 
  2897*Y0*Y7*Y8 + 1004*Y1*Y7*Y8 + 4*Y2*Y7*Y8 + 1002*Y3*Y7*Y8 + 
  2592*Y4*Y7*Y8 + 4115*Y5*Y7*Y8 + 1068*Y6*Y7*Y8 + 1520*Y7^2*Y8 + 29*Y0*Y8^2 + 
  241*Y1*Y8^2 + 740*Y2*Y8^2 + 1495*Y3*Y8^2 + 1878*Y4*Y8^2 + 4068*Y5*Y8^2 + 
  2885*Y6*Y8^2 + 1871*Y7*Y8^2 + 3084*Y8^3 + 2326*Y0^2*Y9 + 2727*Y0*Y1*Y9 + 
  4219*Y1^2*Y9 + 2081*Y0*Y2*Y9 + 1659*Y1*Y2*Y9 + 2245*Y2^2*Y9 + 
  2866*Y0*Y3*Y9 + 3100*Y1*Y3*Y9 + 25*Y2*Y3*Y9 + 1574*Y3^2*Y9 + 
  4121*Y0*Y4*Y9 + 3379*Y1*Y4*Y9 + 3824*Y2*Y4*Y9 + 3652*Y3*Y4*Y9 + 
  2026*Y4^2*Y9 + 3722*Y0*Y5*Y9 + 2168*Y1*Y5*Y9 + 2152*Y2*Y5*Y9 + 
  4140*Y3*Y5*Y9 + 780*Y4*Y5*Y9 + 1987*Y5^2*Y9 + 1592*Y0*Y6*Y9 + 
  2451*Y1*Y6*Y9 + 1659*Y2*Y6*Y9 + 4041*Y3*Y6*Y9 + 1935*Y4*Y6*Y9 + 
  3052*Y5*Y6*Y9 + 3044*Y6^2*Y9 + 376*Y0*Y7*Y9 + 3936*Y1*Y7*Y9 + 
  3882*Y2*Y7*Y9 + 1384*Y3*Y7*Y9 + 3111*Y4*Y7*Y9 + 4158*Y5*Y7*Y9 + 
  4220*Y6*Y7*Y9 + 2678*Y7^2*Y9 + 2262*Y0*Y8*Y9 + 1591*Y1*Y8*Y9 + 
  1488*Y2*Y8*Y9 + 286*Y3*Y8*Y9 + 2931*Y4*Y8*Y9 + 541*Y5*Y8*Y9 + 
  1328*Y6*Y8*Y9 + 158*Y7*Y8*Y9 + 968*Y8^2*Y9 + 2558*Y0*Y9^2 + 1224*Y1*Y9^2 + 
  3913*Y2*Y9^2 + 3543*Y3*Y9^2 + 769*Y4*Y9^2 + 2144*Y5*Y9^2 + 4014*Y6*Y9^2 + 
  4266*Y7*Y9^2 + 690*Y8*Y9^2 + 940*Y9^3, 2352*Y0^3 + 1750*Y0^2*Y1 + 
  4207*Y0*Y1^2 + 821*Y1^3 + 3616*Y0^2*Y2 + 2684*Y0*Y1*Y2 + 2831*Y1^2*Y2 + 
  1178*Y0*Y2^2 + 3575*Y1*Y2^2 + 3584*Y2^3 + 2039*Y0^2*Y3 + 3136*Y0*Y1*Y3 + 
  3830*Y1^2*Y3 + 725*Y0*Y2*Y3 + 3037*Y1*Y2*Y3 + 3967*Y2^2*Y3 + 907*Y0*Y3^2 + 
  3404*Y1*Y3^2 + 1231*Y2*Y3^2 + 2388*Y3^3 + 741*Y0^2*Y4 + 2400*Y0*Y1*Y4 + 
  1246*Y1^2*Y4 + 2132*Y0*Y2*Y4 + 1741*Y1*Y2*Y4 + 119*Y2^2*Y4 + 
  1968*Y0*Y3*Y4 + 2832*Y1*Y3*Y4 + 1374*Y2*Y3*Y4 + 1468*Y3^2*Y4 + 
  2153*Y0*Y4^2 + 3502*Y1*Y4^2 + 233*Y2*Y4^2 + 875*Y3*Y4^2 + 1361*Y4^3 + 
  3848*Y0^2*Y5 + 1668*Y0*Y1*Y5 + 1744*Y1^2*Y5 + 813*Y0*Y2*Y5 + 
  3290*Y1*Y2*Y5 + 2512*Y2^2*Y5 + 3694*Y0*Y3*Y5 + 3281*Y1*Y3*Y5 + 
  2694*Y2*Y3*Y5 + 2852*Y3^2*Y5 + 3622*Y0*Y4*Y5 + 3796*Y1*Y4*Y5 + 
  1432*Y2*Y4*Y5 + 1253*Y3*Y4*Y5 + 2206*Y4^2*Y5 + 1630*Y0*Y5^2 + 
  4151*Y1*Y5^2 + 1609*Y2*Y5^2 + 261*Y3*Y5^2 + 2845*Y4*Y5^2 + 3629*Y5^3 + 
  2028*Y0^2*Y6 + 823*Y0*Y1*Y6 + 4099*Y1^2*Y6 + 4287*Y0*Y2*Y6 + 
  3475*Y1*Y2*Y6 + 2669*Y2^2*Y6 + 703*Y0*Y3*Y6 + 3066*Y1*Y3*Y6 + 
  1514*Y2*Y3*Y6 + 3676*Y3^2*Y6 + 3449*Y0*Y4*Y6 + 68*Y1*Y4*Y6 + 
  1662*Y2*Y4*Y6 + 2429*Y3*Y4*Y6 + 1393*Y4^2*Y6 + 4297*Y0*Y5*Y6 + 
  1488*Y1*Y5*Y6 + 725*Y2*Y5*Y6 + 1220*Y3*Y5*Y6 + 1427*Y4*Y5*Y6 + 
  2684*Y5^2*Y6 + 2131*Y0*Y6^2 + 45*Y1*Y6^2 + 132*Y2*Y6^2 + 1415*Y3*Y6^2 + 
  3986*Y4*Y6^2 + 3091*Y5*Y6^2 + 1132*Y6^3 + 2910*Y0^2*Y7 + 3185*Y0*Y1*Y7 + 
  3969*Y1^2*Y7 + 4102*Y0*Y2*Y7 + 1032*Y1*Y2*Y7 + 1794*Y2^2*Y7 + 
  3849*Y0*Y3*Y7 + 2627*Y1*Y3*Y7 + 3566*Y2*Y3*Y7 + 3670*Y3^2*Y7 + 
  1852*Y0*Y4*Y7 + 2870*Y1*Y4*Y7 + 456*Y2*Y4*Y7 + 716*Y3*Y4*Y7 + 
  1197*Y4^2*Y7 + 2291*Y0*Y5*Y7 + 1731*Y1*Y5*Y7 + 340*Y2*Y5*Y7 + 
  961*Y3*Y5*Y7 + 601*Y4*Y5*Y7 + 3311*Y5^2*Y7 + 3002*Y0*Y6*Y7 + 571*Y1*Y6*Y7 + 
  1120*Y2*Y6*Y7 + 3310*Y3*Y6*Y7 + 299*Y4*Y6*Y7 + 667*Y5*Y6*Y7 + 
  2337*Y6^2*Y7 + 3373*Y0*Y7^2 + 2854*Y1*Y7^2 + 4266*Y2*Y7^2 + 2797*Y3*Y7^2 + 
  1964*Y4*Y7^2 + 3875*Y5*Y7^2 + 1763*Y6*Y7^2 + 1964*Y7^3 + 3151*Y0^2*Y8 + 
  442*Y0*Y1*Y8 + 776*Y1^2*Y8 + 3053*Y0*Y2*Y8 + 1011*Y1*Y2*Y8 + 2610*Y2^2*Y8 + 
  2016*Y0*Y3*Y8 + 3161*Y1*Y3*Y8 + 3207*Y2*Y3*Y8 + 2863*Y3^2*Y8 + 
  1055*Y0*Y4*Y8 + 3252*Y1*Y4*Y8 + 224*Y2*Y4*Y8 + 1958*Y3*Y4*Y8 + 
  561*Y4^2*Y8 + 4318*Y0*Y5*Y8 + 2289*Y1*Y5*Y8 + 393*Y2*Y5*Y8 + 
  3941*Y3*Y5*Y8 + 3512*Y4*Y5*Y8 + 1769*Y5^2*Y8 + 2562*Y0*Y6*Y8 + 
  684*Y1*Y6*Y8 + 224*Y2*Y6*Y8 + 2079*Y3*Y6*Y8 + 3371*Y4*Y6*Y8 + 
  1050*Y5*Y6*Y8 + 2043*Y6^2*Y8 + 1156*Y0*Y7*Y8 + 3237*Y1*Y7*Y8 + 
  1422*Y2*Y7*Y8 + 926*Y3*Y7*Y8 + 1606*Y4*Y7*Y8 + 1813*Y5*Y7*Y8 + 
  1165*Y6*Y7*Y8 + 2495*Y7^2*Y8 + 2921*Y0*Y8^2 + 1033*Y1*Y8^2 + 3281*Y2*Y8^2 + 
  4104*Y3*Y8^2 + 3718*Y4*Y8^2 + 3909*Y5*Y8^2 + 3921*Y6*Y8^2 + 1847*Y7*Y8^2 + 
  2003*Y8^3 + 442*Y0^2*Y9 + 3947*Y0*Y1*Y9 + 2378*Y1^2*Y9 + 3768*Y0*Y2*Y9 + 
  684*Y1*Y2*Y9 + 2949*Y2^2*Y9 + 3770*Y0*Y3*Y9 + 924*Y1*Y3*Y9 + 
  3728*Y2*Y3*Y9 + 589*Y3^2*Y9 + 367*Y0*Y4*Y9 + 3819*Y1*Y4*Y9 + 
  2443*Y2*Y4*Y9 + 3962*Y3*Y4*Y9 + 1532*Y4^2*Y9 + 3817*Y0*Y5*Y9 + 
  3252*Y1*Y5*Y9 + 1442*Y2*Y5*Y9 + 2530*Y3*Y5*Y9 + 2109*Y4*Y5*Y9 + 
  1704*Y5^2*Y9 + 2084*Y0*Y6*Y9 + 1180*Y1*Y6*Y9 + 3086*Y2*Y6*Y9 + 
  3651*Y3*Y6*Y9 + 851*Y4*Y6*Y9 + 3368*Y5*Y6*Y9 + 4110*Y6^2*Y9 + 
  3224*Y0*Y7*Y9 + 3440*Y1*Y7*Y9 + 2877*Y2*Y7*Y9 + 3611*Y3*Y7*Y9 + 
  3846*Y4*Y7*Y9 + 200*Y5*Y7*Y9 + 3175*Y6*Y7*Y9 + 1055*Y7^2*Y9 + 
  3063*Y0*Y8*Y9 + 472*Y1*Y8*Y9 + 4117*Y2*Y8*Y9 + 3247*Y3*Y8*Y9 + 
  359*Y4*Y8*Y9 + 3271*Y5*Y8*Y9 + 1108*Y6*Y8*Y9 + 2980*Y7*Y8*Y9 + 
  2974*Y8^2*Y9 + 879*Y0*Y9^2 + 2688*Y1*Y9^2 + 2249*Y2*Y9^2 + 2818*Y3*Y9^2 + 
  2846*Y4*Y9^2 + 1392*Y5*Y9^2 + 68*Y6*Y9^2 + 661*Y7*Y9^2 + 626*Y8*Y9^2 + 
  20*Y9^3, 3682*Y0^3 + 3106*Y0^2*Y1 + 1661*Y0*Y1^2 + 1830*Y1^3 + 
  2339*Y0^2*Y2 + 4089*Y0*Y1*Y2 + 960*Y1^2*Y2 + 1638*Y0*Y2^2 + 4339*Y1*Y2^2 + 
  2871*Y2^3 + 3868*Y0^2*Y3 + 1324*Y0*Y1*Y3 + 2305*Y1^2*Y3 + 2310*Y0*Y2*Y3 + 
  1059*Y1*Y2*Y3 + 3205*Y2^2*Y3 + 1376*Y0*Y3^2 + 2542*Y1*Y3^2 + 2660*Y2*Y3^2 + 
  2835*Y3^3 + 1358*Y0^2*Y4 + 2635*Y0*Y1*Y4 + 1694*Y1^2*Y4 + 4270*Y0*Y2*Y4 + 
  3671*Y1*Y2*Y4 + 4106*Y2^2*Y4 + 3640*Y0*Y3*Y4 + 1395*Y1*Y3*Y4 + 
  682*Y2*Y3*Y4 + 242*Y3^2*Y4 + 3675*Y0*Y4^2 + 963*Y1*Y4^2 + 1283*Y2*Y4^2 + 
  3256*Y3*Y4^2 + 1577*Y4^3 + 3817*Y0^2*Y5 + 3574*Y0*Y1*Y5 + 1419*Y1^2*Y5 + 
  3522*Y0*Y2*Y5 + 1108*Y1*Y2*Y5 + 1320*Y2^2*Y5 + 1966*Y0*Y3*Y5 + 
  1091*Y1*Y3*Y5 + 3407*Y2*Y3*Y5 + 727*Y3^2*Y5 + 2724*Y0*Y4*Y5 + 
  3765*Y1*Y4*Y5 + 4073*Y2*Y4*Y5 + 3241*Y3*Y4*Y5 + 3531*Y4^2*Y5 + 
  2673*Y0*Y5^2 + 2633*Y1*Y5^2 + 1795*Y2*Y5^2 + 4145*Y3*Y5^2 + 1393*Y4*Y5^2 + 
  2319*Y5^3 + 1951*Y0^2*Y6 + 872*Y0*Y1*Y6 + 4210*Y1^2*Y6 + 3229*Y0*Y2*Y6 + 
  2724*Y1*Y2*Y6 + 3755*Y2^2*Y6 + 3340*Y0*Y3*Y6 + 3790*Y1*Y3*Y6 + 
  3494*Y2*Y3*Y6 + 33*Y3^2*Y6 + 1576*Y0*Y4*Y6 + 3191*Y1*Y4*Y6 + 
  2319*Y2*Y4*Y6 + 303*Y3*Y4*Y6 + 6*Y4^2*Y6 + 4177*Y0*Y5*Y6 + 2202*Y1*Y5*Y6 + 
  2211*Y2*Y5*Y6 + 230*Y3*Y5*Y6 + 3031*Y4*Y5*Y6 + 955*Y5^2*Y6 + 4282*Y0*Y6^2 + 
  4102*Y1*Y6^2 + 2885*Y2*Y6^2 + 832*Y3*Y6^2 + 4001*Y4*Y6^2 + 1098*Y5*Y6^2 + 
  1203*Y6^3 + 2687*Y0^2*Y7 + 1765*Y0*Y1*Y7 + 3987*Y1^2*Y7 + 3826*Y0*Y2*Y7 + 
  3311*Y1*Y2*Y7 + 1399*Y2^2*Y7 + 1071*Y0*Y3*Y7 + 3724*Y1*Y3*Y7 + 
  914*Y2*Y3*Y7 + 3722*Y3^2*Y7 + 734*Y0*Y4*Y7 + 512*Y1*Y4*Y7 + 3997*Y2*Y4*Y7 + 
  4245*Y3*Y4*Y7 + 4017*Y4^2*Y7 + 2524*Y0*Y5*Y7 + 2243*Y1*Y5*Y7 + 
  1102*Y2*Y5*Y7 + 3300*Y3*Y5*Y7 + 1747*Y4*Y5*Y7 + 467*Y5^2*Y7 + 
  1728*Y0*Y6*Y7 + 3508*Y1*Y6*Y7 + 611*Y2*Y6*Y7 + 3743*Y3*Y6*Y7 + 
  2959*Y4*Y6*Y7 + 3356*Y5*Y6*Y7 + 3506*Y6^2*Y7 + 3147*Y0*Y7^2 + 
  2554*Y1*Y7^2 + 1062*Y2*Y7^2 + 2970*Y3*Y7^2 + 3645*Y4*Y7^2 + 1232*Y5*Y7^2 + 
  620*Y6*Y7^2 + 104*Y7^3 + 2735*Y0^2*Y8 + 933*Y0*Y1*Y8 + 2116*Y1^2*Y8 + 
  2317*Y0*Y2*Y8 + 2427*Y1*Y2*Y8 + 2498*Y2^2*Y8 + 2731*Y0*Y3*Y8 + 
  3485*Y1*Y3*Y8 + 4138*Y2*Y3*Y8 + 2073*Y3^2*Y8 + 225*Y0*Y4*Y8 + 
  2889*Y1*Y4*Y8 + 4188*Y2*Y4*Y8 + 3607*Y3*Y4*Y8 + 2888*Y4^2*Y8 + 
  3583*Y0*Y5*Y8 + 1503*Y1*Y5*Y8 + 3669*Y2*Y5*Y8 + 1946*Y3*Y5*Y8 + 
  1025*Y4*Y5*Y8 + 670*Y5^2*Y8 + 2236*Y0*Y6*Y8 + 1121*Y1*Y6*Y8 + 
  1717*Y2*Y6*Y8 + 1131*Y3*Y6*Y8 + 2519*Y4*Y6*Y8 + 1051*Y5*Y6*Y8 + 
  1832*Y6^2*Y8 + 4030*Y0*Y7*Y8 + 1583*Y1*Y7*Y8 + 324*Y2*Y7*Y8 + 
  3276*Y3*Y7*Y8 + 1442*Y4*Y7*Y8 + 2350*Y5*Y7*Y8 + 1583*Y6*Y7*Y8 + 
  534*Y7^2*Y8 + 1396*Y0*Y8^2 + 1022*Y1*Y8^2 + 489*Y2*Y8^2 + 2831*Y3*Y8^2 + 
  405*Y4*Y8^2 + 25*Y5*Y8^2 + 1439*Y6*Y8^2 + 522*Y7*Y8^2 + 2831*Y8^3 + 
  2610*Y0^2*Y9 + 2334*Y0*Y1*Y9 + 330*Y1^2*Y9 + 4299*Y0*Y2*Y9 + 
  4331*Y1*Y2*Y9 + 2160*Y2^2*Y9 + 2188*Y0*Y3*Y9 + 3026*Y1*Y3*Y9 + 
  994*Y2*Y3*Y9 + 2158*Y3^2*Y9 + 94*Y0*Y4*Y9 + 935*Y1*Y4*Y9 + 3389*Y2*Y4*Y9 + 
  2719*Y3*Y4*Y9 + 1291*Y4^2*Y9 + 2023*Y0*Y5*Y9 + 3865*Y1*Y5*Y9 + 
  77*Y2*Y5*Y9 + 3046*Y3*Y5*Y9 + 24*Y4*Y5*Y9 + 2616*Y5^2*Y9 + 458*Y0*Y6*Y9 + 
  2612*Y1*Y6*Y9 + 1564*Y2*Y6*Y9 + 386*Y3*Y6*Y9 + 2790*Y4*Y6*Y9 + 
  1262*Y5*Y6*Y9 + 1626*Y6^2*Y9 + 1190*Y0*Y7*Y9 + 3617*Y1*Y7*Y9 + 
  216*Y2*Y7*Y9 + 2804*Y3*Y7*Y9 + 3307*Y4*Y7*Y9 + 2253*Y5*Y7*Y9 + 
  215*Y6*Y7*Y9 + 3344*Y7^2*Y9 + 564*Y0*Y8*Y9 + 1799*Y1*Y8*Y9 + 99*Y2*Y8*Y9 + 
  1406*Y3*Y8*Y9 + 3636*Y4*Y8*Y9 + 3804*Y5*Y8*Y9 + 2476*Y6*Y8*Y9 + 
  2218*Y7*Y8*Y9 + 20*Y8^2*Y9 + 2377*Y0*Y9^2 + 365*Y1*Y9^2 + 1340*Y2*Y9^2 + 
  2100*Y3*Y9^2 + 1631*Y4*Y9^2 + 3914*Y5*Y9^2 + 1697*Y6*Y9^2 + 3313*Y7*Y9^2 + 
  1829*Y8*Y9^2 + 2938*Y9^3, 1321*Y0^3 + 90*Y0^2*Y1 + 1033*Y0*Y1^2 + 
  3931*Y1^3 + 117*Y0^2*Y2 + 438*Y0*Y1*Y2 + 1824*Y1^2*Y2 + 4296*Y0*Y2^2 + 
  3821*Y1*Y2^2 + 4081*Y2^3 + 1083*Y0^2*Y3 + 2043*Y0*Y1*Y3 + 3907*Y1^2*Y3 + 
  1558*Y0*Y2*Y3 + 150*Y1*Y2*Y3 + 1286*Y2^2*Y3 + 1969*Y0*Y3^2 + 571*Y1*Y3^2 + 
  1106*Y2*Y3^2 + 2998*Y3^3 + 2095*Y0^2*Y4 + 4105*Y0*Y1*Y4 + 845*Y1^2*Y4 + 
  3259*Y0*Y2*Y4 + 2347*Y1*Y2*Y4 + 2412*Y2^2*Y4 + 738*Y0*Y3*Y4 + 
  3591*Y1*Y3*Y4 + 1066*Y2*Y3*Y4 + 3636*Y3^2*Y4 + 2567*Y0*Y4^2 + 
  1659*Y1*Y4^2 + 4298*Y2*Y4^2 + 1001*Y3*Y4^2 + 2375*Y4^3 + 1784*Y0^2*Y5 + 
  1729*Y0*Y1*Y5 + 1859*Y1^2*Y5 + 3910*Y0*Y2*Y5 + 3487*Y1*Y2*Y5 + 
  3436*Y2^2*Y5 + 2674*Y0*Y3*Y5 + 3576*Y1*Y3*Y5 + 2360*Y2*Y3*Y5 + 
  817*Y3^2*Y5 + 1234*Y0*Y4*Y5 + 423*Y1*Y4*Y5 + 2940*Y2*Y4*Y5 + 
  2591*Y3*Y4*Y5 + 2091*Y4^2*Y5 + 2010*Y0*Y5^2 + 2688*Y1*Y5^2 + 2988*Y2*Y5^2 + 
  1023*Y3*Y5^2 + 1317*Y4*Y5^2 + 1467*Y5^3 + 3980*Y0^2*Y6 + 65*Y0*Y1*Y6 + 
  3293*Y1^2*Y6 + 1587*Y0*Y2*Y6 + 1755*Y1*Y2*Y6 + 2409*Y2^2*Y6 + 
  255*Y0*Y3*Y6 + 2517*Y1*Y3*Y6 + 2835*Y2*Y3*Y6 + 1065*Y3^2*Y6 + 
  3870*Y0*Y4*Y6 + 3611*Y1*Y4*Y6 + 130*Y2*Y4*Y6 + 2913*Y3*Y4*Y6 + 
  1443*Y4^2*Y6 + 2028*Y0*Y5*Y6 + 2078*Y1*Y5*Y6 + 3974*Y2*Y5*Y6 + 
  1619*Y3*Y5*Y6 + 2182*Y4*Y5*Y6 + 3048*Y5^2*Y6 + 2271*Y0*Y6^2 + 
  1023*Y1*Y6^2 + 2796*Y2*Y6^2 + 2240*Y3*Y6^2 + 3465*Y4*Y6^2 + 2821*Y5*Y6^2 + 
  2075*Y6^3 + 2297*Y0^2*Y7 + 1158*Y0*Y1*Y7 + 2187*Y1^2*Y7 + 1118*Y0*Y2*Y7 + 
  2170*Y1*Y2*Y7 + 1241*Y2^2*Y7 + 1729*Y0*Y3*Y7 + 220*Y1*Y3*Y7 + 
  572*Y2*Y3*Y7 + 4352*Y3^2*Y7 + 3653*Y0*Y4*Y7 + 1609*Y1*Y4*Y7 + 
  172*Y2*Y4*Y7 + 1199*Y3*Y4*Y7 + 2700*Y4^2*Y7 + 2687*Y0*Y5*Y7 + 
  423*Y1*Y5*Y7 + 761*Y2*Y5*Y7 + 1969*Y3*Y5*Y7 + 3109*Y4*Y5*Y7 + 
  1699*Y5^2*Y7 + 3404*Y0*Y6*Y7 + 3748*Y1*Y6*Y7 + 2697*Y2*Y6*Y7 + 
  3663*Y3*Y6*Y7 + 2228*Y4*Y6*Y7 + 2075*Y5*Y6*Y7 + 56*Y6^2*Y7 + 1670*Y0*Y7^2 + 
  2526*Y1*Y7^2 + 86*Y2*Y7^2 + 1297*Y3*Y7^2 + 3306*Y4*Y7^2 + 3067*Y5*Y7^2 + 
  1139*Y6*Y7^2 + 2239*Y7^3 + 4079*Y0^2*Y8 + 2145*Y0*Y1*Y8 + 1338*Y1^2*Y8 + 
  1853*Y0*Y2*Y8 + 60*Y1*Y2*Y8 + 648*Y2^2*Y8 + 4040*Y0*Y3*Y8 + 1329*Y1*Y3*Y8 + 
  1119*Y2*Y3*Y8 + 4032*Y3^2*Y8 + 886*Y0*Y4*Y8 + 1070*Y1*Y4*Y8 + 
  1064*Y2*Y4*Y8 + 3091*Y3*Y4*Y8 + 865*Y4^2*Y8 + 716*Y0*Y5*Y8 + 
  3204*Y1*Y5*Y8 + 2522*Y2*Y5*Y8 + 2627*Y3*Y5*Y8 + 3580*Y4*Y5*Y8 + 
  2702*Y5^2*Y8 + 2544*Y0*Y6*Y8 + 1723*Y1*Y6*Y8 + 885*Y2*Y6*Y8 + 
  3356*Y3*Y6*Y8 + 514*Y4*Y6*Y8 + 4282*Y5*Y6*Y8 + 2336*Y6^2*Y8 + 
  2539*Y0*Y7*Y8 + 1757*Y1*Y7*Y8 + 3554*Y2*Y7*Y8 + 3353*Y3*Y7*Y8 + 
  2964*Y4*Y7*Y8 + 3639*Y5*Y7*Y8 + 1108*Y6*Y7*Y8 + 2359*Y7^2*Y8 + 
  4052*Y0*Y8^2 + 816*Y1*Y8^2 + 3363*Y2*Y8^2 + 3092*Y3*Y8^2 + 2277*Y4*Y8^2 + 
  3825*Y5*Y8^2 + 631*Y6*Y8^2 + 3720*Y7*Y8^2 + 3815*Y8^3 + 1363*Y0^2*Y9 + 
  2699*Y0*Y1*Y9 + 611*Y1^2*Y9 + 3877*Y0*Y2*Y9 + 3488*Y1*Y2*Y9 + 
  3801*Y2^2*Y9 + 3808*Y0*Y3*Y9 + 3343*Y1*Y3*Y9 + 2873*Y2*Y3*Y9 + 
  1809*Y3^2*Y9 + 2572*Y0*Y4*Y9 + 689*Y1*Y4*Y9 + 1089*Y2*Y4*Y9 + 
  167*Y3*Y4*Y9 + 915*Y4^2*Y9 + 2302*Y0*Y5*Y9 + 1732*Y1*Y5*Y9 + 
  1095*Y2*Y5*Y9 + 527*Y3*Y5*Y9 + 1884*Y4*Y5*Y9 + 786*Y5^2*Y9 + 
  1238*Y0*Y6*Y9 + 1396*Y1*Y6*Y9 + 1876*Y2*Y6*Y9 + 4119*Y3*Y6*Y9 + 
  3093*Y4*Y6*Y9 + 230*Y5*Y6*Y9 + 1760*Y6^2*Y9 + 150*Y0*Y7*Y9 + 
  1121*Y1*Y7*Y9 + 166*Y2*Y7*Y9 + 340*Y3*Y7*Y9 + 3244*Y4*Y7*Y9 + 
  503*Y5*Y7*Y9 + 3919*Y6*Y7*Y9 + 584*Y7^2*Y9 + 760*Y0*Y8*Y9 + 1879*Y1*Y8*Y9 + 
  61*Y2*Y8*Y9 + 2146*Y3*Y8*Y9 + 2888*Y4*Y8*Y9 + 672*Y5*Y8*Y9 + 
  3080*Y6*Y8*Y9 + 3608*Y7*Y8*Y9 + 457*Y8^2*Y9 + 3535*Y0*Y9^2 + 2778*Y1*Y9^2 + 
  1657*Y2*Y9^2 + 578*Y3*Y9^2 + 4245*Y4*Y9^2 + 2242*Y5*Y9^2 + 4297*Y6*Y9^2 + 
  3938*Y7*Y9^2 + 1114*Y8*Y9^2 + 1567*Y9^3, 1712*Y0^3 + 4204*Y0^2*Y1 + 
  4209*Y0*Y1^2 + 219*Y1^3 + 2125*Y0^2*Y2 + 1191*Y0*Y1*Y2 + 202*Y1^2*Y2 + 
  2355*Y0*Y2^2 + 3877*Y1*Y2^2 + 3166*Y2^3 + 334*Y0^2*Y3 + 3580*Y0*Y1*Y3 + 
  1822*Y1^2*Y3 + 996*Y0*Y2*Y3 + 2142*Y1*Y2*Y3 + 1924*Y2^2*Y3 + 2065*Y0*Y3^2 + 
  887*Y1*Y3^2 + 3157*Y2*Y3^2 + 3128*Y3^3 + 1500*Y0^2*Y4 + 4316*Y0*Y1*Y4 + 
  420*Y1^2*Y4 + 3594*Y0*Y2*Y4 + 1242*Y1*Y2*Y4 + 3362*Y2^2*Y4 + 
  1731*Y0*Y3*Y4 + 2552*Y1*Y3*Y4 + 56*Y2*Y3*Y4 + 1828*Y3^2*Y4 + 4215*Y0*Y4^2 + 
  3481*Y1*Y4^2 + 1305*Y2*Y4^2 + 4163*Y3*Y4^2 + 3856*Y4^3 + 454*Y0^2*Y5 + 
  2591*Y0*Y1*Y5 + 2803*Y1^2*Y5 + 3525*Y0*Y2*Y5 + 1638*Y1*Y2*Y5 + 
  786*Y2^2*Y5 + 3260*Y0*Y3*Y5 + 3310*Y1*Y3*Y5 + 94*Y2*Y3*Y5 + 4180*Y3^2*Y5 + 
  1556*Y0*Y4*Y5 + 3726*Y1*Y4*Y5 + 3115*Y2*Y4*Y5 + 485*Y3*Y4*Y5 + 
  2488*Y4^2*Y5 + 714*Y0*Y5^2 + 1844*Y1*Y5^2 + 1902*Y2*Y5^2 + 3085*Y3*Y5^2 + 
  1334*Y4*Y5^2 + 1426*Y5^3 + 960*Y0^2*Y6 + 3272*Y0*Y1*Y6 + 3204*Y1^2*Y6 + 
  1577*Y0*Y2*Y6 + 1299*Y1*Y2*Y6 + 2668*Y2^2*Y6 + 3938*Y0*Y3*Y6 + 
  2271*Y1*Y3*Y6 + 4108*Y2*Y3*Y6 + 2713*Y3^2*Y6 + 1310*Y0*Y4*Y6 + 
  586*Y1*Y4*Y6 + 1994*Y2*Y4*Y6 + 719*Y3*Y4*Y6 + 1151*Y4^2*Y6 + 
  3552*Y0*Y5*Y6 + 3292*Y1*Y5*Y6 + 398*Y2*Y5*Y6 + 3417*Y3*Y5*Y6 + 
  4225*Y4*Y5*Y6 + 477*Y5^2*Y6 + 3460*Y0*Y6^2 + 3498*Y1*Y6^2 + 3946*Y2*Y6^2 + 
  1174*Y3*Y6^2 + 1065*Y4*Y6^2 + 1261*Y5*Y6^2 + 4052*Y6^3 + 4302*Y0^2*Y7 + 
  2577*Y0*Y1*Y7 + 732*Y1^2*Y7 + 765*Y0*Y2*Y7 + 3692*Y1*Y2*Y7 + 4098*Y2^2*Y7 + 
  1724*Y0*Y3*Y7 + 551*Y1*Y3*Y7 + 340*Y2*Y3*Y7 + 2581*Y3^2*Y7 + 
  2407*Y0*Y4*Y7 + 2494*Y1*Y4*Y7 + 1523*Y2*Y4*Y7 + 1616*Y3*Y4*Y7 + 
  1267*Y4^2*Y7 + 3766*Y0*Y5*Y7 + 1001*Y1*Y5*Y7 + 3950*Y2*Y5*Y7 + 
  966*Y3*Y5*Y7 + 2781*Y4*Y5*Y7 + 3161*Y5^2*Y7 + 838*Y0*Y6*Y7 + 
  2261*Y1*Y6*Y7 + 3276*Y2*Y6*Y7 + 1462*Y3*Y6*Y7 + 3441*Y4*Y6*Y7 + 
  109*Y5*Y6*Y7 + 3228*Y6^2*Y7 + 2350*Y0*Y7^2 + 3085*Y1*Y7^2 + 2910*Y2*Y7^2 + 
  4177*Y3*Y7^2 + 2147*Y4*Y7^2 + 4164*Y5*Y7^2 + 3122*Y6*Y7^2 + 3024*Y7^3 + 
  3403*Y0^2*Y8 + 1811*Y0*Y1*Y8 + 369*Y1^2*Y8 + 453*Y0*Y2*Y8 + 840*Y1*Y2*Y8 + 
  3197*Y2^2*Y8 + 2157*Y0*Y3*Y8 + 289*Y1*Y3*Y8 + 2829*Y2*Y3*Y8 + 
  2847*Y3^2*Y8 + 3722*Y0*Y4*Y8 + 478*Y1*Y4*Y8 + 4126*Y2*Y4*Y8 + 
  1673*Y3*Y4*Y8 + 735*Y4^2*Y8 + 751*Y0*Y5*Y8 + 2485*Y1*Y5*Y8 + 
  3476*Y2*Y5*Y8 + 2960*Y3*Y5*Y8 + 1245*Y4*Y5*Y8 + 1249*Y5^2*Y8 + 
  4247*Y0*Y6*Y8 + 1495*Y1*Y6*Y8 + 3351*Y2*Y6*Y8 + 3354*Y3*Y6*Y8 + 
  2949*Y4*Y6*Y8 + 2862*Y5*Y6*Y8 + 2243*Y6^2*Y8 + 3738*Y0*Y7*Y8 + 
  3365*Y1*Y7*Y8 + 1628*Y2*Y7*Y8 + 2145*Y3*Y7*Y8 + 946*Y4*Y7*Y8 + 
  1118*Y5*Y7*Y8 + 2294*Y6*Y7*Y8 + 2885*Y7^2*Y8 + 3727*Y0*Y8^2 + 
  2388*Y1*Y8^2 + 3691*Y2*Y8^2 + 2043*Y3*Y8^2 + 501*Y4*Y8^2 + 2414*Y5*Y8^2 + 
  1915*Y6*Y8^2 + 3943*Y7*Y8^2 + 1810*Y8^3 + 726*Y0^2*Y9 + 3226*Y0*Y1*Y9 + 
  2780*Y1^2*Y9 + 2046*Y0*Y2*Y9 + 4050*Y1*Y2*Y9 + 3894*Y2^2*Y9 + 
  3586*Y0*Y3*Y9 + 264*Y1*Y3*Y9 + 2414*Y2*Y3*Y9 + 3588*Y3^2*Y9 + 
  2676*Y0*Y4*Y9 + 652*Y1*Y4*Y9 + 321*Y2*Y4*Y9 + 4178*Y3*Y4*Y9 + 
  4186*Y4^2*Y9 + 2739*Y0*Y5*Y9 + 1430*Y1*Y5*Y9 + 2874*Y2*Y5*Y9 + 
  1439*Y3*Y5*Y9 + 1825*Y4*Y5*Y9 + 2411*Y5^2*Y9 + 367*Y0*Y6*Y9 + 
  1229*Y1*Y6*Y9 + 3920*Y2*Y6*Y9 + 2976*Y3*Y6*Y9 + 436*Y4*Y6*Y9 + 
  1945*Y5*Y6*Y9 + 3897*Y6^2*Y9 + 3431*Y0*Y7*Y9 + 2078*Y1*Y7*Y9 + 
  1246*Y2*Y7*Y9 + 3467*Y3*Y7*Y9 + 4099*Y4*Y7*Y9 + 1969*Y5*Y7*Y9 + 
  1419*Y6*Y7*Y9 + 1527*Y7^2*Y9 + 271*Y0*Y8*Y9 + 1031*Y1*Y8*Y9 + 
  1510*Y2*Y8*Y9 + 1400*Y3*Y8*Y9 + 2511*Y4*Y8*Y9 + 2487*Y5*Y8*Y9 + 
  3297*Y6*Y8*Y9 + 731*Y7*Y8*Y9 + 4350*Y8^2*Y9 + 2656*Y0*Y9^2 + 2604*Y1*Y9^2 + 
  3176*Y2*Y9^2 + 120*Y3*Y9^2 + 4026*Y4*Y9^2 + 2832*Y5*Y9^2 + 2107*Y6*Y9^2 + 
  250*Y7*Y9^2 + 677*Y8*Y9^2 + 1941*Y9^3, 708*Y0^3 + 2545*Y0^2*Y1 + 
  886*Y0*Y1^2 + 3681*Y1^3 + 2055*Y0^2*Y2 + 358*Y0*Y1*Y2 + 3800*Y1^2*Y2 + 
  249*Y0*Y2^2 + 2174*Y1*Y2^2 + 3119*Y2^3 + 479*Y0^2*Y3 + 2073*Y0*Y1*Y3 + 
  331*Y1^2*Y3 + 3128*Y0*Y2*Y3 + 3916*Y1*Y2*Y3 + 3538*Y2^2*Y3 + 1486*Y0*Y3^2 + 
  225*Y1*Y3^2 + 1416*Y2*Y3^2 + 3786*Y3^3 + 891*Y0^2*Y4 + 297*Y0*Y1*Y4 + 
  2547*Y1^2*Y4 + 1051*Y0*Y2*Y4 + 3026*Y1*Y2*Y4 + 2708*Y2^2*Y4 + 
  1343*Y0*Y3*Y4 + 2678*Y1*Y3*Y4 + 2031*Y2*Y3*Y4 + 1793*Y3^2*Y4 + 
  3921*Y0*Y4^2 + 1774*Y1*Y4^2 + 4196*Y2*Y4^2 + 145*Y3*Y4^2 + 22*Y4^3 + 
  3678*Y0^2*Y5 + 260*Y0*Y1*Y5 + 3811*Y1^2*Y5 + 1505*Y0*Y2*Y5 + 
  1134*Y1*Y2*Y5 + 3018*Y2^2*Y5 + 314*Y0*Y3*Y5 + 574*Y1*Y3*Y5 + 206*Y2*Y3*Y5 + 
  877*Y3^2*Y5 + 379*Y0*Y4*Y5 + 731*Y1*Y4*Y5 + 1732*Y2*Y4*Y5 + 4325*Y3*Y4*Y5 + 
  2844*Y4^2*Y5 + 3511*Y0*Y5^2 + 2195*Y1*Y5^2 + 2498*Y2*Y5^2 + 978*Y3*Y5^2 + 
  2868*Y4*Y5^2 + 2658*Y5^3 + 4073*Y0^2*Y6 + 871*Y0*Y1*Y6 + 502*Y1^2*Y6 + 
  3077*Y0*Y2*Y6 + 1914*Y1*Y2*Y6 + 1675*Y2^2*Y6 + 2691*Y0*Y3*Y6 + 
  3758*Y1*Y3*Y6 + 3512*Y2*Y3*Y6 + 1754*Y3^2*Y6 + 4341*Y0*Y4*Y6 + 
  397*Y1*Y4*Y6 + 2915*Y2*Y4*Y6 + 3137*Y3*Y4*Y6 + 2780*Y4^2*Y6 + 
  1834*Y0*Y5*Y6 + 1542*Y1*Y5*Y6 + 3797*Y2*Y5*Y6 + 3630*Y3*Y5*Y6 + 
  1574*Y4*Y5*Y6 + 4186*Y5^2*Y6 + 4181*Y0*Y6^2 + 1162*Y1*Y6^2 + 2833*Y2*Y6^2 + 
  2572*Y3*Y6^2 + 1289*Y4*Y6^2 + 2019*Y5*Y6^2 + 1162*Y6^3 + 3369*Y0^2*Y7 + 
  1443*Y0*Y1*Y7 + 890*Y1^2*Y7 + 594*Y0*Y2*Y7 + 1473*Y1*Y2*Y7 + 2230*Y2^2*Y7 + 
  1887*Y0*Y3*Y7 + 455*Y1*Y3*Y7 + 3706*Y2*Y3*Y7 + 3336*Y3^2*Y7 + 
  3991*Y0*Y4*Y7 + 4331*Y1*Y4*Y7 + 620*Y2*Y4*Y7 + 1464*Y3*Y4*Y7 + 
  4282*Y4^2*Y7 + 1132*Y0*Y5*Y7 + 688*Y1*Y5*Y7 + 3115*Y2*Y5*Y7 + 
  3098*Y3*Y5*Y7 + 2940*Y4*Y5*Y7 + 3714*Y5^2*Y7 + 638*Y0*Y6*Y7 + 
  693*Y1*Y6*Y7 + 1870*Y2*Y6*Y7 + 2482*Y3*Y6*Y7 + 996*Y4*Y6*Y7 + 
  3335*Y5*Y6*Y7 + 3170*Y6^2*Y7 + 41*Y0*Y7^2 + 4219*Y1*Y7^2 + 2526*Y2*Y7^2 + 
  1241*Y3*Y7^2 + 620*Y4*Y7^2 + 3571*Y5*Y7^2 + 2258*Y6*Y7^2 + 3840*Y7^3 + 
  2181*Y0^2*Y8 + 1224*Y0*Y1*Y8 + 4016*Y1^2*Y8 + 2458*Y0*Y2*Y8 + 51*Y1*Y2*Y8 + 
  3756*Y2^2*Y8 + 1666*Y0*Y3*Y8 + 1009*Y1*Y3*Y8 + 2222*Y2*Y3*Y8 + 
  1799*Y3^2*Y8 + 2278*Y0*Y4*Y8 + 2150*Y1*Y4*Y8 + 1751*Y2*Y4*Y8 + 
  3186*Y3*Y4*Y8 + 2979*Y4^2*Y8 + 3890*Y0*Y5*Y8 + 2528*Y1*Y5*Y8 + 
  3375*Y2*Y5*Y8 + 3052*Y3*Y5*Y8 + 2227*Y4*Y5*Y8 + 4226*Y5^2*Y8 + 
  4286*Y0*Y6*Y8 + 980*Y1*Y6*Y8 + 1924*Y2*Y6*Y8 + 1717*Y3*Y6*Y8 + 
  547*Y4*Y6*Y8 + 741*Y5*Y6*Y8 + 406*Y6^2*Y8 + 3175*Y0*Y7*Y8 + 2639*Y1*Y7*Y8 + 
  2109*Y2*Y7*Y8 + 2612*Y3*Y7*Y8 + 89*Y4*Y7*Y8 + 2693*Y5*Y7*Y8 + 
  2694*Y6*Y7*Y8 + 1878*Y7^2*Y8 + 1772*Y0*Y8^2 + 2124*Y1*Y8^2 + 4125*Y2*Y8^2 + 
  1375*Y3*Y8^2 + 907*Y4*Y8^2 + 122*Y5*Y8^2 + 835*Y6*Y8^2 + 1170*Y7*Y8^2 + 
  414*Y8^3 + 2631*Y0^2*Y9 + 4091*Y0*Y1*Y9 + 581*Y1^2*Y9 + 2226*Y0*Y2*Y9 + 
  2318*Y1*Y2*Y9 + 3376*Y2^2*Y9 + 2093*Y0*Y3*Y9 + 3485*Y1*Y3*Y9 + 
  2375*Y2*Y3*Y9 + 804*Y3^2*Y9 + 3904*Y0*Y4*Y9 + 677*Y1*Y4*Y9 + 
  2094*Y2*Y4*Y9 + 3615*Y3*Y4*Y9 + 1125*Y4^2*Y9 + 1238*Y0*Y5*Y9 + 
  2814*Y1*Y5*Y9 + 668*Y2*Y5*Y9 + 2736*Y3*Y5*Y9 + 3426*Y4*Y5*Y9 + 
  227*Y5^2*Y9 + 389*Y0*Y6*Y9 + 2199*Y1*Y6*Y9 + 3757*Y2*Y6*Y9 + 575*Y3*Y6*Y9 + 
  569*Y4*Y6*Y9 + 3446*Y5*Y6*Y9 + 2981*Y6^2*Y9 + 160*Y0*Y7*Y9 + 
  1177*Y1*Y7*Y9 + 3908*Y2*Y7*Y9 + 3457*Y3*Y7*Y9 + 1522*Y4*Y7*Y9 + 
  2666*Y5*Y7*Y9 + 1983*Y6*Y7*Y9 + 3530*Y7^2*Y9 + 3637*Y0*Y8*Y9 + 
  3433*Y1*Y8*Y9 + 1898*Y2*Y8*Y9 + 244*Y3*Y8*Y9 + 2146*Y4*Y8*Y9 + 
  3318*Y5*Y8*Y9 + 1546*Y6*Y8*Y9 + 3252*Y7*Y8*Y9 + 497*Y8^2*Y9 + 
  2161*Y0*Y9^2 + 2746*Y1*Y9^2 + 765*Y2*Y9^2 + 722*Y3*Y9^2 + 3873*Y4*Y9^2 + 
  2290*Y5*Y9^2 + 3499*Y6*Y9^2 + 2140*Y7*Y9^2 + 2617*Y8*Y9^2 + 2462*Y9^3, 
 1789*Y0^3 + 2483*Y0^2*Y1 + 666*Y0*Y1^2 + 2562*Y1^3 + 1781*Y0^2*Y2 + 
  625*Y0*Y1*Y2 + 3657*Y1^2*Y2 + 3067*Y0*Y2^2 + 525*Y1*Y2^2 + 2063*Y2^3 + 
  1196*Y0^2*Y3 + 3102*Y0*Y1*Y3 + 1888*Y1^2*Y3 + 2219*Y0*Y2*Y3 + 
  3052*Y1*Y2*Y3 + 4063*Y2^2*Y3 + 2228*Y0*Y3^2 + 3000*Y1*Y3^2 + 3798*Y2*Y3^2 + 
  3988*Y3^3 + 529*Y0^2*Y4 + 3476*Y0*Y1*Y4 + 183*Y1^2*Y4 + 3992*Y0*Y2*Y4 + 
  618*Y1*Y2*Y4 + 3526*Y2^2*Y4 + 1210*Y0*Y3*Y4 + 2042*Y1*Y3*Y4 + 
  3613*Y2*Y3*Y4 + 1337*Y3^2*Y4 + 1929*Y0*Y4^2 + 2407*Y1*Y4^2 + 1751*Y2*Y4^2 + 
  541*Y3*Y4^2 + 2476*Y4^3 + 1679*Y0^2*Y5 + 912*Y0*Y1*Y5 + 2953*Y1^2*Y5 + 
  2047*Y0*Y2*Y5 + 361*Y1*Y2*Y5 + 2883*Y2^2*Y5 + 1296*Y0*Y3*Y5 + 
  4115*Y1*Y3*Y5 + 3760*Y2*Y3*Y5 + 2258*Y3^2*Y5 + 3358*Y0*Y4*Y5 + 
  2870*Y1*Y4*Y5 + 713*Y2*Y4*Y5 + 3779*Y3*Y4*Y5 + 1051*Y4^2*Y5 + 
  3498*Y0*Y5^2 + 278*Y1*Y5^2 + 3041*Y2*Y5^2 + 3448*Y3*Y5^2 + 1131*Y4*Y5^2 + 
  1990*Y5^3 + 2496*Y0^2*Y6 + 253*Y0*Y1*Y6 + 2145*Y1^2*Y6 + 3585*Y0*Y2*Y6 + 
  1868*Y1*Y2*Y6 + 1052*Y2^2*Y6 + 2444*Y0*Y3*Y6 + 3715*Y1*Y3*Y6 + 
  146*Y2*Y3*Y6 + 3773*Y3^2*Y6 + 3546*Y0*Y4*Y6 + 2233*Y1*Y4*Y6 + 
  2838*Y2*Y4*Y6 + 1561*Y3*Y4*Y6 + 1306*Y4^2*Y6 + 3317*Y0*Y5*Y6 + 
  3259*Y1*Y5*Y6 + 640*Y2*Y5*Y6 + 784*Y3*Y5*Y6 + 1290*Y4*Y5*Y6 + 
  1107*Y5^2*Y6 + 443*Y0*Y6^2 + 3579*Y1*Y6^2 + 3305*Y2*Y6^2 + 1111*Y3*Y6^2 + 
  1420*Y4*Y6^2 + 2615*Y5*Y6^2 + 860*Y6^3 + 931*Y0^2*Y7 + 2088*Y0*Y1*Y7 + 
  2943*Y1^2*Y7 + 2899*Y0*Y2*Y7 + 1804*Y1*Y2*Y7 + 3363*Y2^2*Y7 + 
  1923*Y0*Y3*Y7 + 1457*Y1*Y3*Y7 + 2690*Y2*Y3*Y7 + 3882*Y3^2*Y7 + 
  3948*Y0*Y4*Y7 + 3501*Y1*Y4*Y7 + 1812*Y2*Y4*Y7 + 2753*Y3*Y4*Y7 + 
  3712*Y4^2*Y7 + 3877*Y0*Y5*Y7 + 1063*Y1*Y5*Y7 + 565*Y2*Y5*Y7 + 
  1428*Y3*Y5*Y7 + 299*Y4*Y5*Y7 + 100*Y5^2*Y7 + 2895*Y0*Y6*Y7 + 
  1915*Y1*Y6*Y7 + 2207*Y2*Y6*Y7 + 3489*Y3*Y6*Y7 + 2696*Y4*Y6*Y7 + 
  2825*Y5*Y6*Y7 + 3981*Y6^2*Y7 + 1840*Y0*Y7^2 + 4187*Y1*Y7^2 + 73*Y2*Y7^2 + 
  3760*Y3*Y7^2 + 2100*Y4*Y7^2 + 2876*Y5*Y7^2 + 705*Y6*Y7^2 + 4178*Y7^3 + 
  2108*Y0^2*Y8 + 3732*Y0*Y1*Y8 + 2514*Y1^2*Y8 + 1221*Y0*Y2*Y8 + 
  4354*Y1*Y2*Y8 + 3561*Y2^2*Y8 + 434*Y0*Y3*Y8 + 3338*Y1*Y3*Y8 + 
  1425*Y2*Y3*Y8 + 2729*Y3^2*Y8 + 3953*Y0*Y4*Y8 + 2027*Y1*Y4*Y8 + 
  2461*Y2*Y4*Y8 + 1688*Y3*Y4*Y8 + 3011*Y4^2*Y8 + 690*Y0*Y5*Y8 + 
  977*Y1*Y5*Y8 + 2210*Y2*Y5*Y8 + 3147*Y3*Y5*Y8 + 1433*Y4*Y5*Y8 + 
  869*Y5^2*Y8 + 1093*Y0*Y6*Y8 + 4225*Y1*Y6*Y8 + 887*Y2*Y6*Y8 + 
  3417*Y3*Y6*Y8 + 4310*Y4*Y6*Y8 + 2873*Y5*Y6*Y8 + 2514*Y6^2*Y8 + 
  3709*Y0*Y7*Y8 + 4252*Y1*Y7*Y8 + 1445*Y2*Y7*Y8 + 903*Y3*Y7*Y8 + 
  20*Y4*Y7*Y8 + 615*Y5*Y7*Y8 + 1565*Y6*Y7*Y8 + 3321*Y7^2*Y8 + 3236*Y0*Y8^2 + 
  2386*Y1*Y8^2 + 618*Y2*Y8^2 + 2356*Y3*Y8^2 + 2690*Y4*Y8^2 + 446*Y5*Y8^2 + 
  4107*Y6*Y8^2 + 465*Y7*Y8^2 + 3584*Y8^3 + 2799*Y0^2*Y9 + 1326*Y0*Y1*Y9 + 
  3609*Y1^2*Y9 + 1304*Y0*Y2*Y9 + 3255*Y1*Y2*Y9 + 4330*Y2^2*Y9 + 
  2299*Y0*Y3*Y9 + 2*Y1*Y3*Y9 + 1310*Y2*Y3*Y9 + 2521*Y3^2*Y9 + 1163*Y0*Y4*Y9 + 
  4248*Y1*Y4*Y9 + 1153*Y2*Y4*Y9 + 1864*Y3*Y4*Y9 + 2413*Y4^2*Y9 + 
  2458*Y0*Y5*Y9 + 3956*Y1*Y5*Y9 + 1558*Y2*Y5*Y9 + 279*Y3*Y5*Y9 + 
  2233*Y4*Y5*Y9 + 1421*Y5^2*Y9 + 4179*Y0*Y6*Y9 + 2535*Y1*Y6*Y9 + 
  4011*Y2*Y6*Y9 + 890*Y3*Y6*Y9 + 4103*Y4*Y6*Y9 + 3744*Y5*Y6*Y9 + 
  3300*Y6^2*Y9 + 1669*Y0*Y7*Y9 + 2240*Y1*Y7*Y9 + 2177*Y2*Y7*Y9 + 
  2240*Y3*Y7*Y9 + 2108*Y4*Y7*Y9 + 3126*Y5*Y7*Y9 + 4306*Y6*Y7*Y9 + 
  2696*Y7^2*Y9 + 2301*Y0*Y8*Y9 + 4201*Y1*Y8*Y9 + 821*Y2*Y8*Y9 + 
  1128*Y3*Y8*Y9 + 922*Y4*Y8*Y9 + 1743*Y5*Y8*Y9 + 3329*Y6*Y8*Y9 + 
  1079*Y7*Y8*Y9 + 910*Y8^2*Y9 + 2430*Y0*Y9^2 + 4007*Y1*Y9^2 + 414*Y2*Y9^2 + 
  568*Y3*Y9^2 + 3184*Y4*Y9^2 + 1979*Y5*Y9^2 + 4037*Y6*Y9^2 + 491*Y7*Y9^2 + 
  1697*Y8*Y9^2 + 1014*Y9^3, 2319*Y0^3 + 198*Y0^2*Y1 + 3996*Y0*Y1^2 + 
  1160*Y1^3 + 284*Y0^2*Y2 + 274*Y0*Y1*Y2 + 1875*Y1^2*Y2 + 4312*Y0*Y2^2 + 
  2028*Y1*Y2^2 + 4001*Y2^3 + 4006*Y0^2*Y3 + 3893*Y0*Y1*Y3 + 2157*Y1^2*Y3 + 
  2898*Y0*Y2*Y3 + 1191*Y1*Y2*Y3 + 433*Y2^2*Y3 + 3398*Y0*Y3^2 + 1059*Y1*Y3^2 + 
  414*Y2*Y3^2 + 3820*Y3^3 + 1498*Y0^2*Y4 + 1819*Y0*Y1*Y4 + 4139*Y1^2*Y4 + 
  3868*Y0*Y2*Y4 + 2803*Y1*Y2*Y4 + 4190*Y2^2*Y4 + 2764*Y0*Y3*Y4 + 
  431*Y1*Y3*Y4 + 4091*Y2*Y3*Y4 + 327*Y3^2*Y4 + 2915*Y0*Y4^2 + 1964*Y1*Y4^2 + 
  3880*Y2*Y4^2 + 232*Y3*Y4^2 + 2256*Y4^3 + 3776*Y0^2*Y5 + 2210*Y0*Y1*Y5 + 
  3457*Y1^2*Y5 + 462*Y0*Y2*Y5 + 3102*Y1*Y2*Y5 + 3048*Y2^2*Y5 + 
  4102*Y0*Y3*Y5 + 2678*Y1*Y3*Y5 + 336*Y2*Y3*Y5 + 3730*Y3^2*Y5 + 
  1169*Y0*Y4*Y5 + 692*Y1*Y4*Y5 + 3971*Y2*Y4*Y5 + 2252*Y3*Y4*Y5 + 
  774*Y4^2*Y5 + 3429*Y0*Y5^2 + 3858*Y1*Y5^2 + 454*Y2*Y5^2 + 1183*Y3*Y5^2 + 
  1188*Y4*Y5^2 + 562*Y5^3 + 4095*Y0^2*Y6 + 3719*Y0*Y1*Y6 + 3529*Y1^2*Y6 + 
  1032*Y0*Y2*Y6 + 2018*Y1*Y2*Y6 + 3935*Y2^2*Y6 + 937*Y0*Y3*Y6 + 
  1513*Y1*Y3*Y6 + 360*Y2*Y3*Y6 + 1354*Y3^2*Y6 + 1330*Y0*Y4*Y6 + 
  973*Y1*Y4*Y6 + 731*Y2*Y4*Y6 + 1412*Y3*Y4*Y6 + 2603*Y4^2*Y6 + 75*Y0*Y5*Y6 + 
  3607*Y1*Y5*Y6 + 3197*Y2*Y5*Y6 + 4085*Y3*Y5*Y6 + 2177*Y4*Y5*Y6 + 
  1304*Y5^2*Y6 + 406*Y0*Y6^2 + 4287*Y1*Y6^2 + 2684*Y2*Y6^2 + 1464*Y3*Y6^2 + 
  3839*Y4*Y6^2 + 2392*Y5*Y6^2 + 338*Y6^3 + 427*Y0^2*Y7 + 2028*Y0*Y1*Y7 + 
  2189*Y1^2*Y7 + 1441*Y0*Y2*Y7 + 2705*Y1*Y2*Y7 + 2554*Y2^2*Y7 + 
  1239*Y0*Y3*Y7 + 986*Y1*Y3*Y7 + 2232*Y2*Y3*Y7 + 3658*Y3^2*Y7 + 
  150*Y0*Y4*Y7 + 1282*Y1*Y4*Y7 + 2033*Y2*Y4*Y7 + 4037*Y3*Y4*Y7 + 
  4288*Y4^2*Y7 + 2414*Y0*Y5*Y7 + 4115*Y1*Y5*Y7 + 3839*Y2*Y5*Y7 + 
  3006*Y3*Y5*Y7 + 4101*Y4*Y5*Y7 + 635*Y5^2*Y7 + 316*Y0*Y6*Y7 + 
  1005*Y1*Y6*Y7 + 657*Y2*Y6*Y7 + 1223*Y3*Y6*Y7 + 3983*Y4*Y6*Y7 + 
  2690*Y5*Y6*Y7 + 3457*Y6^2*Y7 + 1897*Y0*Y7^2 + 563*Y1*Y7^2 + 390*Y2*Y7^2 + 
  2231*Y3*Y7^2 + 2194*Y4*Y7^2 + 3803*Y5*Y7^2 + 745*Y6*Y7^2 + 629*Y7^3 + 
  1700*Y0^2*Y8 + 2887*Y0*Y1*Y8 + 1013*Y1^2*Y8 + 3591*Y0*Y2*Y8 + 
  3826*Y1*Y2*Y8 + 3066*Y2^2*Y8 + 114*Y0*Y3*Y8 + 1887*Y1*Y3*Y8 + 
  2792*Y2*Y3*Y8 + 2344*Y3^2*Y8 + 4301*Y0*Y4*Y8 + 4256*Y1*Y4*Y8 + 
  1686*Y2*Y4*Y8 + 2119*Y3*Y4*Y8 + 3750*Y4^2*Y8 + 3398*Y0*Y5*Y8 + 
  4204*Y1*Y5*Y8 + 1639*Y2*Y5*Y8 + 376*Y3*Y5*Y8 + 1682*Y4*Y5*Y8 + 
  3276*Y5^2*Y8 + 3334*Y0*Y6*Y8 + 2002*Y1*Y6*Y8 + 1926*Y2*Y6*Y8 + 
  2753*Y3*Y6*Y8 + 2521*Y4*Y6*Y8 + 804*Y5*Y6*Y8 + 1343*Y6^2*Y8 + 
  3127*Y0*Y7*Y8 + 4142*Y1*Y7*Y8 + 1453*Y2*Y7*Y8 + 4189*Y3*Y7*Y8 + 
  1809*Y4*Y7*Y8 + 3968*Y5*Y7*Y8 + 3393*Y6*Y7*Y8 + 2399*Y7^2*Y8 + 
  370*Y0*Y8^2 + 3264*Y1*Y8^2 + 1353*Y2*Y8^2 + 2634*Y3*Y8^2 + 1855*Y4*Y8^2 + 
  986*Y5*Y8^2 + 2026*Y6*Y8^2 + 2193*Y7*Y8^2 + 1913*Y8^3 + 1072*Y0^2*Y9 + 
  603*Y0*Y1*Y9 + 3175*Y1^2*Y9 + 3597*Y0*Y2*Y9 + 4284*Y1*Y2*Y9 + 
  3569*Y2^2*Y9 + 4179*Y0*Y3*Y9 + 945*Y1*Y3*Y9 + 4286*Y2*Y3*Y9 + 
  3695*Y3^2*Y9 + 3084*Y0*Y4*Y9 + 2926*Y1*Y4*Y9 + 4285*Y2*Y4*Y9 + 
  3612*Y3*Y4*Y9 + 253*Y4^2*Y9 + 2468*Y0*Y5*Y9 + 2644*Y1*Y5*Y9 + 
  602*Y2*Y5*Y9 + 1076*Y3*Y5*Y9 + 1296*Y4*Y5*Y9 + 1144*Y5^2*Y9 + 
  575*Y0*Y6*Y9 + 2956*Y1*Y6*Y9 + 188*Y2*Y6*Y9 + 4163*Y3*Y6*Y9 + 
  2301*Y4*Y6*Y9 + 1969*Y5*Y6*Y9 + 3893*Y6^2*Y9 + 2360*Y0*Y7*Y9 + 
  2730*Y1*Y7*Y9 + 1591*Y2*Y7*Y9 + 3101*Y3*Y7*Y9 + 4174*Y4*Y7*Y9 + 
  481*Y5*Y7*Y9 + 4055*Y6*Y7*Y9 + 4032*Y7^2*Y9 + 1681*Y0*Y8*Y9 + 
  2729*Y1*Y8*Y9 + 2812*Y2*Y8*Y9 + 2939*Y3*Y8*Y9 + 4266*Y4*Y8*Y9 + 
  809*Y5*Y8*Y9 + 1636*Y6*Y8*Y9 + 2134*Y7*Y8*Y9 + 3315*Y8^2*Y9 + 215*Y0*Y9^2 + 
  998*Y1*Y9^2 + 27*Y2*Y9^2 + 3367*Y3*Y9^2 + 3199*Y4*Y9^2 + 1824*Y5*Y9^2 + 
  894*Y6*Y9^2 + 3681*Y7*Y9^2 + 1787*Y8*Y9^2 + 3895*Y9^3, 
 1552*Y0^3 + 3524*Y0^2*Y1 + 2769*Y0*Y1^2 + 942*Y1^3 + 1918*Y0^2*Y2 + 
  602*Y0*Y1*Y2 + 2792*Y1^2*Y2 + 3355*Y0*Y2^2 + 3404*Y1*Y2^2 + 3000*Y2^3 + 
  3899*Y0^2*Y3 + 2107*Y0*Y1*Y3 + 2555*Y1^2*Y3 + 1757*Y0*Y2*Y3 + 
  2268*Y1*Y2*Y3 + 4318*Y2^2*Y3 + 331*Y0*Y3^2 + 3741*Y1*Y3^2 + 287*Y2*Y3^2 + 
  2922*Y3^3 + 3041*Y0^2*Y4 + 1137*Y0*Y1*Y4 + 2312*Y1^2*Y4 + 4218*Y0*Y2*Y4 + 
  3646*Y1*Y2*Y4 + 775*Y2^2*Y4 + 1384*Y0*Y3*Y4 + 4207*Y1*Y3*Y4 + 
  3153*Y2*Y3*Y4 + 1372*Y3^2*Y4 + 1648*Y0*Y4^2 + 1299*Y1*Y4^2 + 947*Y2*Y4^2 + 
  2202*Y3*Y4^2 + 2584*Y4^3 + 1901*Y0^2*Y5 + 952*Y0*Y1*Y5 + 346*Y1^2*Y5 + 
  1550*Y0*Y2*Y5 + 3957*Y1*Y2*Y5 + 303*Y2^2*Y5 + 3497*Y0*Y3*Y5 + 
  1841*Y1*Y3*Y5 + 3257*Y2*Y3*Y5 + 2810*Y3^2*Y5 + 2460*Y0*Y4*Y5 + 
  3304*Y1*Y4*Y5 + 4083*Y2*Y4*Y5 + 3108*Y3*Y4*Y5 + 116*Y4^2*Y5 + 
  1870*Y0*Y5^2 + 832*Y1*Y5^2 + 952*Y2*Y5^2 + 2137*Y3*Y5^2 + 2510*Y4*Y5^2 + 
  2424*Y5^3 + 1429*Y0^2*Y6 + 300*Y0*Y1*Y6 + 996*Y1^2*Y6 + 480*Y0*Y2*Y6 + 
  984*Y1*Y2*Y6 + 1005*Y2^2*Y6 + 2970*Y0*Y3*Y6 + 1775*Y1*Y3*Y6 + 
  553*Y2*Y3*Y6 + 2191*Y3^2*Y6 + 3634*Y0*Y4*Y6 + 1505*Y1*Y4*Y6 + 
  2494*Y2*Y4*Y6 + 1587*Y3*Y4*Y6 + 3122*Y4^2*Y6 + 1960*Y0*Y5*Y6 + 
  3336*Y1*Y5*Y6 + 4024*Y2*Y5*Y6 + 2301*Y3*Y5*Y6 + 3568*Y4*Y5*Y6 + 
  3526*Y5^2*Y6 + 2409*Y0*Y6^2 + 935*Y1*Y6^2 + 910*Y2*Y6^2 + 3278*Y3*Y6^2 + 
  511*Y4*Y6^2 + 2539*Y5*Y6^2 + 1590*Y6^3 + 3808*Y0^2*Y7 + 2129*Y0*Y1*Y7 + 
  1761*Y1^2*Y7 + 882*Y0*Y2*Y7 + 4083*Y1*Y2*Y7 + 4306*Y2^2*Y7 + 
  3891*Y0*Y3*Y7 + 666*Y1*Y3*Y7 + 1626*Y2*Y3*Y7 + 3921*Y3^2*Y7 + 
  1871*Y0*Y4*Y7 + 1812*Y1*Y4*Y7 + 2645*Y2*Y4*Y7 + 4123*Y3*Y4*Y7 + 
  2051*Y4^2*Y7 + 1030*Y0*Y5*Y7 + 1633*Y1*Y5*Y7 + 3372*Y2*Y5*Y7 + 
  3267*Y3*Y5*Y7 + 4332*Y4*Y5*Y7 + 2994*Y5^2*Y7 + 4185*Y0*Y6*Y7 + 
  4067*Y1*Y6*Y7 + 1267*Y2*Y6*Y7 + 2203*Y3*Y6*Y7 + 3896*Y4*Y6*Y7 + 
  2301*Y5*Y6*Y7 + 4191*Y6^2*Y7 + 2834*Y0*Y7^2 + 236*Y1*Y7^2 + 3066*Y2*Y7^2 + 
  4007*Y3*Y7^2 + 3683*Y4*Y7^2 + 908*Y5*Y7^2 + 1770*Y6*Y7^2 + 237*Y7^3 + 
  93*Y0^2*Y8 + 1198*Y0*Y1*Y8 + 2319*Y1^2*Y8 + 1398*Y0*Y2*Y8 + 3150*Y1*Y2*Y8 + 
  1800*Y2^2*Y8 + 1996*Y0*Y3*Y8 + 4019*Y1*Y3*Y8 + 3470*Y2*Y3*Y8 + 
  2903*Y3^2*Y8 + 332*Y0*Y4*Y8 + 3106*Y1*Y4*Y8 + 4251*Y2*Y4*Y8 + 
  1778*Y3*Y4*Y8 + 871*Y4^2*Y8 + 3408*Y0*Y5*Y8 + 3001*Y1*Y5*Y8 + 
  1424*Y2*Y5*Y8 + 614*Y3*Y5*Y8 + 2767*Y4*Y5*Y8 + 3759*Y5^2*Y8 + 
  469*Y0*Y6*Y8 + 2268*Y1*Y6*Y8 + 520*Y2*Y6*Y8 + 3383*Y3*Y6*Y8 + 
  554*Y4*Y6*Y8 + 1598*Y5*Y6*Y8 + 4017*Y6^2*Y8 + 1357*Y0*Y7*Y8 + 
  1347*Y1*Y7*Y8 + 148*Y2*Y7*Y8 + 1075*Y3*Y7*Y8 + 2691*Y4*Y7*Y8 + 
  1101*Y5*Y7*Y8 + 957*Y6*Y7*Y8 + 2789*Y7^2*Y8 + 2241*Y0*Y8^2 + 3076*Y1*Y8^2 + 
  489*Y2*Y8^2 + 3152*Y3*Y8^2 + 23*Y4*Y8^2 + 3833*Y5*Y8^2 + 3513*Y6*Y8^2 + 
  2133*Y7*Y8^2 + 528*Y8^3 + 2222*Y0^2*Y9 + 3241*Y0*Y1*Y9 + 3474*Y1^2*Y9 + 
  350*Y0*Y2*Y9 + 891*Y1*Y2*Y9 + 1277*Y2^2*Y9 + 1291*Y0*Y3*Y9 + 
  2300*Y1*Y3*Y9 + 1248*Y2*Y3*Y9 + 4236*Y3^2*Y9 + 1784*Y0*Y4*Y9 + 
  1609*Y1*Y4*Y9 + 2646*Y2*Y4*Y9 + 3862*Y3*Y4*Y9 + 1029*Y4^2*Y9 + 
  2339*Y0*Y5*Y9 + 190*Y1*Y5*Y9 + 3286*Y2*Y5*Y9 + 125*Y3*Y5*Y9 + 
  1916*Y4*Y5*Y9 + 4138*Y5^2*Y9 + 4263*Y0*Y6*Y9 + 2815*Y1*Y6*Y9 + 
  3802*Y2*Y6*Y9 + 440*Y3*Y6*Y9 + 4123*Y4*Y6*Y9 + 1512*Y5*Y6*Y9 + 
  3546*Y6^2*Y9 + 2308*Y0*Y7*Y9 + 1927*Y1*Y7*Y9 + 3718*Y2*Y7*Y9 + 
  3438*Y3*Y7*Y9 + 4171*Y4*Y7*Y9 + 2079*Y5*Y7*Y9 + 2765*Y6*Y7*Y9 + 
  1130*Y7^2*Y9 + 3718*Y0*Y8*Y9 + 3779*Y1*Y8*Y9 + 740*Y2*Y8*Y9 + 
  2182*Y3*Y8*Y9 + 3556*Y4*Y8*Y9 + 3598*Y5*Y8*Y9 + 1829*Y6*Y8*Y9 + 
  3338*Y7*Y8*Y9 + 1327*Y8^2*Y9 + 4154*Y0*Y9^2 + 1937*Y1*Y9^2 + 842*Y2*Y9^2 + 
  1619*Y3*Y9^2 + 1007*Y4*Y9^2 + 3545*Y5*Y9^2 + 1959*Y6*Y9^2 + 321*Y7*Y9^2 + 
  495*Y8*Y9^2 + 3224*Y9^3, 617*Y0^3 + 3285*Y0^2*Y1 + 2312*Y0*Y1^2 + 
  3821*Y1^3 + 843*Y0^2*Y2 + 1020*Y0*Y1*Y2 + 479*Y1^2*Y2 + 3115*Y0*Y2^2 + 
  3887*Y1*Y2^2 + 615*Y2^3 + 3526*Y0^2*Y3 + 2321*Y0*Y1*Y3 + 3023*Y1^2*Y3 + 
  3683*Y0*Y2*Y3 + 566*Y1*Y2*Y3 + 3744*Y2^2*Y3 + 1637*Y0*Y3^2 + 251*Y1*Y3^2 + 
  193*Y2*Y3^2 + 1809*Y3^3 + 666*Y0^2*Y4 + 2055*Y0*Y1*Y4 + 1240*Y1^2*Y4 + 
  1563*Y0*Y2*Y4 + 2551*Y1*Y2*Y4 + 2270*Y2^2*Y4 + 3340*Y0*Y3*Y4 + 
  1200*Y1*Y3*Y4 + 66*Y2*Y3*Y4 + 2702*Y3^2*Y4 + 1162*Y0*Y4^2 + 2973*Y1*Y4^2 + 
  312*Y2*Y4^2 + 1082*Y3*Y4^2 + 792*Y4^3 + 3925*Y0^2*Y5 + 3914*Y0*Y1*Y5 + 
  2804*Y1^2*Y5 + 1642*Y0*Y2*Y5 + 3908*Y1*Y2*Y5 + 533*Y2^2*Y5 + 859*Y0*Y3*Y5 + 
  1349*Y1*Y3*Y5 + 3740*Y2*Y3*Y5 + 1045*Y3^2*Y5 + 1247*Y0*Y4*Y5 + 
  1954*Y1*Y4*Y5 + 509*Y2*Y4*Y5 + 137*Y3*Y4*Y5 + 1084*Y4^2*Y5 + 3571*Y0*Y5^2 + 
  1131*Y1*Y5^2 + 70*Y2*Y5^2 + 1493*Y3*Y5^2 + 3444*Y4*Y5^2 + 2135*Y5^3 + 
  1818*Y0^2*Y6 + 1969*Y0*Y1*Y6 + 2617*Y1^2*Y6 + 866*Y0*Y2*Y6 + 
  3520*Y1*Y2*Y6 + 2251*Y2^2*Y6 + 851*Y0*Y3*Y6 + 117*Y1*Y3*Y6 + 642*Y2*Y3*Y6 + 
  1873*Y3^2*Y6 + 3360*Y0*Y4*Y6 + 734*Y1*Y4*Y6 + 4152*Y2*Y4*Y6 + 
  729*Y3*Y4*Y6 + 2236*Y4^2*Y6 + 2254*Y0*Y5*Y6 + 1570*Y1*Y5*Y6 + 
  3797*Y2*Y5*Y6 + 2385*Y3*Y5*Y6 + 348*Y4*Y5*Y6 + 3246*Y5^2*Y6 + 
  2844*Y0*Y6^2 + 719*Y1*Y6^2 + 3539*Y2*Y6^2 + 1220*Y3*Y6^2 + 212*Y4*Y6^2 + 
  207*Y5*Y6^2 + 992*Y6^3 + 4126*Y0^2*Y7 + 3755*Y0*Y1*Y7 + 408*Y1^2*Y7 + 
  619*Y0*Y2*Y7 + 4082*Y1*Y2*Y7 + 129*Y2^2*Y7 + 1657*Y0*Y3*Y7 + 
  3705*Y1*Y3*Y7 + 3041*Y2*Y3*Y7 + 1935*Y3^2*Y7 + 2343*Y0*Y4*Y7 + 
  3974*Y1*Y4*Y7 + 4182*Y2*Y4*Y7 + 3617*Y3*Y4*Y7 + 3425*Y4^2*Y7 + 
  154*Y0*Y5*Y7 + 971*Y1*Y5*Y7 + 2948*Y2*Y5*Y7 + 1751*Y3*Y5*Y7 + 
  1019*Y4*Y5*Y7 + 3993*Y5^2*Y7 + 2197*Y0*Y6*Y7 + 2641*Y1*Y6*Y7 + 
  1343*Y2*Y6*Y7 + 3219*Y3*Y6*Y7 + 3628*Y4*Y6*Y7 + 1195*Y5*Y6*Y7 + 
  3893*Y6^2*Y7 + 3181*Y0*Y7^2 + 3571*Y1*Y7^2 + 898*Y2*Y7^2 + 1955*Y3*Y7^2 + 
  3478*Y4*Y7^2 + 3683*Y5*Y7^2 + 2652*Y6*Y7^2 + 2010*Y7^3 + 286*Y0^2*Y8 + 
  454*Y0*Y1*Y8 + 2271*Y1^2*Y8 + 4142*Y0*Y2*Y8 + 1101*Y1*Y2*Y8 + 
  3508*Y2^2*Y8 + 2792*Y0*Y3*Y8 + 4177*Y1*Y3*Y8 + 510*Y2*Y3*Y8 + 
  2157*Y3^2*Y8 + 3876*Y0*Y4*Y8 + 1711*Y1*Y4*Y8 + 364*Y2*Y4*Y8 + 
  2881*Y3*Y4*Y8 + 3442*Y4^2*Y8 + 2189*Y0*Y5*Y8 + 2338*Y1*Y5*Y8 + 
  1292*Y2*Y5*Y8 + 3214*Y3*Y5*Y8 + 3482*Y4*Y5*Y8 + 2017*Y5^2*Y8 + 
  1648*Y0*Y6*Y8 + 982*Y1*Y6*Y8 + 3056*Y2*Y6*Y8 + 1241*Y3*Y6*Y8 + 
  4320*Y4*Y6*Y8 + 1508*Y5*Y6*Y8 + 1102*Y6^2*Y8 + 1387*Y0*Y7*Y8 + 
  515*Y1*Y7*Y8 + 2980*Y2*Y7*Y8 + 4243*Y3*Y7*Y8 + 2829*Y4*Y7*Y8 + 
  3760*Y5*Y7*Y8 + 1685*Y6*Y7*Y8 + 2727*Y7^2*Y8 + 3892*Y0*Y8^2 + 198*Y1*Y8^2 + 
  3475*Y2*Y8^2 + 2525*Y3*Y8^2 + 3870*Y4*Y8^2 + 685*Y5*Y8^2 + 4093*Y6*Y8^2 + 
  3307*Y7*Y8^2 + 932*Y8^3 + 845*Y0^2*Y9 + 903*Y0*Y1*Y9 + 2582*Y1^2*Y9 + 
  57*Y0*Y2*Y9 + 1456*Y1*Y2*Y9 + 273*Y2^2*Y9 + 3349*Y0*Y3*Y9 + 1093*Y1*Y3*Y9 + 
  2894*Y2*Y3*Y9 + 2964*Y3^2*Y9 + 1051*Y0*Y4*Y9 + 1576*Y1*Y4*Y9 + 
  2419*Y2*Y4*Y9 + 4045*Y3*Y4*Y9 + 2225*Y4^2*Y9 + 2236*Y0*Y5*Y9 + 
  2187*Y1*Y5*Y9 + 3472*Y2*Y5*Y9 + 1305*Y3*Y5*Y9 + 3147*Y4*Y5*Y9 + 
  4215*Y5^2*Y9 + 1738*Y0*Y6*Y9 + 3614*Y1*Y6*Y9 + 1731*Y2*Y6*Y9 + 
  477*Y3*Y6*Y9 + 2021*Y4*Y6*Y9 + 127*Y5*Y6*Y9 + 3130*Y6^2*Y9 + 8*Y0*Y7*Y9 + 
  2054*Y1*Y7*Y9 + 1094*Y2*Y7*Y9 + 3381*Y3*Y7*Y9 + 1703*Y4*Y7*Y9 + 
  1933*Y5*Y7*Y9 + 3733*Y6*Y7*Y9 + 96*Y7^2*Y9 + 2706*Y0*Y8*Y9 + 366*Y1*Y8*Y9 + 
  2486*Y2*Y8*Y9 + 4187*Y3*Y8*Y9 + 1189*Y4*Y8*Y9 + 978*Y5*Y8*Y9 + 
  2020*Y6*Y8*Y9 + 2562*Y7*Y8*Y9 + 2426*Y8^2*Y9 + 2540*Y0*Y9^2 + 177*Y1*Y9^2 + 
  233*Y2*Y9^2 + 2081*Y3*Y9^2 + 2166*Y4*Y9^2 + 3229*Y5*Y9^2 + 3464*Y6*Y9^2 + 
  2072*Y7*Y9^2 + 1056*Y8*Y9^2 + 3462*Y9^3, 2527*Y0^3 + 586*Y0^2*Y1 + 
  1811*Y0*Y1^2 + 2927*Y1^3 + 3919*Y0^2*Y2 + 1112*Y0*Y1*Y2 + 2847*Y1^2*Y2 + 
  156*Y0*Y2^2 + 1456*Y1*Y2^2 + 2900*Y2^3 + 2238*Y0^2*Y3 + 1646*Y0*Y1*Y3 + 
  166*Y1^2*Y3 + 1012*Y0*Y2*Y3 + 30*Y1*Y2*Y3 + 1947*Y2^2*Y3 + 2224*Y0*Y3^2 + 
  1552*Y1*Y3^2 + 22*Y2*Y3^2 + 298*Y3^3 + 1068*Y0^2*Y4 + 4018*Y0*Y1*Y4 + 
  3680*Y1^2*Y4 + 3479*Y0*Y2*Y4 + 1081*Y1*Y2*Y4 + 2025*Y2^2*Y4 + 
  3704*Y0*Y3*Y4 + 2225*Y1*Y3*Y4 + 174*Y2*Y3*Y4 + 3684*Y3^2*Y4 + 
  2809*Y0*Y4^2 + 2351*Y1*Y4^2 + 2102*Y2*Y4^2 + 2959*Y3*Y4^2 + 2393*Y4^3 + 
  2404*Y0^2*Y5 + 652*Y0*Y1*Y5 + 1444*Y1^2*Y5 + 3461*Y0*Y2*Y5 + 
  3683*Y1*Y2*Y5 + 1039*Y2^2*Y5 + 2001*Y0*Y3*Y5 + 678*Y1*Y3*Y5 + 
  1291*Y2*Y3*Y5 + 1355*Y3^2*Y5 + 1185*Y0*Y4*Y5 + 2502*Y1*Y4*Y5 + 
  331*Y2*Y4*Y5 + 4319*Y3*Y4*Y5 + 692*Y4^2*Y5 + 2384*Y0*Y5^2 + 4018*Y1*Y5^2 + 
  1908*Y2*Y5^2 + 912*Y3*Y5^2 + 3528*Y4*Y5^2 + 1352*Y5^3 + 2087*Y0^2*Y6 + 
  2576*Y0*Y1*Y6 + 785*Y1^2*Y6 + 266*Y0*Y2*Y6 + 1473*Y1*Y2*Y6 + 3486*Y2^2*Y6 + 
  4240*Y0*Y3*Y6 + 2401*Y1*Y3*Y6 + 3477*Y2*Y3*Y6 + 4255*Y3^2*Y6 + 
  2791*Y0*Y4*Y6 + 669*Y1*Y4*Y6 + 3621*Y2*Y4*Y6 + 2501*Y3*Y4*Y6 + 
  2206*Y4^2*Y6 + 3273*Y0*Y5*Y6 + 507*Y1*Y5*Y6 + 2616*Y2*Y5*Y6 + 
  3541*Y3*Y5*Y6 + 1766*Y4*Y5*Y6 + 2117*Y5^2*Y6 + 1985*Y0*Y6^2 + 
  3968*Y1*Y6^2 + 4131*Y2*Y6^2 + 343*Y3*Y6^2 + 2625*Y4*Y6^2 + 4008*Y5*Y6^2 + 
  700*Y6^3 + 3526*Y0^2*Y7 + 2223*Y0*Y1*Y7 + 1361*Y1^2*Y7 + 1530*Y0*Y2*Y7 + 
  3746*Y1*Y2*Y7 + 773*Y2^2*Y7 + 1315*Y0*Y3*Y7 + 374*Y1*Y3*Y7 + 
  2695*Y2*Y3*Y7 + 1649*Y3^2*Y7 + 1560*Y0*Y4*Y7 + 3624*Y1*Y4*Y7 + 
  1597*Y2*Y4*Y7 + 2542*Y3*Y4*Y7 + 3269*Y4^2*Y7 + 3698*Y0*Y5*Y7 + 
  3095*Y1*Y5*Y7 + 1176*Y2*Y5*Y7 + 2805*Y3*Y5*Y7 + 3752*Y4*Y5*Y7 + 
  4148*Y5^2*Y7 + 219*Y0*Y6*Y7 + 3506*Y1*Y6*Y7 + 714*Y2*Y6*Y7 + 
  2201*Y3*Y6*Y7 + 2136*Y4*Y6*Y7 + 2406*Y5*Y6*Y7 + 3360*Y6^2*Y7 + 
  974*Y0*Y7^2 + 4176*Y1*Y7^2 + 2541*Y2*Y7^2 + 66*Y3*Y7^2 + 3760*Y4*Y7^2 + 
  2094*Y5*Y7^2 + 524*Y6*Y7^2 + 3861*Y7^3 + 1747*Y0^2*Y8 + 3962*Y0*Y1*Y8 + 
  3897*Y1^2*Y8 + 712*Y0*Y2*Y8 + 2117*Y1*Y2*Y8 + 4299*Y2^2*Y8 + 
  2312*Y0*Y3*Y8 + 4253*Y1*Y3*Y8 + 2938*Y2*Y3*Y8 + 120*Y3^2*Y8 + 
  4088*Y0*Y4*Y8 + 2344*Y1*Y4*Y8 + 2506*Y2*Y4*Y8 + 1119*Y3*Y4*Y8 + 
  1832*Y4^2*Y8 + 2419*Y0*Y5*Y8 + 1855*Y1*Y5*Y8 + 3652*Y2*Y5*Y8 + 
  3908*Y3*Y5*Y8 + 211*Y4*Y5*Y8 + 1749*Y5^2*Y8 + 2624*Y0*Y6*Y8 + 
  609*Y1*Y6*Y8 + 4026*Y2*Y6*Y8 + 928*Y3*Y6*Y8 + 1440*Y4*Y6*Y8 + 
  2710*Y5*Y6*Y8 + 1175*Y6^2*Y8 + 841*Y0*Y7*Y8 + 4092*Y1*Y7*Y8 + 
  891*Y2*Y7*Y8 + 2290*Y3*Y7*Y8 + 615*Y4*Y7*Y8 + 738*Y5*Y7*Y8 + 
  1092*Y6*Y7*Y8 + 165*Y7^2*Y8 + 3801*Y0*Y8^2 + 2638*Y1*Y8^2 + 4283*Y2*Y8^2 + 
  2919*Y3*Y8^2 + 2614*Y4*Y8^2 + 3472*Y5*Y8^2 + 86*Y6*Y8^2 + 914*Y7*Y8^2 + 
  4248*Y8^3 + 453*Y0^2*Y9 + 1964*Y0*Y1*Y9 + 1849*Y1^2*Y9 + 967*Y0*Y2*Y9 + 
  284*Y1*Y2*Y9 + 1111*Y2^2*Y9 + 3056*Y0*Y3*Y9 + 3947*Y1*Y3*Y9 + 
  3894*Y2*Y3*Y9 + 3297*Y3^2*Y9 + 2303*Y0*Y4*Y9 + 1864*Y1*Y4*Y9 + 
  3690*Y2*Y4*Y9 + 3162*Y3*Y4*Y9 + 2939*Y4^2*Y9 + 3177*Y0*Y5*Y9 + 
  1050*Y1*Y5*Y9 + 1898*Y2*Y5*Y9 + 1813*Y3*Y5*Y9 + 1173*Y4*Y5*Y9 + 
  3725*Y5^2*Y9 + 2632*Y0*Y6*Y9 + 3831*Y1*Y6*Y9 + 4289*Y2*Y6*Y9 + 
  1113*Y3*Y6*Y9 + 3024*Y4*Y6*Y9 + 1289*Y5*Y6*Y9 + 2312*Y6^2*Y9 + 
  1036*Y0*Y7*Y9 + 3589*Y1*Y7*Y9 + 4334*Y2*Y7*Y9 + 410*Y3*Y7*Y9 + 
  2026*Y4*Y7*Y9 + 885*Y5*Y7*Y9 + 4123*Y6*Y7*Y9 + 731*Y7^2*Y9 + 
  4193*Y0*Y8*Y9 + 781*Y1*Y8*Y9 + 418*Y2*Y8*Y9 + 268*Y3*Y8*Y9 + 
  4240*Y4*Y8*Y9 + 1080*Y5*Y8*Y9 + 2383*Y6*Y8*Y9 + 4095*Y7*Y8*Y9 + 
  793*Y8^2*Y9 + 2775*Y0*Y9^2 + 805*Y1*Y9^2 + 1117*Y2*Y9^2 + 1252*Y3*Y9^2 + 
  85*Y4*Y9^2 + 2662*Y5*Y9^2 + 1219*Y6*Y9^2 + 1895*Y7*Y9^2 + 1248*Y8*Y9^2 + 
  1060*Y9^3, 2598*Y0^3 + 756*Y0^2*Y1 + 173*Y0*Y1^2 + 1930*Y1^3 + 
  347*Y0^2*Y2 + 92*Y0*Y1*Y2 + 2791*Y1^2*Y2 + 3042*Y0*Y2^2 + 559*Y1*Y2^2 + 
  1869*Y2^3 + 2626*Y0^2*Y3 + 2091*Y0*Y1*Y3 + 3829*Y1^2*Y3 + 78*Y0*Y2*Y3 + 
  833*Y1*Y2*Y3 + 3729*Y2^2*Y3 + 4294*Y0*Y3^2 + 1165*Y1*Y3^2 + 3206*Y2*Y3^2 + 
  2524*Y3^3 + 1092*Y0^2*Y4 + 2048*Y0*Y1*Y4 + 394*Y1^2*Y4 + 1903*Y0*Y2*Y4 + 
  1867*Y1*Y2*Y4 + 4307*Y2^2*Y4 + 417*Y0*Y3*Y4 + 853*Y1*Y3*Y4 + 721*Y2*Y3*Y4 + 
  2513*Y3^2*Y4 + 2613*Y0*Y4^2 + 2652*Y1*Y4^2 + 4362*Y2*Y4^2 + 3362*Y3*Y4^2 + 
  1886*Y4^3 + 1229*Y0^2*Y5 + 3273*Y0*Y1*Y5 + 471*Y1^2*Y5 + 1902*Y0*Y2*Y5 + 
  110*Y1*Y2*Y5 + 4279*Y2^2*Y5 + 70*Y0*Y3*Y5 + 2670*Y1*Y3*Y5 + 2543*Y2*Y3*Y5 + 
  1413*Y3^2*Y5 + 3123*Y0*Y4*Y5 + 1031*Y1*Y4*Y5 + 1009*Y2*Y4*Y5 + 
  33*Y3*Y4*Y5 + 2711*Y4^2*Y5 + 4195*Y0*Y5^2 + 2099*Y1*Y5^2 + 3059*Y2*Y5^2 + 
  488*Y3*Y5^2 + 281*Y4*Y5^2 + 2590*Y5^3 + 1685*Y0^2*Y6 + 1849*Y0*Y1*Y6 + 
  4109*Y1^2*Y6 + 405*Y0*Y2*Y6 + 2164*Y1*Y2*Y6 + 947*Y2^2*Y6 + 4173*Y0*Y3*Y6 + 
  388*Y1*Y3*Y6 + 1574*Y2*Y3*Y6 + 950*Y3^2*Y6 + 1580*Y0*Y4*Y6 + 
  3179*Y1*Y4*Y6 + 3785*Y2*Y4*Y6 + 730*Y3*Y4*Y6 + 3336*Y4^2*Y6 + 
  2015*Y0*Y5*Y6 + 3798*Y1*Y5*Y6 + 2445*Y2*Y5*Y6 + 1888*Y3*Y5*Y6 + 
  2141*Y4*Y5*Y6 + 2770*Y5^2*Y6 + 4277*Y0*Y6^2 + 1401*Y1*Y6^2 + 3999*Y2*Y6^2 + 
  1582*Y3*Y6^2 + 1185*Y4*Y6^2 + 3314*Y5*Y6^2 + 3995*Y6^3 + 2999*Y0^2*Y7 + 
  1629*Y0*Y1*Y7 + 2661*Y1^2*Y7 + 1551*Y0*Y2*Y7 + 1797*Y1*Y2*Y7 + 
  1830*Y2^2*Y7 + 2302*Y0*Y3*Y7 + 4359*Y1*Y3*Y7 + 2968*Y2*Y3*Y7 + 
  459*Y3^2*Y7 + 3005*Y0*Y4*Y7 + 461*Y1*Y4*Y7 + 4171*Y2*Y4*Y7 + 
  3940*Y3*Y4*Y7 + 1222*Y4^2*Y7 + 4214*Y0*Y5*Y7 + 355*Y1*Y5*Y7 + 
  4176*Y2*Y5*Y7 + 1346*Y3*Y5*Y7 + 1549*Y4*Y5*Y7 + 1110*Y5^2*Y7 + 
  920*Y0*Y6*Y7 + 1678*Y1*Y6*Y7 + 125*Y2*Y6*Y7 + 2266*Y3*Y6*Y7 + 
  3020*Y4*Y6*Y7 + 1219*Y5*Y6*Y7 + 168*Y6^2*Y7 + 3740*Y0*Y7^2 + 4188*Y1*Y7^2 + 
  36*Y2*Y7^2 + 4305*Y3*Y7^2 + 2079*Y4*Y7^2 + 1894*Y5*Y7^2 + 4104*Y6*Y7^2 + 
  1416*Y7^3 + 602*Y0^2*Y8 + 2803*Y0*Y1*Y8 + 251*Y1^2*Y8 + 3665*Y0*Y2*Y8 + 
  293*Y1*Y2*Y8 + 1712*Y2^2*Y8 + 1386*Y0*Y3*Y8 + 2431*Y1*Y3*Y8 + 
  351*Y2*Y3*Y8 + 3867*Y3^2*Y8 + 4294*Y0*Y4*Y8 + 278*Y1*Y4*Y8 + 706*Y2*Y4*Y8 + 
  2016*Y3*Y4*Y8 + 375*Y4^2*Y8 + 3560*Y0*Y5*Y8 + 3309*Y1*Y5*Y8 + 
  3419*Y2*Y5*Y8 + 1446*Y3*Y5*Y8 + 848*Y4*Y5*Y8 + 4043*Y5^2*Y8 + 
  173*Y0*Y6*Y8 + 623*Y1*Y6*Y8 + 2392*Y2*Y6*Y8 + 1912*Y3*Y6*Y8 + 
  1440*Y4*Y6*Y8 + 3771*Y5*Y6*Y8 + 1470*Y6^2*Y8 + 1468*Y0*Y7*Y8 + 
  3885*Y1*Y7*Y8 + 879*Y2*Y7*Y8 + 2246*Y3*Y7*Y8 + 1548*Y4*Y7*Y8 + 
  2405*Y5*Y7*Y8 + 2273*Y6*Y7*Y8 + 3352*Y7^2*Y8 + 2585*Y0*Y8^2 + 
  1203*Y1*Y8^2 + 3860*Y2*Y8^2 + 1148*Y3*Y8^2 + 567*Y4*Y8^2 + 2516*Y5*Y8^2 + 
  3740*Y6*Y8^2 + 2195*Y7*Y8^2 + 1798*Y8^3 + 3298*Y0^2*Y9 + 3758*Y0*Y1*Y9 + 
  1555*Y1^2*Y9 + 1572*Y0*Y2*Y9 + 3726*Y1*Y2*Y9 + 1452*Y2^2*Y9 + 
  1588*Y0*Y3*Y9 + 1372*Y1*Y3*Y9 + 2104*Y2*Y3*Y9 + 3574*Y3^2*Y9 + 
  2793*Y0*Y4*Y9 + 1421*Y1*Y4*Y9 + 1464*Y2*Y4*Y9 + 2535*Y3*Y4*Y9 + 
  1742*Y4^2*Y9 + 2590*Y0*Y5*Y9 + 3345*Y1*Y5*Y9 + 1415*Y2*Y5*Y9 + 
  3281*Y3*Y5*Y9 + 388*Y5^2*Y9 + 480*Y0*Y6*Y9 + 4058*Y1*Y6*Y9 + 
  2329*Y2*Y6*Y9 + 3877*Y3*Y6*Y9 + 1956*Y4*Y6*Y9 + 302*Y5*Y6*Y9 + 
  1154*Y6^2*Y9 + 3140*Y0*Y7*Y9 + 330*Y1*Y7*Y9 + 3713*Y2*Y7*Y9 + 
  3604*Y3*Y7*Y9 + 1876*Y4*Y7*Y9 + 1205*Y5*Y7*Y9 + 4152*Y6*Y7*Y9 + 
  3888*Y7^2*Y9 + 3789*Y0*Y8*Y9 + 4173*Y1*Y8*Y9 + 2852*Y2*Y8*Y9 + 
  3737*Y3*Y8*Y9 + 438*Y4*Y8*Y9 + 3417*Y5*Y8*Y9 + 3597*Y6*Y8*Y9 + 
  2766*Y7*Y8*Y9 + 3874*Y8^2*Y9 + 2614*Y0*Y9^2 + 2632*Y1*Y9^2 + 247*Y2*Y9^2 + 
  252*Y3*Y9^2 + 3769*Y4*Y9^2 + 2877*Y5*Y9^2 + 3905*Y6*Y9^2 + 3313*Y7*Y9^2 + 
  203*Y8*Y9^2 + 4181*Y9^3, 3101*Y0^3 + 3809*Y0^2*Y1 + 2039*Y0*Y1^2 + 
  485*Y1^3 + 27*Y0^2*Y2 + 738*Y0*Y1*Y2 + 3826*Y1^2*Y2 + 4198*Y0*Y2^2 + 
  2071*Y1*Y2^2 + 460*Y2^3 + 3566*Y0^2*Y3 + 3251*Y0*Y1*Y3 + 3244*Y1^2*Y3 + 
  4036*Y0*Y2*Y3 + 798*Y1*Y2*Y3 + 741*Y2^2*Y3 + 3056*Y0*Y3^2 + 212*Y1*Y3^2 + 
  1211*Y2*Y3^2 + 474*Y3^3 + 371*Y0^2*Y4 + 1962*Y0*Y1*Y4 + 3716*Y1^2*Y4 + 
  3332*Y0*Y2*Y4 + 2585*Y1*Y2*Y4 + 2806*Y2^2*Y4 + 1320*Y0*Y3*Y4 + 
  2923*Y1*Y3*Y4 + 1004*Y2*Y3*Y4 + 707*Y3^2*Y4 + 2606*Y0*Y4^2 + 1028*Y1*Y4^2 + 
  2853*Y2*Y4^2 + 1116*Y3*Y4^2 + 4002*Y4^3 + 3533*Y0^2*Y5 + 1716*Y0*Y1*Y5 + 
  2629*Y1^2*Y5 + 2564*Y0*Y2*Y5 + 573*Y1*Y2*Y5 + 776*Y2^2*Y5 + 324*Y0*Y3*Y5 + 
  2776*Y1*Y3*Y5 + 227*Y2*Y3*Y5 + 994*Y3^2*Y5 + 386*Y0*Y4*Y5 + 936*Y1*Y4*Y5 + 
  2484*Y2*Y4*Y5 + 4035*Y3*Y4*Y5 + 3132*Y4^2*Y5 + 1864*Y0*Y5^2 + 
  4183*Y1*Y5^2 + 2628*Y2*Y5^2 + 835*Y3*Y5^2 + 1408*Y4*Y5^2 + 3795*Y5^3 + 
  1799*Y0^2*Y6 + 4022*Y0*Y1*Y6 + 1224*Y1^2*Y6 + 1852*Y0*Y2*Y6 + 
  117*Y1*Y2*Y6 + 2648*Y2^2*Y6 + 3008*Y0*Y3*Y6 + 1715*Y1*Y3*Y6 + 
  1825*Y2*Y3*Y6 + 613*Y3^2*Y6 + 3208*Y0*Y4*Y6 + 3914*Y1*Y4*Y6 + 
  979*Y2*Y4*Y6 + 4311*Y3*Y4*Y6 + 721*Y4^2*Y6 + 4358*Y0*Y5*Y6 + 
  3837*Y1*Y5*Y6 + 977*Y2*Y5*Y6 + 858*Y3*Y5*Y6 + 520*Y4*Y5*Y6 + 397*Y5^2*Y6 + 
  1374*Y0*Y6^2 + 2825*Y1*Y6^2 + 445*Y2*Y6^2 + 3010*Y3*Y6^2 + 4248*Y4*Y6^2 + 
  3525*Y5*Y6^2 + 2588*Y6^3 + 2043*Y0^2*Y7 + 365*Y0*Y1*Y7 + 1251*Y1^2*Y7 + 
  2085*Y0*Y2*Y7 + 2118*Y1*Y2*Y7 + 4062*Y2^2*Y7 + 2679*Y0*Y3*Y7 + 
  2108*Y1*Y3*Y7 + 2583*Y2*Y3*Y7 + 4090*Y3^2*Y7 + 685*Y0*Y4*Y7 + 
  1615*Y1*Y4*Y7 + 145*Y2*Y4*Y7 + 564*Y3*Y4*Y7 + 1783*Y4^2*Y7 + 
  1115*Y0*Y5*Y7 + 4226*Y1*Y5*Y7 + 2477*Y2*Y5*Y7 + 1631*Y3*Y5*Y7 + 
  2311*Y4*Y5*Y7 + 2795*Y5^2*Y7 + 2626*Y0*Y6*Y7 + 2188*Y1*Y6*Y7 + 
  2130*Y2*Y6*Y7 + 4134*Y3*Y6*Y7 + 451*Y4*Y6*Y7 + 4218*Y5*Y6*Y7 + 
  891*Y6^2*Y7 + 4033*Y0*Y7^2 + 3190*Y1*Y7^2 + 3957*Y2*Y7^2 + 3369*Y3*Y7^2 + 
  108*Y4*Y7^2 + 2015*Y5*Y7^2 + 3417*Y6*Y7^2 + 518*Y7^3 + 1842*Y0^2*Y8 + 
  4129*Y0*Y1*Y8 + 4107*Y1^2*Y8 + 3034*Y0*Y2*Y8 + 20*Y1*Y2*Y8 + 4169*Y2^2*Y8 + 
  3924*Y0*Y3*Y8 + 3096*Y1*Y3*Y8 + 1739*Y2*Y3*Y8 + 3733*Y3^2*Y8 + 
  3962*Y0*Y4*Y8 + 3421*Y1*Y4*Y8 + 3976*Y2*Y4*Y8 + 1165*Y3*Y4*Y8 + 
  3085*Y4^2*Y8 + 882*Y0*Y5*Y8 + 1297*Y1*Y5*Y8 + 1210*Y2*Y5*Y8 + 
  1143*Y3*Y5*Y8 + 1371*Y4*Y5*Y8 + 2268*Y5^2*Y8 + 795*Y0*Y6*Y8 + 
  453*Y1*Y6*Y8 + 330*Y2*Y6*Y8 + 2428*Y3*Y6*Y8 + 3497*Y4*Y6*Y8 + 
  626*Y5*Y6*Y8 + 1505*Y6^2*Y8 + 2141*Y0*Y7*Y8 + 3715*Y1*Y7*Y8 + 
  1657*Y2*Y7*Y8 + 1382*Y3*Y7*Y8 + 792*Y4*Y7*Y8 + 352*Y5*Y7*Y8 + 
  1142*Y6*Y7*Y8 + 3829*Y7^2*Y8 + 3564*Y0*Y8^2 + 982*Y1*Y8^2 + 1043*Y2*Y8^2 + 
  2558*Y3*Y8^2 + 1164*Y4*Y8^2 + 1442*Y5*Y8^2 + 966*Y6*Y8^2 + 4273*Y7*Y8^2 + 
  3406*Y8^3 + 3404*Y0^2*Y9 + 2660*Y0*Y1*Y9 + 2228*Y1^2*Y9 + 2780*Y0*Y2*Y9 + 
  860*Y1*Y2*Y9 + 4026*Y2^2*Y9 + 764*Y0*Y3*Y9 + 3695*Y1*Y3*Y9 + 
  1536*Y2*Y3*Y9 + 1970*Y3^2*Y9 + 63*Y0*Y4*Y9 + 1443*Y1*Y4*Y9 + 990*Y2*Y4*Y9 + 
  3633*Y3*Y4*Y9 + 49*Y4^2*Y9 + 1317*Y0*Y5*Y9 + 4152*Y1*Y5*Y9 + 
  1523*Y2*Y5*Y9 + 339*Y3*Y5*Y9 + 74*Y4*Y5*Y9 + 2973*Y5^2*Y9 + 2781*Y0*Y6*Y9 + 
  789*Y1*Y6*Y9 + 3784*Y2*Y6*Y9 + 4229*Y3*Y6*Y9 + 2947*Y4*Y6*Y9 + 
  527*Y5*Y6*Y9 + 1568*Y6^2*Y9 + 2150*Y0*Y7*Y9 + 56*Y1*Y7*Y9 + 2299*Y2*Y7*Y9 + 
  72*Y3*Y7*Y9 + 38*Y4*Y7*Y9 + 1951*Y5*Y7*Y9 + 1291*Y6*Y7*Y9 + 660*Y7^2*Y9 + 
  1095*Y0*Y8*Y9 + 790*Y1*Y8*Y9 + 121*Y2*Y8*Y9 + 2716*Y3*Y8*Y9 + 
  656*Y4*Y8*Y9 + 1635*Y5*Y8*Y9 + 991*Y6*Y8*Y9 + 3044*Y7*Y8*Y9 + 
  3401*Y8^2*Y9 + 612*Y0*Y9^2 + 2177*Y1*Y9^2 + 266*Y2*Y9^2 + 2698*Y3*Y9^2 + 
  288*Y4*Y9^2 + 4075*Y5*Y9^2 + 510*Y6*Y9^2 + 1783*Y7*Y9^2 + 47*Y8*Y9^2 + 
  3568*Y9^3, 2693*Y0^3 + 1256*Y0^2*Y1 + 1061*Y0*Y1^2 + 4080*Y1^3 + 
  2510*Y0^2*Y2 + 2651*Y0*Y1*Y2 + 4029*Y1^2*Y2 + 4112*Y0*Y2^2 + 785*Y1*Y2^2 + 
  4246*Y2^3 + 2039*Y0^2*Y3 + 394*Y0*Y1*Y3 + 2896*Y1^2*Y3 + 2981*Y0*Y2*Y3 + 
  1048*Y1*Y2*Y3 + 1238*Y2^2*Y3 + 1014*Y0*Y3^2 + 3132*Y1*Y3^2 + 4175*Y2*Y3^2 + 
  1010*Y3^3 + 3451*Y0^2*Y4 + 713*Y0*Y1*Y4 + 2724*Y1^2*Y4 + 521*Y0*Y2*Y4 + 
  3455*Y1*Y2*Y4 + 435*Y2^2*Y4 + 1199*Y0*Y3*Y4 + 3459*Y1*Y3*Y4 + 
  624*Y2*Y3*Y4 + 4105*Y3^2*Y4 + 843*Y0*Y4^2 + 1154*Y1*Y4^2 + 1635*Y2*Y4^2 + 
  2946*Y3*Y4^2 + 522*Y4^3 + 2956*Y0^2*Y5 + 324*Y0*Y1*Y5 + 200*Y1^2*Y5 + 
  3623*Y0*Y2*Y5 + 874*Y1*Y2*Y5 + 1026*Y2^2*Y5 + 3531*Y0*Y3*Y5 + 
  2924*Y1*Y3*Y5 + 2994*Y2*Y3*Y5 + 2722*Y3^2*Y5 + 507*Y0*Y4*Y5 + 
  690*Y1*Y4*Y5 + 1910*Y2*Y4*Y5 + 2506*Y3*Y4*Y5 + 1422*Y4^2*Y5 + 
  1346*Y0*Y5^2 + 1958*Y1*Y5^2 + 200*Y2*Y5^2 + 146*Y3*Y5^2 + 455*Y4*Y5^2 + 
  2039*Y5^3 + 2154*Y0^2*Y6 + 133*Y0*Y1*Y6 + 2669*Y1^2*Y6 + 783*Y0*Y2*Y6 + 
  4225*Y1*Y2*Y6 + 3736*Y2^2*Y6 + 1051*Y0*Y3*Y6 + 643*Y1*Y3*Y6 + 
  1239*Y2*Y3*Y6 + 4167*Y3^2*Y6 + 3264*Y0*Y4*Y6 + 3073*Y1*Y4*Y6 + 
  1019*Y2*Y4*Y6 + 2711*Y3*Y4*Y6 + 463*Y4^2*Y6 + 1121*Y0*Y5*Y6 + 
  4343*Y1*Y5*Y6 + 3210*Y2*Y5*Y6 + 2247*Y3*Y5*Y6 + 3112*Y4*Y5*Y6 + 
  4059*Y5^2*Y6 + 1064*Y0*Y6^2 + 1897*Y1*Y6^2 + 577*Y2*Y6^2 + 1031*Y3*Y6^2 + 
  442*Y4*Y6^2 + 876*Y5*Y6^2 + 3678*Y6^3 + 4332*Y0^2*Y7 + 2275*Y0*Y1*Y7 + 
  2600*Y1^2*Y7 + 937*Y0*Y2*Y7 + 1474*Y1*Y2*Y7 + 529*Y2^2*Y7 + 1080*Y0*Y3*Y7 + 
  490*Y1*Y3*Y7 + 3012*Y2*Y3*Y7 + 1626*Y3^2*Y7 + 3554*Y0*Y4*Y7 + 
  2736*Y1*Y4*Y7 + 1119*Y2*Y4*Y7 + 53*Y3*Y4*Y7 + 2909*Y4^2*Y7 + 
  2818*Y0*Y5*Y7 + 352*Y1*Y5*Y7 + 3000*Y2*Y5*Y7 + 1395*Y3*Y5*Y7 + 
  3026*Y4*Y5*Y7 + 727*Y5^2*Y7 + 2623*Y0*Y6*Y7 + 4196*Y1*Y6*Y7 + 
  1048*Y2*Y6*Y7 + 3051*Y3*Y6*Y7 + 2463*Y4*Y6*Y7 + 428*Y5*Y6*Y7 + 
  3938*Y6^2*Y7 + 2570*Y0*Y7^2 + 3932*Y1*Y7^2 + 1925*Y2*Y7^2 + 4129*Y3*Y7^2 + 
  2045*Y4*Y7^2 + 876*Y5*Y7^2 + 4320*Y6*Y7^2 + 1024*Y7^3 + 4136*Y0^2*Y8 + 
  3539*Y0*Y1*Y8 + 3530*Y1^2*Y8 + 269*Y0*Y2*Y8 + 1838*Y1*Y2*Y8 + 
  2205*Y2^2*Y8 + 2858*Y0*Y3*Y8 + 1554*Y1*Y3*Y8 + 127*Y2*Y3*Y8 + 
  2820*Y3^2*Y8 + 131*Y0*Y4*Y8 + 486*Y1*Y4*Y8 + 3749*Y2*Y4*Y8 + 
  1095*Y3*Y4*Y8 + 1268*Y4^2*Y8 + 967*Y0*Y5*Y8 + 2289*Y1*Y5*Y8 + 
  3884*Y2*Y5*Y8 + 706*Y3*Y5*Y8 + 2968*Y4*Y5*Y8 + 1204*Y5^2*Y8 + 
  662*Y0*Y6*Y8 + 239*Y1*Y6*Y8 + 1526*Y2*Y6*Y8 + 846*Y3*Y6*Y8 + 
  1562*Y4*Y6*Y8 + 450*Y5*Y6*Y8 + 1221*Y6^2*Y8 + 2244*Y0*Y7*Y8 + 
  3002*Y1*Y7*Y8 + 2767*Y2*Y7*Y8 + 217*Y3*Y7*Y8 + 4210*Y4*Y7*Y8 + 
  468*Y5*Y7*Y8 + 1161*Y6*Y7*Y8 + 1997*Y7^2*Y8 + 2872*Y0*Y8^2 + 971*Y1*Y8^2 + 
  1140*Y2*Y8^2 + 4313*Y3*Y8^2 + 1295*Y4*Y8^2 + 2503*Y5*Y8^2 + 2613*Y6*Y8^2 + 
  4351*Y7*Y8^2 + 230*Y8^3 + 4212*Y0^2*Y9 + 4031*Y0*Y1*Y9 + 3860*Y1^2*Y9 + 
  4327*Y0*Y2*Y9 + 3711*Y1*Y2*Y9 + 3255*Y2^2*Y9 + 370*Y0*Y3*Y9 + 
  673*Y1*Y3*Y9 + 1242*Y2*Y3*Y9 + 1450*Y3^2*Y9 + 3033*Y0*Y4*Y9 + 
  2408*Y1*Y4*Y9 + 2038*Y2*Y4*Y9 + 4086*Y3*Y4*Y9 + 1409*Y4^2*Y9 + 
  2090*Y0*Y5*Y9 + 1426*Y1*Y5*Y9 + 748*Y2*Y5*Y9 + 4210*Y3*Y5*Y9 + 
  2766*Y4*Y5*Y9 + 1466*Y5^2*Y9 + 3554*Y0*Y6*Y9 + 1894*Y1*Y6*Y9 + 
  731*Y2*Y6*Y9 + 1619*Y3*Y6*Y9 + 2766*Y4*Y6*Y9 + 548*Y5*Y6*Y9 + 448*Y6^2*Y9 + 
  2703*Y0*Y7*Y9 + 3592*Y1*Y7*Y9 + 4116*Y2*Y7*Y9 + 3803*Y3*Y7*Y9 + 
  3770*Y4*Y7*Y9 + 150*Y5*Y7*Y9 + 2750*Y6*Y7*Y9 + 2558*Y7^2*Y9 + 
  3015*Y0*Y8*Y9 + 1490*Y1*Y8*Y9 + 2711*Y2*Y8*Y9 + 2202*Y3*Y8*Y9 + 
  2618*Y4*Y8*Y9 + 2250*Y5*Y8*Y9 + 1017*Y6*Y8*Y9 + 1563*Y7*Y8*Y9 + 
  2152*Y8^2*Y9 + 2297*Y0*Y9^2 + 1034*Y1*Y9^2 + 2462*Y2*Y9^2 + 3266*Y3*Y9^2 + 
  1491*Y4*Y9^2 + 875*Y5*Y9^2 + 1126*Y6*Y9^2 + 2787*Y7*Y9^2 + 29*Y8*Y9^2 + 
  3132*Y9^3, 1170*Y0^3 + 1902*Y0^2*Y1 + 1581*Y0*Y1^2 + 2270*Y1^3 + 
  3812*Y0^2*Y2 + 769*Y0*Y1*Y2 + 2336*Y1^2*Y2 + 3169*Y0*Y2^2 + 1022*Y1*Y2^2 + 
  1589*Y2^3 + 3310*Y0^2*Y3 + 2862*Y0*Y1*Y3 + 2435*Y1^2*Y3 + 1528*Y0*Y2*Y3 + 
  1496*Y1*Y2*Y3 + 4163*Y2^2*Y3 + 3391*Y0*Y3^2 + 3248*Y1*Y3^2 + 2314*Y2*Y3^2 + 
  2058*Y3^3 + 1818*Y0^2*Y4 + 1718*Y0*Y1*Y4 + 891*Y1^2*Y4 + 3427*Y0*Y2*Y4 + 
  1772*Y1*Y2*Y4 + 3189*Y2^2*Y4 + 1592*Y0*Y3*Y4 + 1918*Y1*Y3*Y4 + 
  201*Y2*Y3*Y4 + 2089*Y3^2*Y4 + 2354*Y0*Y4^2 + 1478*Y1*Y4^2 + 1806*Y2*Y4^2 + 
  51*Y3*Y4^2 + 1592*Y4^3 + 3365*Y0^2*Y5 + 2407*Y0*Y1*Y5 + 231*Y1^2*Y5 + 
  1160*Y0*Y2*Y5 + 700*Y1*Y2*Y5 + 3469*Y2^2*Y5 + 672*Y0*Y3*Y5 + 807*Y1*Y3*Y5 + 
  2825*Y2*Y3*Y5 + 1544*Y3^2*Y5 + 1714*Y0*Y4*Y5 + 1457*Y1*Y4*Y5 + 
  1978*Y2*Y4*Y5 + 1198*Y3*Y4*Y5 + 1390*Y4^2*Y5 + 2163*Y0*Y5^2 + 
  2187*Y1*Y5^2 + 37*Y2*Y5^2 + 690*Y3*Y5^2 + 1751*Y4*Y5^2 + 3783*Y5^3 + 
  1144*Y0^2*Y6 + 1567*Y0*Y1*Y6 + 2234*Y1^2*Y6 + 249*Y0*Y2*Y6 + 
  3812*Y1*Y2*Y6 + 2786*Y2^2*Y6 + 14*Y0*Y3*Y6 + 2735*Y1*Y3*Y6 + 154*Y2*Y3*Y6 + 
  4055*Y3^2*Y6 + 3723*Y0*Y4*Y6 + 239*Y1*Y4*Y6 + 3879*Y2*Y4*Y6 + 
  590*Y3*Y4*Y6 + 1068*Y4^2*Y6 + 2658*Y0*Y5*Y6 + 1969*Y1*Y5*Y6 + 
  1993*Y2*Y5*Y6 + 2807*Y3*Y5*Y6 + 386*Y4*Y5*Y6 + 1116*Y5^2*Y6 + 
  3319*Y0*Y6^2 + 1985*Y1*Y6^2 + 73*Y2*Y6^2 + 1499*Y3*Y6^2 + Y4*Y6^2 + 
  3837*Y5*Y6^2 + 2218*Y6^3 + 1431*Y0^2*Y7 + 1150*Y0*Y1*Y7 + 3255*Y1^2*Y7 + 
  2821*Y0*Y2*Y7 + 3849*Y1*Y2*Y7 + 3598*Y2^2*Y7 + 2310*Y0*Y3*Y7 + 
  284*Y1*Y3*Y7 + 1906*Y2*Y3*Y7 + 2841*Y3^2*Y7 + 3137*Y0*Y4*Y7 + 
  234*Y1*Y4*Y7 + 1388*Y2*Y4*Y7 + 2401*Y3*Y4*Y7 + 2224*Y4^2*Y7 + 
  931*Y0*Y5*Y7 + 2263*Y1*Y5*Y7 + 3707*Y2*Y5*Y7 + 4028*Y3*Y5*Y7 + 
  1415*Y4*Y5*Y7 + 4164*Y5^2*Y7 + 2149*Y0*Y6*Y7 + 3202*Y1*Y6*Y7 + 
  2190*Y2*Y6*Y7 + 1952*Y3*Y6*Y7 + 2142*Y4*Y6*Y7 + 890*Y5*Y6*Y7 + 
  1625*Y6^2*Y7 + 1025*Y0*Y7^2 + 2373*Y1*Y7^2 + 1921*Y2*Y7^2 + 2428*Y3*Y7^2 + 
  430*Y4*Y7^2 + 2861*Y5*Y7^2 + 3171*Y6*Y7^2 + 1688*Y7^3 + 1651*Y0^2*Y8 + 
  2884*Y0*Y1*Y8 + 3217*Y1^2*Y8 + 2334*Y0*Y2*Y8 + 3969*Y1*Y2*Y8 + 
  2780*Y2^2*Y8 + 2001*Y0*Y3*Y8 + 3628*Y1*Y3*Y8 + 845*Y2*Y3*Y8 + 579*Y3^2*Y8 + 
  1250*Y0*Y4*Y8 + 1688*Y1*Y4*Y8 + 174*Y2*Y4*Y8 + 380*Y3*Y4*Y8 + 458*Y4^2*Y8 + 
  604*Y0*Y5*Y8 + 3664*Y1*Y5*Y8 + 509*Y2*Y5*Y8 + 3071*Y3*Y5*Y8 + 
  3226*Y4*Y5*Y8 + 4356*Y5^2*Y8 + 572*Y0*Y6*Y8 + 483*Y1*Y6*Y8 + 137*Y2*Y6*Y8 + 
  377*Y3*Y6*Y8 + 60*Y4*Y6*Y8 + 180*Y5*Y6*Y8 + 2559*Y6^2*Y8 + 366*Y0*Y7*Y8 + 
  2322*Y1*Y7*Y8 + 3617*Y2*Y7*Y8 + 3218*Y3*Y7*Y8 + 2850*Y4*Y7*Y8 + 
  3348*Y5*Y7*Y8 + 2278*Y6*Y7*Y8 + 745*Y7^2*Y8 + 2399*Y0*Y8^2 + 2764*Y1*Y8^2 + 
  629*Y2*Y8^2 + 981*Y3*Y8^2 + 1514*Y4*Y8^2 + 2396*Y5*Y8^2 + 1412*Y6*Y8^2 + 
  3643*Y7*Y8^2 + 3118*Y8^3 + 1632*Y0^2*Y9 + 4053*Y0*Y1*Y9 + 665*Y1^2*Y9 + 
  2835*Y0*Y2*Y9 + 164*Y1*Y2*Y9 + 504*Y2^2*Y9 + 1054*Y0*Y3*Y9 + 
  1336*Y1*Y3*Y9 + 4063*Y2*Y3*Y9 + 3130*Y3^2*Y9 + 1252*Y0*Y4*Y9 + 
  216*Y1*Y4*Y9 + 614*Y2*Y4*Y9 + 2079*Y3*Y4*Y9 + 2186*Y4^2*Y9 + 
  1210*Y0*Y5*Y9 + 2185*Y1*Y5*Y9 + 1671*Y2*Y5*Y9 + 1229*Y3*Y5*Y9 + 
  3819*Y4*Y5*Y9 + 1545*Y5^2*Y9 + 2388*Y0*Y6*Y9 + 2176*Y1*Y6*Y9 + 
  2012*Y2*Y6*Y9 + 3333*Y3*Y6*Y9 + 241*Y4*Y6*Y9 + 629*Y5*Y6*Y9 + 
  1106*Y6^2*Y9 + 2239*Y0*Y7*Y9 + 2210*Y1*Y7*Y9 + 3804*Y2*Y7*Y9 + 
  324*Y3*Y7*Y9 + 701*Y4*Y7*Y9 + 2441*Y5*Y7*Y9 + 2392*Y6*Y7*Y9 + 
  4227*Y7^2*Y9 + 2192*Y0*Y8*Y9 + 56*Y1*Y8*Y9 + 2096*Y2*Y8*Y9 + 623*Y3*Y8*Y9 + 
  3468*Y4*Y8*Y9 + 1942*Y5*Y8*Y9 + 3887*Y6*Y8*Y9 + 1937*Y7*Y8*Y9 + 
  776*Y8^2*Y9 + 1525*Y0*Y9^2 + 74*Y1*Y9^2 + 1579*Y2*Y9^2 + 916*Y3*Y9^2 + 
  385*Y4*Y9^2 + 3009*Y5*Y9^2 + 1010*Y6*Y9^2 + 3806*Y7*Y9^2 + 1490*Y8*Y9^2 + 
  3835*Y9^3, 3044*Y0^3 + 2168*Y0^2*Y1 + 3913*Y0*Y1^2 + 3097*Y1^3 + 
  3284*Y0^2*Y2 + 1437*Y0*Y1*Y2 + 3831*Y1^2*Y2 + 478*Y0*Y2^2 + 660*Y1*Y2^2 + 
  1464*Y2^3 + 2504*Y0^2*Y3 + 1096*Y0*Y1*Y3 + 1518*Y1^2*Y3 + 2561*Y0*Y2*Y3 + 
  4080*Y1*Y2*Y3 + 106*Y2^2*Y3 + 4031*Y0*Y3^2 + 345*Y1*Y3^2 + 3093*Y2*Y3^2 + 
  3218*Y3^3 + 937*Y0^2*Y4 + 3255*Y0*Y1*Y4 + 957*Y1^2*Y4 + 3522*Y0*Y2*Y4 + 
  1489*Y1*Y2*Y4 + 2139*Y2^2*Y4 + 2838*Y0*Y3*Y4 + 2063*Y1*Y3*Y4 + 
  3582*Y2*Y3*Y4 + 236*Y3^2*Y4 + 2792*Y0*Y4^2 + 227*Y1*Y4^2 + 3334*Y2*Y4^2 + 
  2327*Y3*Y4^2 + 801*Y4^3 + 2530*Y0^2*Y5 + 3305*Y0*Y1*Y5 + 3068*Y1^2*Y5 + 
  2079*Y0*Y2*Y5 + 3084*Y1*Y2*Y5 + 3013*Y2^2*Y5 + 1639*Y0*Y3*Y5 + 
  101*Y1*Y3*Y5 + 3938*Y2*Y3*Y5 + 2007*Y3^2*Y5 + 1539*Y0*Y4*Y5 + 
  4304*Y1*Y4*Y5 + 4205*Y2*Y4*Y5 + 3845*Y3*Y4*Y5 + 1182*Y4^2*Y5 + 
  3532*Y0*Y5^2 + 4131*Y1*Y5^2 + 1889*Y2*Y5^2 + 3647*Y3*Y5^2 + 2994*Y4*Y5^2 + 
  3091*Y5^3 + 334*Y0^2*Y6 + 2144*Y0*Y1*Y6 + 3972*Y1^2*Y6 + 2383*Y0*Y2*Y6 + 
  1134*Y1*Y2*Y6 + 2481*Y2^2*Y6 + 3000*Y0*Y3*Y6 + 3731*Y1*Y3*Y6 + 
  2829*Y2*Y3*Y6 + 1721*Y3^2*Y6 + 552*Y0*Y4*Y6 + 567*Y1*Y4*Y6 + 
  1199*Y2*Y4*Y6 + 1776*Y3*Y4*Y6 + 1633*Y4^2*Y6 + 2575*Y0*Y5*Y6 + 
  2799*Y1*Y5*Y6 + 2163*Y2*Y5*Y6 + 1728*Y3*Y5*Y6 + 191*Y4*Y5*Y6 + 
  1337*Y5^2*Y6 + 1204*Y0*Y6^2 + 1206*Y1*Y6^2 + 2953*Y2*Y6^2 + 2597*Y3*Y6^2 + 
  2155*Y4*Y6^2 + 2325*Y5*Y6^2 + 292*Y6^3 + 1026*Y0^2*Y7 + 2747*Y0*Y1*Y7 + 
  293*Y1^2*Y7 + 714*Y0*Y2*Y7 + 4093*Y1*Y2*Y7 + 1554*Y2^2*Y7 + 2451*Y0*Y3*Y7 + 
  360*Y1*Y3*Y7 + 3938*Y2*Y3*Y7 + 4171*Y3^2*Y7 + 1250*Y0*Y4*Y7 + 
  3726*Y1*Y4*Y7 + 2837*Y2*Y4*Y7 + 1318*Y3*Y4*Y7 + 2997*Y4^2*Y7 + 
  378*Y0*Y5*Y7 + 2146*Y1*Y5*Y7 + 90*Y2*Y5*Y7 + 1395*Y3*Y5*Y7 + 949*Y4*Y5*Y7 + 
  4317*Y5^2*Y7 + 1861*Y0*Y6*Y7 + 4340*Y1*Y6*Y7 + 466*Y2*Y6*Y7 + 
  3516*Y3*Y6*Y7 + 1303*Y4*Y6*Y7 + 1323*Y5*Y6*Y7 + 3935*Y6^2*Y7 + 
  3227*Y0*Y7^2 + 1734*Y1*Y7^2 + 2562*Y2*Y7^2 + 4268*Y3*Y7^2 + 3847*Y4*Y7^2 + 
  2331*Y5*Y7^2 + 2179*Y6*Y7^2 + 4192*Y7^3 + 2303*Y0^2*Y8 + 1097*Y0*Y1*Y8 + 
  1641*Y1^2*Y8 + 1481*Y0*Y2*Y8 + 1639*Y1*Y2*Y8 + 1552*Y2^2*Y8 + 
  2354*Y0*Y3*Y8 + 3557*Y1*Y3*Y8 + 2743*Y2*Y3*Y8 + 4103*Y3^2*Y8 + 
  2040*Y0*Y4*Y8 + 2034*Y1*Y4*Y8 + 1596*Y2*Y4*Y8 + 3739*Y3*Y4*Y8 + 
  2370*Y4^2*Y8 + 44*Y0*Y5*Y8 + 4332*Y1*Y5*Y8 + 1266*Y2*Y5*Y8 + 
  4003*Y3*Y5*Y8 + 3963*Y4*Y5*Y8 + 1560*Y5^2*Y8 + 1663*Y0*Y6*Y8 + 
  2541*Y1*Y6*Y8 + 2215*Y2*Y6*Y8 + 3956*Y3*Y6*Y8 + 2368*Y4*Y6*Y8 + 
  2567*Y5*Y6*Y8 + 716*Y6^2*Y8 + 4176*Y0*Y7*Y8 + 3951*Y1*Y7*Y8 + 
  1255*Y2*Y7*Y8 + 613*Y3*Y7*Y8 + 220*Y4*Y7*Y8 + 1595*Y5*Y7*Y8 + 
  2501*Y6*Y7*Y8 + 1492*Y7^2*Y8 + 1629*Y0*Y8^2 + 3326*Y1*Y8^2 + 1721*Y2*Y8^2 + 
  17*Y3*Y8^2 + 1587*Y4*Y8^2 + 3873*Y5*Y8^2 + 3501*Y6*Y8^2 + 3709*Y7*Y8^2 + 
  2918*Y8^3 + 1085*Y0^2*Y9 + 1769*Y0*Y1*Y9 + 3654*Y1^2*Y9 + 2165*Y0*Y2*Y9 + 
  1743*Y1*Y2*Y9 + 1187*Y2^2*Y9 + 3131*Y0*Y3*Y9 + 360*Y1*Y3*Y9 + 
  776*Y2*Y3*Y9 + 772*Y3^2*Y9 + 369*Y0*Y4*Y9 + 2226*Y1*Y4*Y9 + 2561*Y2*Y4*Y9 + 
  3312*Y3*Y4*Y9 + 1846*Y4^2*Y9 + 2834*Y0*Y5*Y9 + 1412*Y1*Y5*Y9 + 
  2066*Y2*Y5*Y9 + 1293*Y3*Y5*Y9 + 552*Y4*Y5*Y9 + 2100*Y5^2*Y9 + 
  133*Y0*Y6*Y9 + 3516*Y1*Y6*Y9 + 1810*Y2*Y6*Y9 + 2708*Y3*Y6*Y9 + 
  3020*Y4*Y6*Y9 + 3075*Y5*Y6*Y9 + 3395*Y6^2*Y9 + 11*Y0*Y7*Y9 + 651*Y1*Y7*Y9 + 
  4258*Y2*Y7*Y9 + 1487*Y3*Y7*Y9 + 3246*Y4*Y7*Y9 + 2371*Y5*Y7*Y9 + 
  888*Y6*Y7*Y9 + 827*Y7^2*Y9 + 131*Y0*Y8*Y9 + 4050*Y1*Y8*Y9 + 2753*Y2*Y8*Y9 + 
  3328*Y3*Y8*Y9 + 1305*Y4*Y8*Y9 + 4331*Y5*Y8*Y9 + 3640*Y6*Y8*Y9 + 
  2879*Y7*Y8*Y9 + 2601*Y8^2*Y9 + 1052*Y0*Y9^2 + 534*Y1*Y9^2 + 1277*Y2*Y9^2 + 
  1598*Y3*Y9^2 + 2811*Y4*Y9^2 + 1977*Y5*Y9^2 + 2748*Y6*Y9^2 + 21*Y7*Y9^2 + 
  1451*Y8*Y9^2 + 4252*Y9^3, 3976*Y0^3 + 3042*Y0^2*Y1 + 2093*Y0*Y1^2 + 
  3864*Y1^3 + 2878*Y0^2*Y2 + 1288*Y0*Y1*Y2 + 682*Y1^2*Y2 + 1511*Y0*Y2^2 + 
  42*Y1*Y2^2 + 1336*Y2^3 + 1311*Y0^2*Y3 + 997*Y0*Y1*Y3 + 1309*Y1^2*Y3 + 
  2863*Y0*Y2*Y3 + 2480*Y1*Y2*Y3 + 1442*Y2^2*Y3 + 192*Y0*Y3^2 + 3666*Y1*Y3^2 + 
  2378*Y2*Y3^2 + 3994*Y3^3 + 3520*Y0^2*Y4 + 1343*Y0*Y1*Y4 + 2048*Y1^2*Y4 + 
  1100*Y0*Y2*Y4 + 1088*Y1*Y2*Y4 + 738*Y2^2*Y4 + 1807*Y0*Y3*Y4 + 
  705*Y1*Y3*Y4 + 2823*Y2*Y3*Y4 + 575*Y3^2*Y4 + 2837*Y0*Y4^2 + 4223*Y1*Y4^2 + 
  1907*Y2*Y4^2 + 4235*Y3*Y4^2 + 4067*Y4^3 + 2587*Y0^2*Y5 + 2808*Y0*Y1*Y5 + 
  1130*Y1^2*Y5 + 12*Y0*Y2*Y5 + 1450*Y1*Y2*Y5 + 3231*Y2^2*Y5 + 3480*Y0*Y3*Y5 + 
  3996*Y1*Y3*Y5 + 1135*Y2*Y3*Y5 + 1053*Y3^2*Y5 + 602*Y0*Y4*Y5 + 
  2840*Y1*Y4*Y5 + 289*Y2*Y4*Y5 + 2579*Y3*Y4*Y5 + 1450*Y4^2*Y5 + 344*Y0*Y5^2 + 
  4195*Y1*Y5^2 + 3426*Y2*Y5^2 + 1762*Y3*Y5^2 + 1931*Y4*Y5^2 + 2127*Y5^3 + 
  727*Y0^2*Y6 + 784*Y0*Y1*Y6 + 3498*Y1^2*Y6 + 453*Y0*Y2*Y6 + 2285*Y1*Y2*Y6 + 
  2665*Y2^2*Y6 + 3944*Y0*Y3*Y6 + 1213*Y1*Y3*Y6 + 388*Y2*Y3*Y6 + 
  1589*Y3^2*Y6 + 3847*Y0*Y4*Y6 + 3946*Y1*Y4*Y6 + 3521*Y2*Y4*Y6 + 
  3873*Y3*Y4*Y6 + 3041*Y4^2*Y6 + 2059*Y0*Y5*Y6 + 1092*Y1*Y5*Y6 + 
  3812*Y2*Y5*Y6 + 4048*Y3*Y5*Y6 + 1889*Y4*Y5*Y6 + 174*Y5^2*Y6 + 
  1090*Y0*Y6^2 + 891*Y1*Y6^2 + 4260*Y2*Y6^2 + 1009*Y3*Y6^2 + 711*Y4*Y6^2 + 
  968*Y5*Y6^2 + 3139*Y6^3 + 3500*Y0^2*Y7 + 418*Y0*Y1*Y7 + 1390*Y1^2*Y7 + 
  1546*Y0*Y2*Y7 + 3331*Y1*Y2*Y7 + 1305*Y2^2*Y7 + 2185*Y0*Y3*Y7 + 
  4138*Y1*Y3*Y7 + 1537*Y2*Y3*Y7 + 1777*Y3^2*Y7 + 3331*Y0*Y4*Y7 + 
  635*Y1*Y4*Y7 + 1182*Y2*Y4*Y7 + 570*Y3*Y4*Y7 + 1431*Y4^2*Y7 + 
  3840*Y0*Y5*Y7 + 2492*Y1*Y5*Y7 + 4341*Y2*Y5*Y7 + 3556*Y3*Y5*Y7 + 
  2166*Y4*Y5*Y7 + 1590*Y5^2*Y7 + 4156*Y0*Y6*Y7 + 1018*Y1*Y6*Y7 + 
  3170*Y2*Y6*Y7 + 2313*Y3*Y6*Y7 + 1545*Y4*Y6*Y7 + 16*Y5*Y6*Y7 + 
  3675*Y6^2*Y7 + 1028*Y0*Y7^2 + 4243*Y1*Y7^2 + 621*Y2*Y7^2 + 3613*Y3*Y7^2 + 
  1075*Y4*Y7^2 + 2666*Y5*Y7^2 + 3092*Y6*Y7^2 + 627*Y7^3 + 68*Y0^2*Y8 + 
  2742*Y0*Y1*Y8 + 931*Y1^2*Y8 + 1725*Y0*Y2*Y8 + 3673*Y1*Y2*Y8 + 
  1786*Y2^2*Y8 + 2399*Y0*Y3*Y8 + 1213*Y1*Y3*Y8 + 713*Y2*Y3*Y8 + 
  2978*Y3^2*Y8 + 898*Y0*Y4*Y8 + 2087*Y1*Y4*Y8 + 3926*Y2*Y4*Y8 + 
  1361*Y3*Y4*Y8 + 4143*Y4^2*Y8 + 2090*Y0*Y5*Y8 + 3032*Y1*Y5*Y8 + 
  3815*Y2*Y5*Y8 + 1999*Y3*Y5*Y8 + 3939*Y4*Y5*Y8 + 2555*Y5^2*Y8 + 
  1916*Y0*Y6*Y8 + 274*Y1*Y6*Y8 + 3468*Y2*Y6*Y8 + 268*Y3*Y6*Y8 + 
  4311*Y4*Y6*Y8 + 1517*Y5*Y6*Y8 + 3638*Y6^2*Y8 + 1618*Y0*Y7*Y8 + 
  2332*Y1*Y7*Y8 + 2781*Y2*Y7*Y8 + 1115*Y3*Y7*Y8 + 3493*Y4*Y7*Y8 + 
  1654*Y5*Y7*Y8 + 4183*Y6*Y7*Y8 + 1969*Y7^2*Y8 + 3865*Y0*Y8^2 + 
  4036*Y1*Y8^2 + 4301*Y2*Y8^2 + 1440*Y3*Y8^2 + 3545*Y4*Y8^2 + 2997*Y5*Y8^2 + 
  3973*Y6*Y8^2 + 3120*Y7*Y8^2 + 1212*Y8^3 + 1040*Y0^2*Y9 + 2399*Y0*Y1*Y9 + 
  2663*Y1^2*Y9 + 2580*Y0*Y2*Y9 + 2056*Y1*Y2*Y9 + 1604*Y2^2*Y9 + 
  1385*Y0*Y3*Y9 + 3351*Y1*Y3*Y9 + 1307*Y2*Y3*Y9 + 2238*Y3^2*Y9 + 
  1433*Y0*Y4*Y9 + 3953*Y1*Y4*Y9 + 1006*Y2*Y4*Y9 + 246*Y3*Y4*Y9 + 
  1994*Y4^2*Y9 + 2444*Y0*Y5*Y9 + 3795*Y1*Y5*Y9 + 3252*Y2*Y5*Y9 + 
  1946*Y3*Y5*Y9 + 2103*Y4*Y5*Y9 + 3749*Y5^2*Y9 + 3886*Y0*Y6*Y9 + 
  3913*Y1*Y6*Y9 + 2404*Y2*Y6*Y9 + 373*Y3*Y6*Y9 + 3707*Y4*Y6*Y9 + 
  2426*Y5*Y6*Y9 + 3426*Y6^2*Y9 + 2091*Y0*Y7*Y9 + 2745*Y1*Y7*Y9 + 
  2249*Y2*Y7*Y9 + 312*Y3*Y7*Y9 + 253*Y4*Y7*Y9 + 485*Y5*Y7*Y9 + 
  4146*Y6*Y7*Y9 + 3673*Y7^2*Y9 + 798*Y0*Y8*Y9 + 3002*Y1*Y8*Y9 + 
  1286*Y2*Y8*Y9 + 1097*Y3*Y8*Y9 + 2038*Y4*Y8*Y9 + 863*Y5*Y8*Y9 + 
  3676*Y6*Y8*Y9 + 4256*Y7*Y8*Y9 + 2816*Y8^2*Y9 + 908*Y0*Y9^2 + 1934*Y1*Y9^2 + 
  3893*Y2*Y9^2 + 4258*Y3*Y9^2 + 1087*Y4*Y9^2 + 2716*Y5*Y9^2 + 3770*Y6*Y9^2 + 
  559*Y7*Y9^2 + 757*Y8*Y9^2 + 2427*Y9^3, 1033*Y0^3 + 2644*Y0^2*Y1 + 
  2369*Y0*Y1^2 + 2270*Y1^3 + 1083*Y0^2*Y2 + 4119*Y0*Y1*Y2 + 2825*Y1^2*Y2 + 
  3867*Y0*Y2^2 + 489*Y1*Y2^2 + 129*Y2^3 + 2900*Y0^2*Y3 + 332*Y0*Y1*Y3 + 
  528*Y1^2*Y3 + 873*Y0*Y2*Y3 + 1888*Y1*Y2*Y3 + 2630*Y2^2*Y3 + 94*Y0*Y3^2 + 
  1010*Y1*Y3^2 + 3180*Y2*Y3^2 + 1488*Y3^3 + 2663*Y0^2*Y4 + 3339*Y0*Y1*Y4 + 
  2355*Y1^2*Y4 + 2646*Y0*Y2*Y4 + 3571*Y1*Y2*Y4 + 4232*Y2^2*Y4 + 
  616*Y0*Y3*Y4 + 4187*Y1*Y3*Y4 + 2694*Y2*Y3*Y4 + 2588*Y3^2*Y4 + 
  2562*Y0*Y4^2 + 825*Y1*Y4^2 + 283*Y2*Y4^2 + 3068*Y3*Y4^2 + 4113*Y4^3 + 
  1193*Y0^2*Y5 + 4012*Y0*Y1*Y5 + 1725*Y1^2*Y5 + 461*Y0*Y2*Y5 + 
  4014*Y1*Y2*Y5 + 1538*Y2^2*Y5 + 3757*Y0*Y3*Y5 + 1099*Y1*Y3*Y5 + 
  502*Y2*Y3*Y5 + 2568*Y3^2*Y5 + 1908*Y0*Y4*Y5 + 2124*Y1*Y4*Y5 + 
  2431*Y2*Y4*Y5 + 2947*Y3*Y4*Y5 + 961*Y4^2*Y5 + 3032*Y0*Y5^2 + 3014*Y1*Y5^2 + 
  1375*Y2*Y5^2 + 876*Y3*Y5^2 + 4288*Y4*Y5^2 + 3299*Y5^3 + 4044*Y0^2*Y6 + 
  2689*Y0*Y1*Y6 + 3013*Y1^2*Y6 + 1662*Y0*Y2*Y6 + 2607*Y1*Y2*Y6 + 
  1204*Y2^2*Y6 + 3684*Y0*Y3*Y6 + 1151*Y1*Y3*Y6 + 824*Y2*Y3*Y6 + 
  2098*Y3^2*Y6 + 407*Y0*Y4*Y6 + 4141*Y1*Y4*Y6 + 2124*Y2*Y4*Y6 + 
  2706*Y3*Y4*Y6 + 3763*Y4^2*Y6 + 2398*Y0*Y5*Y6 + 1163*Y1*Y5*Y6 + 
  3059*Y2*Y5*Y6 + 1227*Y3*Y5*Y6 + 1856*Y4*Y5*Y6 + 1319*Y5^2*Y6 + 
  158*Y0*Y6^2 + 3470*Y1*Y6^2 + 1095*Y2*Y6^2 + 672*Y3*Y6^2 + 298*Y4*Y6^2 + 
  456*Y5*Y6^2 + 436*Y6^3 + 36*Y0^2*Y7 + 2210*Y0*Y1*Y7 + 55*Y1^2*Y7 + 
  413*Y0*Y2*Y7 + 2128*Y1*Y2*Y7 + 1749*Y2^2*Y7 + 3164*Y0*Y3*Y7 + 
  3231*Y1*Y3*Y7 + 4060*Y2*Y3*Y7 + 3603*Y3^2*Y7 + 2958*Y0*Y4*Y7 + 
  2752*Y1*Y4*Y7 + 1134*Y2*Y4*Y7 + 391*Y3*Y4*Y7 + 3452*Y4^2*Y7 + 
  2030*Y0*Y5*Y7 + 1233*Y1*Y5*Y7 + 2570*Y2*Y5*Y7 + 784*Y3*Y5*Y7 + 
  361*Y4*Y5*Y7 + 349*Y5^2*Y7 + 396*Y0*Y6*Y7 + 2884*Y1*Y6*Y7 + 269*Y2*Y6*Y7 + 
  3437*Y3*Y6*Y7 + 3205*Y4*Y6*Y7 + 42*Y5*Y6*Y7 + 345*Y6^2*Y7 + 266*Y0*Y7^2 + 
  4323*Y1*Y7^2 + 3442*Y2*Y7^2 + 833*Y3*Y7^2 + 3236*Y4*Y7^2 + 1816*Y5*Y7^2 + 
  2346*Y6*Y7^2 + 4279*Y7^3 + 1286*Y0^2*Y8 + 878*Y0*Y1*Y8 + 1841*Y1^2*Y8 + 
  1430*Y0*Y2*Y8 + 1868*Y1*Y2*Y8 + 3598*Y2^2*Y8 + 1059*Y0*Y3*Y8 + 
  1652*Y1*Y3*Y8 + 2018*Y2*Y3*Y8 + 416*Y3^2*Y8 + 2406*Y0*Y4*Y8 + 
  3826*Y1*Y4*Y8 + 3099*Y2*Y4*Y8 + 1835*Y3*Y4*Y8 + 794*Y4^2*Y8 + 
  1293*Y0*Y5*Y8 + 2302*Y1*Y5*Y8 + 3195*Y2*Y5*Y8 + 181*Y3*Y5*Y8 + 6*Y4*Y5*Y8 + 
  3128*Y5^2*Y8 + 2094*Y0*Y6*Y8 + 640*Y1*Y6*Y8 + 2246*Y2*Y6*Y8 + 
  1930*Y3*Y6*Y8 + 3323*Y4*Y6*Y8 + 729*Y5*Y6*Y8 + 2883*Y6^2*Y8 + 
  483*Y0*Y7*Y8 + 1582*Y1*Y7*Y8 + 3063*Y2*Y7*Y8 + 1987*Y3*Y7*Y8 + 
  4242*Y4*Y7*Y8 + 3604*Y5*Y7*Y8 + 461*Y6*Y7*Y8 + 2884*Y7^2*Y8 + 
  3173*Y0*Y8^2 + 3556*Y1*Y8^2 + 3933*Y2*Y8^2 + 2263*Y3*Y8^2 + 2936*Y4*Y8^2 + 
  3926*Y5*Y8^2 + 2536*Y6*Y8^2 + 957*Y7*Y8^2 + 3497*Y8^3 + 1423*Y0^2*Y9 + 
  3911*Y0*Y1*Y9 + 1841*Y1^2*Y9 + 4310*Y0*Y2*Y9 + 2421*Y1*Y2*Y9 + 
  1378*Y2^2*Y9 + 1403*Y0*Y3*Y9 + 1674*Y1*Y3*Y9 + 1984*Y2*Y3*Y9 + 
  1374*Y3^2*Y9 + 988*Y0*Y4*Y9 + 289*Y1*Y4*Y9 + 1379*Y2*Y4*Y9 + 
  1651*Y3*Y4*Y9 + 3307*Y4^2*Y9 + 1491*Y0*Y5*Y9 + 2482*Y1*Y5*Y9 + 
  2256*Y2*Y5*Y9 + 2375*Y3*Y5*Y9 + 2371*Y4*Y5*Y9 + 2802*Y5^2*Y9 + 
  3864*Y0*Y6*Y9 + 1589*Y1*Y6*Y9 + 1848*Y2*Y6*Y9 + 188*Y3*Y6*Y9 + 
  947*Y4*Y6*Y9 + 4005*Y5*Y6*Y9 + 687*Y6^2*Y9 + 2512*Y0*Y7*Y9 + 
  1521*Y1*Y7*Y9 + 2467*Y2*Y7*Y9 + 457*Y3*Y7*Y9 + 1691*Y4*Y7*Y9 + 
  2267*Y5*Y7*Y9 + 2953*Y6*Y7*Y9 + 2351*Y7^2*Y9 + 3476*Y0*Y8*Y9 + 
  2811*Y1*Y8*Y9 + 2020*Y2*Y8*Y9 + 1580*Y3*Y8*Y9 + 1566*Y4*Y8*Y9 + 
  3431*Y5*Y8*Y9 + 3075*Y6*Y8*Y9 + 286*Y7*Y8*Y9 + 2009*Y8^2*Y9 + 
  2206*Y0*Y9^2 + 3207*Y1*Y9^2 + 1116*Y2*Y9^2 + 4093*Y3*Y9^2 + 3000*Y4*Y9^2 + 
  453*Y5*Y9^2 + 254*Y6*Y9^2 + 3221*Y7*Y9^2 + 4032*Y8*Y9^2 + 778*Y9^3, 
 4334*Y0^3 + 4150*Y0^2*Y1 + 4281*Y0*Y1^2 + 2184*Y1^3 + 1051*Y0^2*Y2 + 
  4157*Y0*Y1*Y2 + 2756*Y1^2*Y2 + 3179*Y0*Y2^2 + 607*Y1*Y2^2 + 2298*Y2^3 + 
  4148*Y0^2*Y3 + 322*Y0*Y1*Y3 + 3875*Y1^2*Y3 + 647*Y0*Y2*Y3 + 1909*Y1*Y2*Y3 + 
  4066*Y2^2*Y3 + 1580*Y0*Y3^2 + 3027*Y1*Y3^2 + 2474*Y2*Y3^2 + 1364*Y3^3 + 
  2607*Y0^2*Y4 + 1058*Y0*Y1*Y4 + 3315*Y1^2*Y4 + 3832*Y0*Y2*Y4 + 
  4166*Y1*Y2*Y4 + 634*Y2^2*Y4 + 940*Y0*Y3*Y4 + 3094*Y1*Y3*Y4 + 
  4219*Y2*Y3*Y4 + 642*Y3^2*Y4 + 1487*Y0*Y4^2 + 580*Y1*Y4^2 + 1236*Y2*Y4^2 + 
  2997*Y3*Y4^2 + 120*Y4^3 + 3814*Y0^2*Y5 + 2456*Y0*Y1*Y5 + 2340*Y1^2*Y5 + 
  4160*Y0*Y2*Y5 + 1828*Y1*Y2*Y5 + 438*Y2^2*Y5 + 1983*Y0*Y3*Y5 + 
  1564*Y1*Y3*Y5 + 3448*Y2*Y3*Y5 + 880*Y3^2*Y5 + 2352*Y0*Y4*Y5 + 
  4110*Y1*Y4*Y5 + 2137*Y2*Y4*Y5 + 626*Y3*Y4*Y5 + 3647*Y4^2*Y5 + 
  2355*Y0*Y5^2 + 3973*Y1*Y5^2 + 2082*Y2*Y5^2 + 2813*Y3*Y5^2 + 130*Y4*Y5^2 + 
  2747*Y5^3 + 2395*Y0^2*Y6 + 3377*Y0*Y1*Y6 + 1062*Y1^2*Y6 + 2164*Y0*Y2*Y6 + 
  537*Y1*Y2*Y6 + 1886*Y2^2*Y6 + 2887*Y0*Y3*Y6 + 1661*Y1*Y3*Y6 + 
  908*Y2*Y3*Y6 + 2004*Y3^2*Y6 + 1320*Y0*Y4*Y6 + 2586*Y1*Y4*Y6 + 
  549*Y2*Y4*Y6 + 1846*Y3*Y4*Y6 + 1806*Y4^2*Y6 + 13*Y0*Y5*Y6 + 3385*Y1*Y5*Y6 + 
  832*Y2*Y5*Y6 + 3796*Y3*Y5*Y6 + 1594*Y4*Y5*Y6 + 4224*Y5^2*Y6 + 
  1054*Y0*Y6^2 + 1896*Y1*Y6^2 + 3552*Y2*Y6^2 + 3931*Y3*Y6^2 + 181*Y4*Y6^2 + 
  1780*Y5*Y6^2 + 4120*Y6^3 + 1704*Y0^2*Y7 + 3878*Y0*Y1*Y7 + 634*Y1^2*Y7 + 
  695*Y0*Y2*Y7 + 3809*Y1*Y2*Y7 + 734*Y2^2*Y7 + 3035*Y0*Y3*Y7 + 
  2084*Y1*Y3*Y7 + 1635*Y2*Y3*Y7 + 85*Y3^2*Y7 + 4204*Y0*Y4*Y7 + 
  1736*Y1*Y4*Y7 + 2550*Y2*Y4*Y7 + 1951*Y3*Y4*Y7 + 3609*Y4^2*Y7 + 
  1423*Y0*Y5*Y7 + 3377*Y1*Y5*Y7 + 3948*Y2*Y5*Y7 + 730*Y3*Y5*Y7 + 
  1203*Y4*Y5*Y7 + 3869*Y5^2*Y7 + 1170*Y0*Y6*Y7 + 195*Y1*Y6*Y7 + 
  3122*Y2*Y6*Y7 + 3115*Y3*Y6*Y7 + 1292*Y4*Y6*Y7 + 1556*Y5*Y6*Y7 + 
  3559*Y6^2*Y7 + 1241*Y0*Y7^2 + 2679*Y1*Y7^2 + 2499*Y2*Y7^2 + 225*Y3*Y7^2 + 
  3414*Y4*Y7^2 + 139*Y5*Y7^2 + 4019*Y6*Y7^2 + 3398*Y7^3 + 817*Y0^2*Y8 + 
  3215*Y0*Y1*Y8 + 2689*Y1^2*Y8 + 571*Y0*Y2*Y8 + 3912*Y1*Y2*Y8 + 
  3876*Y2^2*Y8 + 1683*Y0*Y3*Y8 + 2566*Y1*Y3*Y8 + 2493*Y2*Y3*Y8 + 
  1579*Y3^2*Y8 + 3195*Y0*Y4*Y8 + 4193*Y1*Y4*Y8 + 3963*Y2*Y4*Y8 + 
  3654*Y3*Y4*Y8 + 4040*Y4^2*Y8 + 657*Y0*Y5*Y8 + 947*Y1*Y5*Y8 + 
  1232*Y2*Y5*Y8 + 2974*Y3*Y5*Y8 + 1385*Y4*Y5*Y8 + 3164*Y5^2*Y8 + 
  2900*Y0*Y6*Y8 + 2173*Y1*Y6*Y8 + 1958*Y2*Y6*Y8 + 2511*Y3*Y6*Y8 + 
  32*Y4*Y6*Y8 + 3803*Y5*Y6*Y8 + 332*Y6^2*Y8 + 53*Y0*Y7*Y8 + 3006*Y1*Y7*Y8 + 
  3656*Y2*Y7*Y8 + 2339*Y3*Y7*Y8 + 3061*Y4*Y7*Y8 + 2599*Y5*Y7*Y8 + 
  1342*Y6*Y7*Y8 + 3335*Y7^2*Y8 + 3164*Y0*Y8^2 + 1267*Y1*Y8^2 + 2467*Y2*Y8^2 + 
  1418*Y3*Y8^2 + 1450*Y4*Y8^2 + 2500*Y5*Y8^2 + 4230*Y6*Y8^2 + 4245*Y7*Y8^2 + 
  2012*Y8^3 + 3500*Y0^2*Y9 + 891*Y0*Y1*Y9 + 3779*Y1^2*Y9 + 2496*Y0*Y2*Y9 + 
  3651*Y1*Y2*Y9 + 3606*Y2^2*Y9 + 3693*Y0*Y3*Y9 + 3953*Y1*Y3*Y9 + 
  4093*Y2*Y3*Y9 + 989*Y3^2*Y9 + 558*Y0*Y4*Y9 + 1140*Y1*Y4*Y9 + 
  3922*Y2*Y4*Y9 + 1338*Y3*Y4*Y9 + 3022*Y4^2*Y9 + 2619*Y0*Y5*Y9 + 
  3904*Y1*Y5*Y9 + 3295*Y2*Y5*Y9 + 3408*Y3*Y5*Y9 + 4268*Y4*Y5*Y9 + 
  57*Y5^2*Y9 + 3500*Y0*Y6*Y9 + 3445*Y1*Y6*Y9 + 2900*Y2*Y6*Y9 + 
  2422*Y3*Y6*Y9 + 2651*Y4*Y6*Y9 + 4030*Y5*Y6*Y9 + 1332*Y6^2*Y9 + 
  2198*Y0*Y7*Y9 + 2778*Y1*Y7*Y9 + 1332*Y2*Y7*Y9 + 670*Y3*Y7*Y9 + 
  2846*Y4*Y7*Y9 + 3881*Y5*Y7*Y9 + 1490*Y6*Y7*Y9 + 3321*Y7^2*Y9 + 
  3746*Y0*Y8*Y9 + 1500*Y1*Y8*Y9 + 3274*Y2*Y8*Y9 + 128*Y3*Y8*Y9 + 
  996*Y4*Y8*Y9 + 1940*Y5*Y8*Y9 + 3781*Y6*Y8*Y9 + 3676*Y7*Y8*Y9 + 
  3798*Y8^2*Y9 + 82*Y0*Y9^2 + 1105*Y1*Y9^2 + 2858*Y2*Y9^2 + 3781*Y3*Y9^2 + 
  2172*Y4*Y9^2 + 879*Y5*Y9^2 + 2769*Y6*Y9^2 + 1309*Y7*Y9^2 + 444*Y8*Y9^2 + 
  4047*Y9^3, 257*Y0^3 + 3062*Y0^2*Y1 + 40*Y0*Y1^2 + 56*Y1^3 + 548*Y0^2*Y2 + 
  1943*Y0*Y1*Y2 + 1468*Y1^2*Y2 + 3415*Y0*Y2^2 + 2088*Y1*Y2^2 + 752*Y2^3 + 
  3277*Y0^2*Y3 + 4097*Y0*Y1*Y3 + 2810*Y1^2*Y3 + 1335*Y0*Y2*Y3 + 
  1101*Y1*Y2*Y3 + 1754*Y2^2*Y3 + 2780*Y0*Y3^2 + 3286*Y1*Y3^2 + 4316*Y2*Y3^2 + 
  4332*Y3^3 + 2582*Y0^2*Y4 + 3531*Y0*Y1*Y4 + 482*Y1^2*Y4 + 4333*Y0*Y2*Y4 + 
  862*Y1*Y2*Y4 + 1192*Y2^2*Y4 + 1488*Y0*Y3*Y4 + 1575*Y1*Y3*Y4 + 
  1068*Y2*Y3*Y4 + 720*Y3^2*Y4 + 3837*Y0*Y4^2 + 2940*Y1*Y4^2 + 1747*Y2*Y4^2 + 
  4347*Y3*Y4^2 + 3970*Y4^3 + 57*Y0^2*Y5 + 1696*Y0*Y1*Y5 + 1825*Y1^2*Y5 + 
  3984*Y0*Y2*Y5 + 696*Y1*Y2*Y5 + 2181*Y2^2*Y5 + 3842*Y0*Y3*Y5 + 
  3552*Y1*Y3*Y5 + 3439*Y2*Y3*Y5 + 2814*Y3^2*Y5 + 1222*Y0*Y4*Y5 + 
  3563*Y1*Y4*Y5 + 3366*Y2*Y4*Y5 + 3008*Y3*Y4*Y5 + 640*Y4^2*Y5 + 
  3030*Y0*Y5^2 + 104*Y1*Y5^2 + 3778*Y2*Y5^2 + 2584*Y3*Y5^2 + 1432*Y4*Y5^2 + 
  312*Y5^3 + 1648*Y0^2*Y6 + 3189*Y0*Y1*Y6 + 3444*Y1^2*Y6 + 3301*Y0*Y2*Y6 + 
  3503*Y1*Y2*Y6 + 2512*Y2^2*Y6 + 3813*Y0*Y3*Y6 + 3455*Y1*Y3*Y6 + 
  3592*Y2*Y3*Y6 + 2852*Y3^2*Y6 + 1518*Y0*Y4*Y6 + 1173*Y1*Y4*Y6 + 
  1248*Y2*Y4*Y6 + 3342*Y3*Y4*Y6 + 1269*Y4^2*Y6 + 4162*Y0*Y5*Y6 + 
  1822*Y1*Y5*Y6 + 2468*Y2*Y5*Y6 + 1038*Y3*Y5*Y6 + 787*Y4*Y5*Y6 + 
  2771*Y5^2*Y6 + 4070*Y0*Y6^2 + 2268*Y1*Y6^2 + 2175*Y2*Y6^2 + 3659*Y3*Y6^2 + 
  2651*Y4*Y6^2 + 2234*Y5*Y6^2 + 3845*Y6^3 + 905*Y0^2*Y7 + 2642*Y0*Y1*Y7 + 
  1409*Y1^2*Y7 + 1490*Y0*Y2*Y7 + 330*Y1*Y2*Y7 + 3353*Y2^2*Y7 + 
  2185*Y0*Y3*Y7 + 3988*Y1*Y3*Y7 + 1237*Y2*Y3*Y7 + 3878*Y3^2*Y7 + 
  4179*Y0*Y4*Y7 + 3187*Y1*Y4*Y7 + 2919*Y2*Y4*Y7 + 4305*Y3*Y4*Y7 + 
  4356*Y4^2*Y7 + 3233*Y0*Y5*Y7 + 1078*Y1*Y5*Y7 + 2440*Y2*Y5*Y7 + 
  1618*Y3*Y5*Y7 + 565*Y4*Y5*Y7 + 1088*Y5^2*Y7 + 1672*Y0*Y6*Y7 + 
  3276*Y1*Y6*Y7 + 1650*Y2*Y6*Y7 + 2448*Y3*Y6*Y7 + 1378*Y4*Y6*Y7 + 
  2966*Y5*Y6*Y7 + 3850*Y6^2*Y7 + 2558*Y0*Y7^2 + 1997*Y1*Y7^2 + 1792*Y2*Y7^2 + 
  1222*Y3*Y7^2 + 2652*Y4*Y7^2 + 2698*Y5*Y7^2 + 1819*Y6*Y7^2 + 773*Y7^3 + 
  674*Y0^2*Y8 + 2036*Y0*Y1*Y8 + 3777*Y1^2*Y8 + 3025*Y0*Y2*Y8 + 
  2126*Y1*Y2*Y8 + 475*Y2^2*Y8 + 707*Y0*Y3*Y8 + 3446*Y1*Y3*Y8 + 764*Y2*Y3*Y8 + 
  4186*Y3^2*Y8 + 3272*Y0*Y4*Y8 + 302*Y1*Y4*Y8 + 1059*Y2*Y4*Y8 + 
  2604*Y3*Y4*Y8 + 1140*Y4^2*Y8 + 3590*Y0*Y5*Y8 + 3256*Y1*Y5*Y8 + 
  3634*Y2*Y5*Y8 + 3788*Y3*Y5*Y8 + 2588*Y4*Y5*Y8 + 512*Y5^2*Y8 + 
  4190*Y0*Y6*Y8 + 1464*Y1*Y6*Y8 + 2389*Y2*Y6*Y8 + 4311*Y3*Y6*Y8 + 
  238*Y4*Y6*Y8 + 2249*Y5*Y6*Y8 + 2132*Y6^2*Y8 + 3658*Y0*Y7*Y8 + 
  1967*Y1*Y7*Y8 + 69*Y2*Y7*Y8 + 2*Y3*Y7*Y8 + 953*Y4*Y7*Y8 + 2178*Y5*Y7*Y8 + 
  2805*Y6*Y7*Y8 + 1764*Y7^2*Y8 + 3112*Y0*Y8^2 + 2513*Y1*Y8^2 + 1021*Y2*Y8^2 + 
  655*Y3*Y8^2 + 3368*Y4*Y8^2 + 4338*Y5*Y8^2 + 1973*Y6*Y8^2 + 1554*Y7*Y8^2 + 
  1457*Y8^3 + 1982*Y0^2*Y9 + 4331*Y0*Y1*Y9 + 18*Y1^2*Y9 + 1509*Y0*Y2*Y9 + 
  1522*Y1*Y2*Y9 + 1363*Y2^2*Y9 + 1498*Y0*Y3*Y9 + 1911*Y1*Y3*Y9 + 
  2023*Y2*Y3*Y9 + 1239*Y3^2*Y9 + 2087*Y0*Y4*Y9 + 846*Y1*Y4*Y9 + 
  3112*Y2*Y4*Y9 + 428*Y3*Y4*Y9 + 2686*Y4^2*Y9 + 2965*Y0*Y5*Y9 + 
  1622*Y1*Y5*Y9 + 3686*Y2*Y5*Y9 + 3214*Y3*Y5*Y9 + 2326*Y4*Y5*Y9 + 
  3642*Y5^2*Y9 + 55*Y0*Y6*Y9 + 197*Y1*Y6*Y9 + 1099*Y2*Y6*Y9 + 931*Y3*Y6*Y9 + 
  2063*Y4*Y6*Y9 + 3374*Y5*Y6*Y9 + 1224*Y6^2*Y9 + 4035*Y0*Y7*Y9 + 
  2891*Y1*Y7*Y9 + 3888*Y2*Y7*Y9 + 4014*Y3*Y7*Y9 + 2325*Y4*Y7*Y9 + 
  1322*Y5*Y7*Y9 + 1929*Y6*Y7*Y9 + 3022*Y7^2*Y9 + 2957*Y0*Y8*Y9 + 
  4230*Y1*Y8*Y9 + 1355*Y2*Y8*Y9 + 4311*Y3*Y8*Y9 + 2747*Y4*Y8*Y9 + 
  3585*Y5*Y8*Y9 + 788*Y6*Y8*Y9 + 432*Y7*Y8*Y9 + 1884*Y8^2*Y9 + 2213*Y0*Y9^2 + 
  942*Y1*Y9^2 + 1267*Y2*Y9^2 + 2510*Y3*Y9^2 + 3056*Y4*Y9^2 + 1712*Y5*Y9^2 + 
  637*Y6*Y9^2 + 2343*Y7*Y9^2 + 2889*Y8*Y9^2 + 1036*Y9^3, 
 463*Y0^3 + 1718*Y0^2*Y1 + 1762*Y0*Y1^2 + 2871*Y1^3 + 1414*Y0^2*Y2 + 
  238*Y0*Y1*Y2 + 692*Y1^2*Y2 + 2828*Y0*Y2^2 + 83*Y1*Y2^2 + 117*Y2^3 + 
  1213*Y0^2*Y3 + 815*Y0*Y1*Y3 + 2231*Y1^2*Y3 + 989*Y0*Y2*Y3 + 460*Y1*Y2*Y3 + 
  2621*Y2^2*Y3 + 1767*Y0*Y3^2 + 3119*Y1*Y3^2 + 71*Y2*Y3^2 + 2827*Y3^3 + 
  163*Y0^2*Y4 + 2617*Y0*Y1*Y4 + 2550*Y1^2*Y4 + 2019*Y0*Y2*Y4 + 
  1243*Y1*Y2*Y4 + 3858*Y2^2*Y4 + 2513*Y0*Y3*Y4 + 3490*Y1*Y3*Y4 + 
  2742*Y2*Y3*Y4 + 1019*Y3^2*Y4 + 1941*Y0*Y4^2 + 4198*Y1*Y4^2 + 2268*Y2*Y4^2 + 
  2371*Y3*Y4^2 + 755*Y4^3 + 2409*Y0^2*Y5 + 1375*Y0*Y1*Y5 + 3985*Y1^2*Y5 + 
  2976*Y0*Y2*Y5 + 497*Y1*Y2*Y5 + 2684*Y2^2*Y5 + 2902*Y0*Y3*Y5 + 
  4346*Y1*Y3*Y5 + 2076*Y2*Y3*Y5 + 3936*Y3^2*Y5 + 3049*Y0*Y4*Y5 + 
  595*Y1*Y4*Y5 + 3696*Y2*Y4*Y5 + 311*Y3*Y4*Y5 + 2234*Y4^2*Y5 + 423*Y0*Y5^2 + 
  3282*Y1*Y5^2 + 3335*Y2*Y5^2 + 4251*Y3*Y5^2 + 2361*Y4*Y5^2 + 4259*Y5^3 + 
  2687*Y0^2*Y6 + 1887*Y0*Y1*Y6 + 316*Y1^2*Y6 + 651*Y0*Y2*Y6 + 960*Y1*Y2*Y6 + 
  2502*Y2^2*Y6 + 1365*Y0*Y3*Y6 + 4272*Y1*Y3*Y6 + 1932*Y2*Y3*Y6 + 
  2040*Y3^2*Y6 + 2716*Y0*Y4*Y6 + 1255*Y1*Y4*Y6 + 3534*Y2*Y4*Y6 + 
  1450*Y3*Y4*Y6 + 1831*Y4^2*Y6 + 3570*Y0*Y5*Y6 + 4338*Y1*Y5*Y6 + 
  3745*Y2*Y5*Y6 + 1863*Y3*Y5*Y6 + 241*Y4*Y5*Y6 + 2275*Y5^2*Y6 + 
  3411*Y0*Y6^2 + 4231*Y1*Y6^2 + 1992*Y2*Y6^2 + 2198*Y3*Y6^2 + 777*Y4*Y6^2 + 
  626*Y5*Y6^2 + 314*Y6^3 + 491*Y0^2*Y7 + 855*Y0*Y1*Y7 + 1468*Y1^2*Y7 + 
  662*Y0*Y2*Y7 + 1623*Y1*Y2*Y7 + 1537*Y2^2*Y7 + 1933*Y0*Y3*Y7 + 
  2814*Y1*Y3*Y7 + 2747*Y2*Y3*Y7 + 2596*Y3^2*Y7 + 1850*Y0*Y4*Y7 + 
  1919*Y1*Y4*Y7 + 1887*Y2*Y4*Y7 + 372*Y3*Y4*Y7 + 3558*Y4^2*Y7 + 
  1078*Y0*Y5*Y7 + 1492*Y1*Y5*Y7 + 3436*Y2*Y5*Y7 + 1363*Y3*Y5*Y7 + 
  626*Y4*Y5*Y7 + 3210*Y5^2*Y7 + 3394*Y0*Y6*Y7 + 576*Y1*Y6*Y7 + 
  3264*Y2*Y6*Y7 + 1857*Y3*Y6*Y7 + 586*Y4*Y6*Y7 + 463*Y5*Y6*Y7 + 
  2940*Y6^2*Y7 + 227*Y0*Y7^2 + 1927*Y1*Y7^2 + 1780*Y2*Y7^2 + 3557*Y3*Y7^2 + 
  3603*Y4*Y7^2 + 819*Y5*Y7^2 + 2969*Y6*Y7^2 + 783*Y7^3 + 377*Y0^2*Y8 + 
  2921*Y0*Y1*Y8 + 1926*Y1^2*Y8 + 3792*Y0*Y2*Y8 + 2468*Y1*Y2*Y8 + 
  3172*Y2^2*Y8 + 1283*Y0*Y3*Y8 + 1829*Y1*Y3*Y8 + 1455*Y2*Y3*Y8 + 
  333*Y3^2*Y8 + 889*Y0*Y4*Y8 + 2153*Y1*Y4*Y8 + 1516*Y2*Y4*Y8 + 
  3317*Y3*Y4*Y8 + 2521*Y4^2*Y8 + 4248*Y0*Y5*Y8 + 186*Y1*Y5*Y8 + 
  2609*Y2*Y5*Y8 + 3617*Y3*Y5*Y8 + 2246*Y4*Y5*Y8 + 221*Y5^2*Y8 + 
  3663*Y0*Y6*Y8 + 3506*Y1*Y6*Y8 + 556*Y2*Y6*Y8 + 813*Y3*Y6*Y8 + 
  3586*Y4*Y6*Y8 + 1702*Y5*Y6*Y8 + 3941*Y6^2*Y8 + 847*Y0*Y7*Y8 + 
  1912*Y1*Y7*Y8 + 435*Y2*Y7*Y8 + 1912*Y3*Y7*Y8 + 923*Y4*Y7*Y8 + 
  4070*Y5*Y7*Y8 + 2826*Y6*Y7*Y8 + 2803*Y7^2*Y8 + 3587*Y0*Y8^2 + 
  2761*Y1*Y8^2 + 3776*Y2*Y8^2 + 1509*Y3*Y8^2 + 3763*Y4*Y8^2 + 1375*Y5*Y8^2 + 
  3942*Y6*Y8^2 + 4150*Y7*Y8^2 + 1893*Y8^3 + 2414*Y0^2*Y9 + 3527*Y0*Y1*Y9 + 
  2027*Y1^2*Y9 + 1849*Y0*Y2*Y9 + 1420*Y1*Y2*Y9 + 3710*Y2^2*Y9 + 
  3225*Y0*Y3*Y9 + 3534*Y1*Y3*Y9 + 3080*Y2*Y3*Y9 + 1730*Y3^2*Y9 + 
  3113*Y0*Y4*Y9 + 3657*Y1*Y4*Y9 + 80*Y2*Y4*Y9 + 3179*Y3*Y4*Y9 + 
  3164*Y4^2*Y9 + 2930*Y0*Y5*Y9 + 2851*Y1*Y5*Y9 + 99*Y2*Y5*Y9 + 
  3664*Y3*Y5*Y9 + 2226*Y4*Y5*Y9 + 3541*Y5^2*Y9 + 2365*Y0*Y6*Y9 + 
  4069*Y1*Y6*Y9 + 2260*Y2*Y6*Y9 + 1936*Y3*Y6*Y9 + 4299*Y4*Y6*Y9 + 
  856*Y5*Y6*Y9 + 2637*Y6^2*Y9 + 1946*Y0*Y7*Y9 + 3982*Y1*Y7*Y9 + 
  3908*Y2*Y7*Y9 + 1442*Y3*Y7*Y9 + 3071*Y4*Y7*Y9 + 1385*Y5*Y7*Y9 + 
  23*Y6*Y7*Y9 + 560*Y7^2*Y9 + 707*Y0*Y8*Y9 + 4359*Y1*Y8*Y9 + 2117*Y2*Y8*Y9 + 
  2831*Y3*Y8*Y9 + 3700*Y4*Y8*Y9 + 463*Y5*Y8*Y9 + 4087*Y6*Y8*Y9 + 
  509*Y7*Y8*Y9 + 1725*Y8^2*Y9 + 945*Y0*Y9^2 + 4245*Y1*Y9^2 + 1940*Y2*Y9^2 + 
  1607*Y3*Y9^2 + 662*Y4*Y9^2 + 34*Y5*Y9^2 + 4011*Y6*Y9^2 + 2395*Y7*Y9^2 + 
  180*Y8*Y9^2 + 1242*Y9^3, 1581*Y0^3 + 1604*Y0^2*Y1 + 3710*Y0*Y1^2 + 
  1487*Y1^3 + 1266*Y0^2*Y2 + 251*Y0*Y1*Y2 + 120*Y1^2*Y2 + 850*Y0*Y2^2 + 
  3941*Y1*Y2^2 + 2045*Y2^3 + 1993*Y0^2*Y3 + 104*Y0*Y1*Y3 + 202*Y1^2*Y3 + 
  4010*Y0*Y2*Y3 + 3545*Y1*Y2*Y3 + 3555*Y2^2*Y3 + 590*Y0*Y3^2 + 629*Y1*Y3^2 + 
  1631*Y2*Y3^2 + 3379*Y3^3 + 671*Y0^2*Y4 + 3925*Y0*Y1*Y4 + 519*Y1^2*Y4 + 
  3648*Y0*Y2*Y4 + 1169*Y1*Y2*Y4 + 712*Y2^2*Y4 + 851*Y0*Y3*Y4 + 
  3892*Y1*Y3*Y4 + 1887*Y2*Y3*Y4 + 1508*Y3^2*Y4 + 116*Y0*Y4^2 + 832*Y1*Y4^2 + 
  3488*Y2*Y4^2 + 2278*Y3*Y4^2 + 1272*Y4^3 + 3179*Y0^2*Y5 + 904*Y0*Y1*Y5 + 
  1681*Y1^2*Y5 + 2895*Y0*Y2*Y5 + 1591*Y1*Y2*Y5 + 1638*Y2^2*Y5 + 
  442*Y0*Y3*Y5 + 3174*Y1*Y3*Y5 + 1594*Y2*Y3*Y5 + 1835*Y3^2*Y5 + 
  1658*Y0*Y4*Y5 + 1706*Y1*Y4*Y5 + 54*Y2*Y4*Y5 + 981*Y3*Y4*Y5 + 1597*Y4^2*Y5 + 
  2722*Y0*Y5^2 + 2243*Y1*Y5^2 + 4307*Y2*Y5^2 + 1428*Y3*Y5^2 + 3810*Y4*Y5^2 + 
  674*Y5^3 + 587*Y0^2*Y6 + 775*Y0*Y1*Y6 + 2538*Y1^2*Y6 + 3233*Y0*Y2*Y6 + 
  2787*Y1*Y2*Y6 + 2748*Y2^2*Y6 + 1787*Y0*Y3*Y6 + 3401*Y1*Y3*Y6 + 
  3432*Y2*Y3*Y6 + 1624*Y3^2*Y6 + 3114*Y0*Y4*Y6 + 1921*Y1*Y4*Y6 + 
  420*Y2*Y4*Y6 + 294*Y3*Y4*Y6 + 4334*Y4^2*Y6 + 711*Y0*Y5*Y6 + 2401*Y1*Y5*Y6 + 
  3938*Y2*Y5*Y6 + 4158*Y3*Y5*Y6 + 1908*Y4*Y5*Y6 + 2728*Y5^2*Y6 + 
  2808*Y0*Y6^2 + 225*Y1*Y6^2 + 2069*Y2*Y6^2 + 1290*Y3*Y6^2 + 804*Y4*Y6^2 + 
  3308*Y5*Y6^2 + 1489*Y6^3 + 2068*Y0^2*Y7 + 3846*Y0*Y1*Y7 + 3645*Y1^2*Y7 + 
  1194*Y0*Y2*Y7 + 3543*Y1*Y2*Y7 + 3652*Y2^2*Y7 + 1056*Y0*Y3*Y7 + 
  1600*Y1*Y3*Y7 + 3646*Y2*Y3*Y7 + 3473*Y3^2*Y7 + 4150*Y0*Y4*Y7 + 
  1689*Y1*Y4*Y7 + 1037*Y2*Y4*Y7 + 4153*Y3*Y4*Y7 + 156*Y4^2*Y7 + 
  3938*Y0*Y5*Y7 + 1880*Y1*Y5*Y7 + 3437*Y2*Y5*Y7 + 1820*Y3*Y5*Y7 + 
  691*Y4*Y5*Y7 + 114*Y5^2*Y7 + 2236*Y0*Y6*Y7 + 499*Y1*Y6*Y7 + 3024*Y2*Y6*Y7 + 
  827*Y3*Y6*Y7 + 3509*Y4*Y6*Y7 + 3245*Y5*Y6*Y7 + 1410*Y6^2*Y7 + 
  2904*Y0*Y7^2 + 1533*Y1*Y7^2 + 284*Y2*Y7^2 + 372*Y3*Y7^2 + 3415*Y4*Y7^2 + 
  1693*Y5*Y7^2 + 3808*Y6*Y7^2 + 2432*Y7^3 + 598*Y0^2*Y8 + 3528*Y0*Y1*Y8 + 
  58*Y1^2*Y8 + 4317*Y0*Y2*Y8 + 933*Y1*Y2*Y8 + 592*Y2^2*Y8 + 1758*Y0*Y3*Y8 + 
  2335*Y1*Y3*Y8 + 2515*Y2*Y3*Y8 + 2113*Y3^2*Y8 + 1474*Y0*Y4*Y8 + 
  1992*Y1*Y4*Y8 + 405*Y2*Y4*Y8 + 721*Y3*Y4*Y8 + 3260*Y4^2*Y8 + 
  1119*Y0*Y5*Y8 + 768*Y1*Y5*Y8 + 484*Y2*Y5*Y8 + 2984*Y3*Y5*Y8 + 
  1200*Y4*Y5*Y8 + 2007*Y5^2*Y8 + 2395*Y0*Y6*Y8 + 4123*Y1*Y6*Y8 + 
  2436*Y2*Y6*Y8 + 3512*Y3*Y6*Y8 + 576*Y4*Y6*Y8 + 969*Y5*Y6*Y8 + 
  2883*Y6^2*Y8 + 4195*Y0*Y7*Y8 + 2125*Y1*Y7*Y8 + 2761*Y2*Y7*Y8 + 
  189*Y3*Y7*Y8 + 539*Y4*Y7*Y8 + 1304*Y5*Y7*Y8 + 1471*Y6*Y7*Y8 + 
  3379*Y7^2*Y8 + 3078*Y0*Y8^2 + 2352*Y1*Y8^2 + 3771*Y2*Y8^2 + 3506*Y3*Y8^2 + 
  1849*Y4*Y8^2 + 180*Y5*Y8^2 + 1385*Y6*Y8^2 + 462*Y7*Y8^2 + 3874*Y8^3 + 
  44*Y0^2*Y9 + 4307*Y0*Y1*Y9 + 2683*Y1^2*Y9 + 3812*Y0*Y2*Y9 + 607*Y1*Y2*Y9 + 
  2008*Y2^2*Y9 + 1346*Y0*Y3*Y9 + 2092*Y1*Y3*Y9 + 240*Y2*Y3*Y9 + 
  4308*Y3^2*Y9 + 3191*Y0*Y4*Y9 + 2925*Y1*Y4*Y9 + 1819*Y2*Y4*Y9 + 
  653*Y3*Y4*Y9 + 1208*Y4^2*Y9 + 3954*Y0*Y5*Y9 + 3881*Y1*Y5*Y9 + 
  870*Y2*Y5*Y9 + 3783*Y3*Y5*Y9 + 1315*Y4*Y5*Y9 + 2336*Y5^2*Y9 + 
  1157*Y0*Y6*Y9 + 2777*Y1*Y6*Y9 + 4156*Y2*Y6*Y9 + 1471*Y3*Y6*Y9 + 
  419*Y4*Y6*Y9 + 3161*Y5*Y6*Y9 + 3046*Y6^2*Y9 + 1278*Y0*Y7*Y9 + 
  3210*Y1*Y7*Y9 + 1660*Y2*Y7*Y9 + 3844*Y3*Y7*Y9 + 2038*Y4*Y7*Y9 + 
  3317*Y5*Y7*Y9 + 4206*Y6*Y7*Y9 + 2412*Y7^2*Y9 + 4317*Y0*Y8*Y9 + 
  3687*Y1*Y8*Y9 + 1789*Y2*Y8*Y9 + 1908*Y3*Y8*Y9 + 618*Y4*Y8*Y9 + 
  3745*Y5*Y8*Y9 + 3115*Y6*Y8*Y9 + 2841*Y7*Y8*Y9 + 1539*Y8^2*Y9 + 
  3703*Y0*Y9^2 + 4260*Y1*Y9^2 + 1320*Y2*Y9^2 + 2549*Y3*Y9^2 + 4230*Y4*Y9^2 + 
  3895*Y5*Y9^2 + 2397*Y6*Y9^2 + 3946*Y7*Y9^2 + 3872*Y8*Y9^2 + 2429*Y9^3, 
 4222*Y0^3 + 2881*Y0^2*Y1 + 995*Y0*Y1^2 + 3642*Y1^3 + 1957*Y0^2*Y2 + 
  757*Y0*Y1*Y2 + 1584*Y1^2*Y2 + 798*Y0*Y2^2 + 63*Y1*Y2^2 + 3224*Y2^3 + 
  1048*Y0^2*Y3 + 472*Y0*Y1*Y3 + 117*Y1^2*Y3 + 1003*Y0*Y2*Y3 + 4202*Y1*Y2*Y3 + 
  2921*Y2^2*Y3 + 4085*Y0*Y3^2 + 3054*Y1*Y3^2 + 4145*Y2*Y3^2 + 2561*Y3^3 + 
  3738*Y0*Y1*Y4 + 4144*Y1^2*Y4 + 654*Y0*Y2*Y4 + 2974*Y1*Y2*Y4 + 
  3255*Y2^2*Y4 + 2629*Y0*Y3*Y4 + 2982*Y1*Y3*Y4 + 1430*Y2*Y3*Y4 + 
  1914*Y3^2*Y4 + 2230*Y0*Y4^2 + 3039*Y1*Y4^2 + 943*Y2*Y4^2 + 1442*Y3*Y4^2 + 
  3442*Y4^3 + 31*Y0^2*Y5 + 2542*Y0*Y1*Y5 + 1788*Y1^2*Y5 + 3830*Y0*Y2*Y5 + 
  1194*Y1*Y2*Y5 + 788*Y2^2*Y5 + 2002*Y0*Y3*Y5 + 3055*Y1*Y3*Y5 + 
  1952*Y2*Y3*Y5 + 2897*Y3^2*Y5 + 1575*Y0*Y4*Y5 + 3869*Y1*Y4*Y5 + 
  2328*Y2*Y4*Y5 + 4291*Y3*Y4*Y5 + 893*Y4^2*Y5 + 2368*Y0*Y5^2 + 3957*Y1*Y5^2 + 
  2442*Y2*Y5^2 + 2251*Y3*Y5^2 + 3233*Y4*Y5^2 + 2541*Y5^3 + 1052*Y0^2*Y6 + 
  886*Y0*Y1*Y6 + 3636*Y1^2*Y6 + 3327*Y0*Y2*Y6 + 1052*Y1*Y2*Y6 + 229*Y2^2*Y6 + 
  3818*Y0*Y3*Y6 + 419*Y1*Y3*Y6 + 4239*Y2*Y3*Y6 + 4200*Y3^2*Y6 + 
  1095*Y0*Y4*Y6 + 987*Y1*Y4*Y6 + 547*Y2*Y4*Y6 + 4049*Y3*Y4*Y6 + 
  1642*Y4^2*Y6 + 2736*Y0*Y5*Y6 + 2707*Y1*Y5*Y6 + 1261*Y2*Y5*Y6 + 
  3805*Y3*Y5*Y6 + 2470*Y4*Y5*Y6 + 4246*Y5^2*Y6 + 2317*Y0*Y6^2 + 
  1958*Y1*Y6^2 + 2886*Y2*Y6^2 + 3224*Y3*Y6^2 + 2502*Y4*Y6^2 + 2855*Y5*Y6^2 + 
  1975*Y6^3 + 1953*Y0^2*Y7 + 3233*Y0*Y1*Y7 + 332*Y1^2*Y7 + 1186*Y0*Y2*Y7 + 
  4025*Y1*Y2*Y7 + 641*Y2^2*Y7 + 3168*Y0*Y3*Y7 + 2844*Y1*Y3*Y7 + 
  4041*Y2*Y3*Y7 + 2252*Y3^2*Y7 + 3464*Y0*Y4*Y7 + 3908*Y1*Y4*Y7 + 
  3406*Y2*Y4*Y7 + 3256*Y3*Y4*Y7 + 2474*Y4^2*Y7 + 2706*Y0*Y5*Y7 + 
  3705*Y1*Y5*Y7 + 1804*Y2*Y5*Y7 + 3348*Y3*Y5*Y7 + 699*Y4*Y5*Y7 + 
  3518*Y5^2*Y7 + 1736*Y0*Y6*Y7 + 2852*Y1*Y6*Y7 + 868*Y2*Y6*Y7 + 
  3744*Y3*Y6*Y7 + 3579*Y4*Y6*Y7 + 1472*Y5*Y6*Y7 + 1328*Y6^2*Y7 + 
  564*Y0*Y7^2 + 1388*Y1*Y7^2 + 2770*Y2*Y7^2 + 601*Y3*Y7^2 + 4352*Y4*Y7^2 + 
  3985*Y5*Y7^2 + 2852*Y6*Y7^2 + 3449*Y7^3 + 3636*Y0^2*Y8 + 486*Y0*Y1*Y8 + 
  703*Y1^2*Y8 + 2211*Y0*Y2*Y8 + 31*Y1*Y2*Y8 + 2027*Y2^2*Y8 + 3571*Y0*Y3*Y8 + 
  2469*Y1*Y3*Y8 + 800*Y2*Y3*Y8 + 1674*Y3^2*Y8 + 1737*Y0*Y4*Y8 + 
  2445*Y1*Y4*Y8 + 1071*Y2*Y4*Y8 + 3564*Y3*Y4*Y8 + 2860*Y4^2*Y8 + 
  3584*Y0*Y5*Y8 + 3521*Y1*Y5*Y8 + 1382*Y2*Y5*Y8 + 2280*Y3*Y5*Y8 + 
  1305*Y4*Y5*Y8 + 3355*Y5^2*Y8 + 808*Y0*Y6*Y8 + 3463*Y1*Y6*Y8 + 
  1876*Y2*Y6*Y8 + 2871*Y3*Y6*Y8 + 1043*Y4*Y6*Y8 + 159*Y5*Y6*Y8 + 
  3225*Y6^2*Y8 + 1826*Y0*Y7*Y8 + 3078*Y1*Y7*Y8 + 4224*Y2*Y7*Y8 + 
  2110*Y3*Y7*Y8 + 2238*Y4*Y7*Y8 + 2415*Y5*Y7*Y8 + 644*Y6*Y7*Y8 + 
  4060*Y7^2*Y8 + 1115*Y0*Y8^2 + 1616*Y1*Y8^2 + 2541*Y2*Y8^2 + 1001*Y3*Y8^2 + 
  105*Y4*Y8^2 + 689*Y5*Y8^2 + 1176*Y6*Y8^2 + 2799*Y7*Y8^2 + 1300*Y8^3 + 
  4093*Y0^2*Y9 + 2492*Y0*Y1*Y9 + 2583*Y1^2*Y9 + 949*Y0*Y2*Y9 + 
  1029*Y1*Y2*Y9 + 1896*Y2^2*Y9 + 2579*Y0*Y3*Y9 + 3006*Y1*Y3*Y9 + 
  2105*Y2*Y3*Y9 + 2277*Y3^2*Y9 + 1728*Y0*Y4*Y9 + 1258*Y1*Y4*Y9 + 
  3653*Y2*Y4*Y9 + 2490*Y3*Y4*Y9 + 3664*Y4^2*Y9 + 556*Y0*Y5*Y9 + 
  3250*Y1*Y5*Y9 + 3430*Y2*Y5*Y9 + 260*Y3*Y5*Y9 + 2728*Y4*Y5*Y9 + 
  585*Y5^2*Y9 + 3968*Y0*Y6*Y9 + 2398*Y1*Y6*Y9 + 108*Y2*Y6*Y9 + 
  3907*Y3*Y6*Y9 + 862*Y4*Y6*Y9 + 2084*Y5*Y6*Y9 + 2926*Y6^2*Y9 + 76*Y0*Y7*Y9 + 
  1058*Y1*Y7*Y9 + 1286*Y2*Y7*Y9 + 4254*Y3*Y7*Y9 + 2444*Y4*Y7*Y9 + 
  3303*Y5*Y7*Y9 + 3400*Y6*Y7*Y9 + 917*Y7^2*Y9 + 888*Y0*Y8*Y9 + 
  2044*Y1*Y8*Y9 + 1459*Y2*Y8*Y9 + 1277*Y3*Y8*Y9 + 2560*Y4*Y8*Y9 + 
  3669*Y5*Y8*Y9 + 4163*Y6*Y8*Y9 + 1138*Y7*Y8*Y9 + 272*Y8^2*Y9 + 
  4141*Y0*Y9^2 + 2785*Y1*Y9^2 + 531*Y2*Y9^2 + 847*Y3*Y9^2 + 3519*Y4*Y9^2 + 
  3767*Y5*Y9^2 + 612*Y6*Y9^2 + 652*Y7*Y9^2 + 3252*Y8*Y9^2 + 2681*Y9^3, 
 531*Y0^3 + 1672*Y0^2*Y1 + 342*Y0*Y1^2 + 3462*Y1^3 + 3811*Y0^2*Y2 + 
  2245*Y0*Y1*Y2 + 1142*Y1^2*Y2 + 3346*Y0*Y2^2 + 1024*Y1*Y2^2 + 520*Y2^3 + 
  76*Y0^2*Y3 + 2122*Y0*Y1*Y3 + 1790*Y1^2*Y3 + 1039*Y0*Y2*Y3 + 1059*Y1*Y2*Y3 + 
  1342*Y2^2*Y3 + 1941*Y0*Y3^2 + 2268*Y1*Y3^2 + 3597*Y2*Y3^2 + 227*Y3^3 + 
  2433*Y0^2*Y4 + 4029*Y0*Y1*Y4 + 3558*Y1^2*Y4 + 2944*Y0*Y2*Y4 + 
  277*Y1*Y2*Y4 + 3346*Y2^2*Y4 + 2658*Y0*Y3*Y4 + 1825*Y1*Y3*Y4 + 
  403*Y2*Y3*Y4 + 307*Y3^2*Y4 + 1839*Y0*Y4^2 + 1349*Y1*Y4^2 + 1774*Y2*Y4^2 + 
  3336*Y3*Y4^2 + 1880*Y4^3 + 4247*Y0^2*Y5 + 4349*Y0*Y1*Y5 + 3695*Y1^2*Y5 + 
  1839*Y0*Y2*Y5 + 4353*Y1*Y2*Y5 + 2667*Y2^2*Y5 + 2195*Y0*Y3*Y5 + 
  3462*Y1*Y3*Y5 + 4160*Y2*Y3*Y5 + 77*Y3^2*Y5 + 1814*Y0*Y4*Y5 + 
  3088*Y1*Y4*Y5 + 550*Y2*Y4*Y5 + 200*Y3*Y4*Y5 + 2014*Y4^2*Y5 + 3849*Y0*Y5^2 + 
  1558*Y1*Y5^2 + 1147*Y2*Y5^2 + 3595*Y3*Y5^2 + 917*Y4*Y5^2 + 103*Y5^3 + 
  2983*Y0^2*Y6 + 1515*Y0*Y1*Y6 + 1895*Y1^2*Y6 + 2354*Y0*Y2*Y6 + 
  3150*Y1*Y2*Y6 + 2060*Y2^2*Y6 + 3766*Y0*Y3*Y6 + 1684*Y1*Y3*Y6 + 
  3449*Y2*Y3*Y6 + 1626*Y3^2*Y6 + 2894*Y0*Y4*Y6 + 3053*Y1*Y4*Y6 + 
  3304*Y2*Y4*Y6 + 3794*Y3*Y4*Y6 + 3293*Y4^2*Y6 + 2443*Y0*Y5*Y6 + 
  3543*Y1*Y5*Y6 + 3254*Y2*Y5*Y6 + 6*Y3*Y5*Y6 + 161*Y4*Y5*Y6 + 4245*Y5^2*Y6 + 
  4104*Y0*Y6^2 + 2024*Y1*Y6^2 + 3652*Y2*Y6^2 + 1631*Y3*Y6^2 + 2986*Y4*Y6^2 + 
  2843*Y5*Y6^2 + 2470*Y6^3 + 3906*Y0^2*Y7 + 354*Y0*Y1*Y7 + 1753*Y1^2*Y7 + 
  387*Y0*Y2*Y7 + 4159*Y1*Y2*Y7 + 3908*Y2^2*Y7 + 1098*Y0*Y3*Y7 + 
  4174*Y1*Y3*Y7 + 2783*Y2*Y3*Y7 + 724*Y3^2*Y7 + 117*Y0*Y4*Y7 + 130*Y1*Y4*Y7 + 
  36*Y2*Y4*Y7 + 574*Y3*Y4*Y7 + 3168*Y4^2*Y7 + 1306*Y0*Y5*Y7 + 2370*Y1*Y5*Y7 + 
  2358*Y2*Y5*Y7 + 1926*Y3*Y5*Y7 + 3733*Y4*Y5*Y7 + 1361*Y5^2*Y7 + 
  990*Y0*Y6*Y7 + 685*Y1*Y6*Y7 + 2290*Y2*Y6*Y7 + 2658*Y3*Y6*Y7 + 
  924*Y4*Y6*Y7 + 1622*Y5*Y6*Y7 + 256*Y6^2*Y7 + 1223*Y0*Y7^2 + 1351*Y1*Y7^2 + 
  3111*Y2*Y7^2 + 2749*Y3*Y7^2 + 389*Y4*Y7^2 + 736*Y5*Y7^2 + 2727*Y6*Y7^2 + 
  3899*Y7^3 + 2596*Y0^2*Y8 + 168*Y0*Y1*Y8 + 881*Y1^2*Y8 + 1865*Y0*Y2*Y8 + 
  2753*Y1*Y2*Y8 + 4067*Y2^2*Y8 + 2*Y0*Y3*Y8 + 2566*Y1*Y3*Y8 + 1168*Y2*Y3*Y8 + 
  959*Y3^2*Y8 + 852*Y0*Y4*Y8 + 3189*Y1*Y4*Y8 + 1039*Y2*Y4*Y8 + 
  2054*Y3*Y4*Y8 + 2809*Y4^2*Y8 + 2645*Y0*Y5*Y8 + 708*Y1*Y5*Y8 + 
  371*Y2*Y5*Y8 + 1686*Y3*Y5*Y8 + 2735*Y4*Y5*Y8 + 3952*Y5^2*Y8 + 
  2903*Y0*Y6*Y8 + 1272*Y1*Y6*Y8 + 953*Y2*Y6*Y8 + 3154*Y3*Y6*Y8 + 
  4136*Y4*Y6*Y8 + 2826*Y5*Y6*Y8 + 2707*Y6^2*Y8 + 1507*Y0*Y7*Y8 + 
  390*Y1*Y7*Y8 + 175*Y2*Y7*Y8 + 3721*Y3*Y7*Y8 + 1810*Y4*Y7*Y8 + 
  3292*Y5*Y7*Y8 + 1344*Y6*Y7*Y8 + 3623*Y7^2*Y8 + 2930*Y0*Y8^2 + 
  2424*Y1*Y8^2 + 1560*Y2*Y8^2 + 29*Y3*Y8^2 + 3265*Y4*Y8^2 + 616*Y5*Y8^2 + 
  1205*Y6*Y8^2 + 2383*Y7*Y8^2 + 2269*Y8^3 + 802*Y0^2*Y9 + 2626*Y0*Y1*Y9 + 
  651*Y1^2*Y9 + 2425*Y0*Y2*Y9 + 3620*Y1*Y2*Y9 + 2184*Y2^2*Y9 + 
  1807*Y0*Y3*Y9 + 2976*Y1*Y3*Y9 + 4161*Y2*Y3*Y9 + 2267*Y3^2*Y9 + 
  4056*Y0*Y4*Y9 + 4155*Y1*Y4*Y9 + 3241*Y2*Y4*Y9 + 1480*Y3*Y4*Y9 + 
  2946*Y4^2*Y9 + 874*Y0*Y5*Y9 + 1900*Y1*Y5*Y9 + 505*Y2*Y5*Y9 + 594*Y3*Y5*Y9 + 
  2323*Y4*Y5*Y9 + 1510*Y5^2*Y9 + 2831*Y0*Y6*Y9 + 4098*Y1*Y6*Y9 + 
  4107*Y2*Y6*Y9 + 2165*Y3*Y6*Y9 + 921*Y4*Y6*Y9 + 2121*Y5*Y6*Y9 + 
  314*Y6^2*Y9 + 590*Y0*Y7*Y9 + 3233*Y1*Y7*Y9 + 1914*Y2*Y7*Y9 + 676*Y3*Y7*Y9 + 
  728*Y4*Y7*Y9 + 468*Y5*Y7*Y9 + 210*Y6*Y7*Y9 + 334*Y7^2*Y9 + 4114*Y0*Y8*Y9 + 
  2720*Y1*Y8*Y9 + 162*Y2*Y8*Y9 + 3254*Y3*Y8*Y9 + 2950*Y4*Y8*Y9 + 
  1310*Y5*Y8*Y9 + 2773*Y6*Y8*Y9 + 367*Y7*Y8*Y9 + 3251*Y8^2*Y9 + 
  1404*Y0*Y9^2 + 2551*Y1*Y9^2 + 1473*Y2*Y9^2 + 2121*Y3*Y9^2 + 5*Y4*Y9^2 + 
  526*Y5*Y9^2 + 3542*Y6*Y9^2 + 3035*Y7*Y9^2 + 4205*Y8*Y9^2 + 700*Y9^3, 
 444*Y0^3 + 3785*Y0^2*Y1 + 1229*Y0*Y1^2 + 816*Y1^3 + 1410*Y0^2*Y2 + 
  3823*Y0*Y1*Y2 + 2274*Y1^2*Y2 + 964*Y0*Y2^2 + 2995*Y1*Y2^2 + 2721*Y2^3 + 
  3691*Y0^2*Y3 + 1094*Y0*Y1*Y3 + 3846*Y1^2*Y3 + 3364*Y0*Y2*Y3 + 
  3593*Y1*Y2*Y3 + 4124*Y2^2*Y3 + 1154*Y0*Y3^2 + 1911*Y1*Y3^2 + 1391*Y2*Y3^2 + 
  3995*Y3^3 + 744*Y0^2*Y4 + 102*Y0*Y1*Y4 + 3086*Y1^2*Y4 + 2786*Y0*Y2*Y4 + 
  721*Y1*Y2*Y4 + 3010*Y2^2*Y4 + 3732*Y0*Y3*Y4 + 351*Y1*Y3*Y4 + 
  2540*Y2*Y3*Y4 + 2716*Y3^2*Y4 + 4072*Y0*Y4^2 + 2714*Y1*Y4^2 + 3232*Y2*Y4^2 + 
  2816*Y3*Y4^2 + 58*Y4^3 + 2189*Y0^2*Y5 + 89*Y0*Y1*Y5 + 3932*Y1^2*Y5 + 
  910*Y0*Y2*Y5 + 3697*Y1*Y2*Y5 + 4279*Y2^2*Y5 + 2318*Y0*Y3*Y5 + 
  1097*Y1*Y3*Y5 + 2990*Y2*Y3*Y5 + 3608*Y3^2*Y5 + 1508*Y0*Y4*Y5 + 
  3065*Y1*Y4*Y5 + 2740*Y2*Y4*Y5 + 748*Y3*Y4*Y5 + 1543*Y4^2*Y5 + 965*Y0*Y5^2 + 
  3562*Y1*Y5^2 + 1162*Y2*Y5^2 + 3584*Y3*Y5^2 + 2094*Y4*Y5^2 + 4212*Y5^3 + 
  3240*Y0^2*Y6 + 232*Y0*Y1*Y6 + 2429*Y1^2*Y6 + 762*Y0*Y2*Y6 + 2432*Y1*Y2*Y6 + 
  2906*Y2^2*Y6 + 2176*Y0*Y3*Y6 + 2751*Y1*Y3*Y6 + 4256*Y2*Y3*Y6 + 
  1188*Y3^2*Y6 + 341*Y0*Y4*Y6 + 2624*Y1*Y4*Y6 + 1156*Y2*Y4*Y6 + 
  3503*Y3*Y4*Y6 + 3543*Y4^2*Y6 + 1675*Y0*Y5*Y6 + 1042*Y1*Y5*Y6 + 
  3994*Y2*Y5*Y6 + 4138*Y3*Y5*Y6 + 4223*Y4*Y5*Y6 + 2211*Y5^2*Y6 + 
  3350*Y0*Y6^2 + 3159*Y1*Y6^2 + 2885*Y2*Y6^2 + 820*Y3*Y6^2 + 2396*Y4*Y6^2 + 
  4174*Y5*Y6^2 + 2071*Y6^3 + 3226*Y0^2*Y7 + 2287*Y0*Y1*Y7 + 3875*Y1^2*Y7 + 
  1832*Y0*Y2*Y7 + 2906*Y1*Y2*Y7 + 1404*Y2^2*Y7 + 15*Y0*Y3*Y7 + 
  1649*Y1*Y3*Y7 + 361*Y2*Y3*Y7 + 1496*Y3^2*Y7 + 3772*Y0*Y4*Y7 + 
  3195*Y1*Y4*Y7 + 1958*Y2*Y4*Y7 + 4082*Y3*Y4*Y7 + 400*Y4^2*Y7 + 
  345*Y0*Y5*Y7 + 3716*Y1*Y5*Y7 + 3236*Y2*Y5*Y7 + 3992*Y3*Y5*Y7 + 
  1845*Y4*Y5*Y7 + 2983*Y5^2*Y7 + 2915*Y0*Y6*Y7 + 1651*Y1*Y6*Y7 + 
  3266*Y2*Y6*Y7 + 1401*Y3*Y6*Y7 + 3893*Y4*Y6*Y7 + 3145*Y5*Y6*Y7 + 
  1164*Y6^2*Y7 + 161*Y0*Y7^2 + 1241*Y1*Y7^2 + 2999*Y2*Y7^2 + 4139*Y3*Y7^2 + 
  1926*Y4*Y7^2 + 744*Y5*Y7^2 + 1530*Y6*Y7^2 + 2786*Y7^3 + 3380*Y0^2*Y8 + 
  2623*Y0*Y1*Y8 + 946*Y1^2*Y8 + 4121*Y0*Y2*Y8 + 1833*Y1*Y2*Y8 + 304*Y2^2*Y8 + 
  977*Y0*Y3*Y8 + 2259*Y1*Y3*Y8 + 2895*Y2*Y3*Y8 + 2060*Y3^2*Y8 + 
  522*Y0*Y4*Y8 + 3291*Y1*Y4*Y8 + 3954*Y2*Y4*Y8 + 1579*Y3*Y4*Y8 + 
  541*Y4^2*Y8 + 3330*Y0*Y5*Y8 + 830*Y1*Y5*Y8 + 4195*Y2*Y5*Y8 + 
  1186*Y3*Y5*Y8 + 2718*Y4*Y5*Y8 + 1903*Y5^2*Y8 + 626*Y0*Y6*Y8 + 
  2632*Y1*Y6*Y8 + 912*Y2*Y6*Y8 + 1675*Y3*Y6*Y8 + 1629*Y4*Y6*Y8 + 
  946*Y5*Y6*Y8 + 863*Y6^2*Y8 + 1342*Y0*Y7*Y8 + 1549*Y1*Y7*Y8 + 
  2369*Y2*Y7*Y8 + 4073*Y3*Y7*Y8 + 111*Y4*Y7*Y8 + 884*Y5*Y7*Y8 + 
  1669*Y6*Y7*Y8 + 2633*Y7^2*Y8 + 3553*Y0*Y8^2 + 193*Y1*Y8^2 + 2044*Y2*Y8^2 + 
  1125*Y3*Y8^2 + 3895*Y4*Y8^2 + 2063*Y5*Y8^2 + 1819*Y6*Y8^2 + 1487*Y7*Y8^2 + 
  521*Y8^3 + 4182*Y0^2*Y9 + 1371*Y0*Y1*Y9 + 2012*Y1^2*Y9 + 1542*Y0*Y2*Y9 + 
  644*Y1*Y2*Y9 + 547*Y2^2*Y9 + 1904*Y0*Y3*Y9 + 2742*Y1*Y3*Y9 + 
  2361*Y2*Y3*Y9 + 4031*Y3^2*Y9 + 919*Y0*Y4*Y9 + 2231*Y1*Y4*Y9 + 
  2459*Y2*Y4*Y9 + 884*Y3*Y4*Y9 + 3447*Y4^2*Y9 + 3222*Y0*Y5*Y9 + 
  1486*Y1*Y5*Y9 + 1652*Y2*Y5*Y9 + 4121*Y3*Y5*Y9 + 504*Y4*Y5*Y9 + 
  1048*Y5^2*Y9 + 2303*Y0*Y6*Y9 + 2901*Y1*Y6*Y9 + 211*Y2*Y6*Y9 + 
  3431*Y3*Y6*Y9 + 4270*Y4*Y6*Y9 + 3803*Y5*Y6*Y9 + 4095*Y6^2*Y9 + 
  771*Y0*Y7*Y9 + 1653*Y1*Y7*Y9 + 597*Y2*Y7*Y9 + 3727*Y3*Y7*Y9 + 
  4036*Y4*Y7*Y9 + 671*Y5*Y7*Y9 + 2507*Y6*Y7*Y9 + 738*Y7^2*Y9 + 
  2575*Y0*Y8*Y9 + 1622*Y1*Y8*Y9 + 2628*Y2*Y8*Y9 + 3199*Y3*Y8*Y9 + 
  494*Y4*Y8*Y9 + 2235*Y5*Y8*Y9 + 293*Y6*Y8*Y9 + 4134*Y7*Y8*Y9 + 
  2918*Y8^2*Y9 + 3101*Y0*Y9^2 + 2466*Y1*Y9^2 + 2421*Y2*Y9^2 + 3337*Y3*Y9^2 + 
  550*Y4*Y9^2 + 1983*Y5*Y9^2 + 1117*Y6*Y9^2 + 3581*Y7*Y9^2 + 3594*Y8*Y9^2 + 
  2990*Y9^3, 1474*Y0^3 + 891*Y0^2*Y1 + 3286*Y0*Y1^2 + 2939*Y1^3 + 
  3699*Y0^2*Y2 + 2269*Y0*Y1*Y2 + 1330*Y1^2*Y2 + 273*Y0*Y2^2 + 1402*Y1*Y2^2 + 
  2838*Y2^3 + 2086*Y0^2*Y3 + 2077*Y0*Y1*Y3 + 276*Y1^2*Y3 + 88*Y0*Y2*Y3 + 
  1090*Y1*Y2*Y3 + 2495*Y2^2*Y3 + 314*Y0*Y3^2 + 1236*Y1*Y3^2 + 279*Y2*Y3^2 + 
  273*Y3^3 + 3041*Y0^2*Y4 + 2992*Y0*Y1*Y4 + 803*Y1^2*Y4 + 1910*Y0*Y2*Y4 + 
  3163*Y1*Y2*Y4 + 1134*Y2^2*Y4 + 1410*Y0*Y3*Y4 + 224*Y1*Y3*Y4 + 
  1791*Y2*Y3*Y4 + 3793*Y3^2*Y4 + 2494*Y0*Y4^2 + 1298*Y1*Y4^2 + 3511*Y2*Y4^2 + 
  2801*Y3*Y4^2 + 3536*Y4^3 + 931*Y0^2*Y5 + 2852*Y0*Y1*Y5 + 7*Y1^2*Y5 + 
  916*Y0*Y2*Y5 + 2198*Y1*Y2*Y5 + 2932*Y2^2*Y5 + 2958*Y0*Y3*Y5 + 
  3982*Y1*Y3*Y5 + 370*Y2*Y3*Y5 + 2700*Y3^2*Y5 + 1768*Y0*Y4*Y5 + 
  3644*Y1*Y4*Y5 + 3768*Y2*Y4*Y5 + 32*Y3*Y4*Y5 + 2314*Y4^2*Y5 + 3864*Y0*Y5^2 + 
  3828*Y1*Y5^2 + 2171*Y2*Y5^2 + 3685*Y3*Y5^2 + 1150*Y4*Y5^2 + 334*Y5^3 + 
  1204*Y0^2*Y6 + 2017*Y0*Y1*Y6 + 1575*Y1^2*Y6 + 1216*Y0*Y2*Y6 + 
  3458*Y1*Y2*Y6 + 2021*Y2^2*Y6 + 4320*Y0*Y3*Y6 + 101*Y1*Y3*Y6 + 
  912*Y2*Y3*Y6 + 688*Y3^2*Y6 + 1158*Y0*Y4*Y6 + 2358*Y1*Y4*Y6 + 
  1889*Y2*Y4*Y6 + 3339*Y3*Y4*Y6 + 4356*Y4^2*Y6 + 1101*Y0*Y5*Y6 + 
  3623*Y1*Y5*Y6 + 413*Y2*Y5*Y6 + 1955*Y3*Y5*Y6 + 808*Y4*Y5*Y6 + 
  1693*Y5^2*Y6 + 728*Y0*Y6^2 + 429*Y1*Y6^2 + 300*Y2*Y6^2 + 580*Y3*Y6^2 + 
  4024*Y4*Y6^2 + 1024*Y5*Y6^2 + 2881*Y6^3 + 367*Y0^2*Y7 + 563*Y0*Y1*Y7 + 
  1175*Y1^2*Y7 + 2569*Y0*Y2*Y7 + 4069*Y1*Y2*Y7 + 1750*Y2^2*Y7 + 
  916*Y0*Y3*Y7 + 483*Y1*Y3*Y7 + 420*Y2*Y3*Y7 + 668*Y3^2*Y7 + 4275*Y0*Y4*Y7 + 
  2355*Y1*Y4*Y7 + 2695*Y2*Y4*Y7 + 3454*Y3*Y4*Y7 + 1910*Y4^2*Y7 + 
  3497*Y0*Y5*Y7 + 3802*Y1*Y5*Y7 + 178*Y2*Y5*Y7 + 755*Y3*Y5*Y7 + 
  934*Y4*Y5*Y7 + 4109*Y5^2*Y7 + 2594*Y0*Y6*Y7 + 976*Y1*Y6*Y7 + 
  2385*Y2*Y6*Y7 + 2019*Y3*Y6*Y7 + 2405*Y4*Y6*Y7 + 1365*Y5*Y6*Y7 + 
  106*Y6^2*Y7 + 2905*Y0*Y7^2 + 860*Y1*Y7^2 + 361*Y2*Y7^2 + 4136*Y3*Y7^2 + 
  1470*Y4*Y7^2 + 612*Y5*Y7^2 + 3655*Y6*Y7^2 + 591*Y7^3 + 3498*Y0^2*Y8 + 
  3875*Y0*Y1*Y8 + 333*Y1^2*Y8 + 397*Y0*Y2*Y8 + 959*Y1*Y2*Y8 + 1194*Y2^2*Y8 + 
  1560*Y0*Y3*Y8 + 2948*Y1*Y3*Y8 + 1447*Y2*Y3*Y8 + 4054*Y3^2*Y8 + 
  3663*Y0*Y4*Y8 + 948*Y1*Y4*Y8 + 1434*Y2*Y4*Y8 + 3306*Y3*Y4*Y8 + 
  214*Y4^2*Y8 + 1360*Y0*Y5*Y8 + 894*Y1*Y5*Y8 + 1756*Y2*Y5*Y8 + 
  2842*Y3*Y5*Y8 + 3100*Y4*Y5*Y8 + 3462*Y5^2*Y8 + 3363*Y0*Y6*Y8 + 
  1830*Y1*Y6*Y8 + 3782*Y2*Y6*Y8 + 568*Y3*Y6*Y8 + 1975*Y4*Y6*Y8 + 
  3320*Y5*Y6*Y8 + 2664*Y6^2*Y8 + 857*Y0*Y7*Y8 + 2293*Y1*Y7*Y8 + 
  3343*Y2*Y7*Y8 + 954*Y3*Y7*Y8 + 3265*Y4*Y7*Y8 + 354*Y5*Y7*Y8 + 
  2022*Y6*Y7*Y8 + 3787*Y7^2*Y8 + 3590*Y0*Y8^2 + 1325*Y1*Y8^2 + 1541*Y2*Y8^2 + 
  689*Y3*Y8^2 + 964*Y4*Y8^2 + 270*Y5*Y8^2 + 1767*Y6*Y8^2 + 4062*Y7*Y8^2 + 
  4083*Y8^3 + 2061*Y0^2*Y9 + 2385*Y0*Y1*Y9 + 2078*Y1^2*Y9 + 1268*Y0*Y2*Y9 + 
  3306*Y1*Y2*Y9 + 4146*Y2^2*Y9 + 4113*Y0*Y3*Y9 + 152*Y1*Y3*Y9 + 
  2923*Y2*Y3*Y9 + 1884*Y3^2*Y9 + 3661*Y0*Y4*Y9 + 2220*Y1*Y4*Y9 + 
  1143*Y2*Y4*Y9 + 3537*Y3*Y4*Y9 + 3306*Y4^2*Y9 + 52*Y0*Y5*Y9 + 
  2944*Y1*Y5*Y9 + 2020*Y2*Y5*Y9 + 108*Y3*Y5*Y9 + 2683*Y4*Y5*Y9 + 
  983*Y5^2*Y9 + 717*Y0*Y6*Y9 + 799*Y1*Y6*Y9 + 2390*Y2*Y6*Y9 + 4218*Y3*Y6*Y9 + 
  1608*Y4*Y6*Y9 + 1650*Y5*Y6*Y9 + 2407*Y6^2*Y9 + 3283*Y0*Y7*Y9 + 
  856*Y1*Y7*Y9 + 2318*Y2*Y7*Y9 + 593*Y3*Y7*Y9 + 983*Y4*Y7*Y9 + 
  1410*Y5*Y7*Y9 + 123*Y6*Y7*Y9 + 4260*Y7^2*Y9 + 1868*Y0*Y8*Y9 + 
  2458*Y1*Y8*Y9 + 553*Y2*Y8*Y9 + 362*Y3*Y8*Y9 + 2185*Y4*Y8*Y9 + 
  3319*Y5*Y8*Y9 + 1981*Y6*Y8*Y9 + 4282*Y7*Y8*Y9 + 2417*Y8^2*Y9 + 
  1790*Y0*Y9^2 + 2917*Y1*Y9^2 + 3768*Y2*Y9^2 + 2427*Y3*Y9^2 + 29*Y4*Y9^2 + 
  89*Y5*Y9^2 + 686*Y6*Y9^2 + 2943*Y7*Y9^2 + 264*Y8*Y9^2 + 355*Y9^3, 
 1337*Y0^3 + 747*Y0^2*Y1 + 784*Y0*Y1^2 + 1734*Y1^3 + 1731*Y0^2*Y2 + 
  4279*Y0*Y1*Y2 + 2115*Y1^2*Y2 + 4280*Y0*Y2^2 + 966*Y1*Y2^2 + 982*Y2^3 + 
  2842*Y0^2*Y3 + 4217*Y0*Y1*Y3 + 2323*Y1^2*Y3 + 3198*Y0*Y2*Y3 + 
  3590*Y1*Y2*Y3 + 1353*Y2^2*Y3 + 3404*Y0*Y3^2 + 3409*Y1*Y3^2 + 2870*Y2*Y3^2 + 
  143*Y3^3 + 2303*Y0^2*Y4 + 3908*Y0*Y1*Y4 + 3445*Y1^2*Y4 + 3497*Y0*Y2*Y4 + 
  3356*Y1*Y2*Y4 + 1031*Y2^2*Y4 + 2742*Y0*Y3*Y4 + 1554*Y1*Y3*Y4 + 
  388*Y2*Y3*Y4 + 978*Y3^2*Y4 + 801*Y0*Y4^2 + 2254*Y1*Y4^2 + 590*Y2*Y4^2 + 
  1890*Y3*Y4^2 + 1238*Y4^3 + 193*Y0^2*Y5 + 1786*Y0*Y1*Y5 + 1664*Y1^2*Y5 + 
  1806*Y0*Y2*Y5 + 1953*Y1*Y2*Y5 + 1260*Y2^2*Y5 + 4347*Y0*Y3*Y5 + 
  1055*Y1*Y3*Y5 + 1334*Y2*Y3*Y5 + 2128*Y3^2*Y5 + 957*Y0*Y4*Y5 + 
  1380*Y1*Y4*Y5 + 1074*Y2*Y4*Y5 + 2989*Y3*Y4*Y5 + 619*Y4^2*Y5 + 
  2999*Y0*Y5^2 + 1800*Y1*Y5^2 + 3220*Y2*Y5^2 + 1603*Y3*Y5^2 + 774*Y4*Y5^2 + 
  1549*Y5^3 + 3074*Y0^2*Y6 + 1725*Y0*Y1*Y6 + 2463*Y1^2*Y6 + 1024*Y0*Y2*Y6 + 
  3412*Y1*Y2*Y6 + 1345*Y2^2*Y6 + 1756*Y0*Y3*Y6 + 244*Y1*Y3*Y6 + 
  2845*Y2*Y3*Y6 + 465*Y3^2*Y6 + 1854*Y0*Y4*Y6 + 2164*Y1*Y4*Y6 + 
  787*Y2*Y4*Y6 + 300*Y3*Y4*Y6 + 1649*Y4^2*Y6 + 332*Y0*Y5*Y6 + 2614*Y1*Y5*Y6 + 
  4355*Y2*Y5*Y6 + 153*Y3*Y5*Y6 + 1605*Y4*Y5*Y6 + 79*Y5^2*Y6 + 4051*Y0*Y6^2 + 
  793*Y1*Y6^2 + 637*Y2*Y6^2 + 1137*Y3*Y6^2 + 4350*Y4*Y6^2 + 1895*Y5*Y6^2 + 
  1991*Y6^3 + 470*Y0^2*Y7 + 3989*Y0*Y1*Y7 + 652*Y1^2*Y7 + 3461*Y0*Y2*Y7 + 
  3834*Y1*Y2*Y7 + 3434*Y2^2*Y7 + 336*Y0*Y3*Y7 + 3923*Y1*Y3*Y7 + 
  2246*Y2*Y3*Y7 + 1079*Y3^2*Y7 + 682*Y0*Y4*Y7 + 4299*Y1*Y4*Y7 + 
  2139*Y2*Y4*Y7 + 2435*Y3*Y4*Y7 + 3008*Y4^2*Y7 + 2755*Y0*Y5*Y7 + 
  927*Y1*Y5*Y7 + 1552*Y2*Y5*Y7 + 3261*Y3*Y5*Y7 + 3402*Y4*Y5*Y7 + 
  1784*Y5^2*Y7 + 3557*Y0*Y6*Y7 + 1689*Y1*Y6*Y7 + 1137*Y2*Y6*Y7 + 
  4043*Y3*Y6*Y7 + 833*Y4*Y6*Y7 + 2247*Y5*Y6*Y7 + 555*Y6^2*Y7 + 2835*Y0*Y7^2 + 
  4072*Y1*Y7^2 + 4025*Y2*Y7^2 + 2700*Y3*Y7^2 + 3697*Y4*Y7^2 + 2033*Y5*Y7^2 + 
  499*Y6*Y7^2 + 95*Y7^3 + 2495*Y0^2*Y8 + 2538*Y0*Y1*Y8 + 1210*Y1^2*Y8 + 
  1781*Y0*Y2*Y8 + 452*Y1*Y2*Y8 + 2645*Y2^2*Y8 + 408*Y0*Y3*Y8 + 
  4249*Y1*Y3*Y8 + 494*Y2*Y3*Y8 + 3553*Y3^2*Y8 + 603*Y0*Y4*Y8 + 
  3021*Y1*Y4*Y8 + 2162*Y2*Y4*Y8 + 4351*Y3*Y4*Y8 + 2462*Y4^2*Y8 + 
  2532*Y0*Y5*Y8 + 3731*Y1*Y5*Y8 + 741*Y2*Y5*Y8 + 1986*Y3*Y5*Y8 + 
  3586*Y4*Y5*Y8 + 1690*Y5^2*Y8 + 2634*Y0*Y6*Y8 + 983*Y1*Y6*Y8 + 
  1206*Y2*Y6*Y8 + 1441*Y3*Y6*Y8 + 555*Y4*Y6*Y8 + 304*Y5*Y6*Y8 + 
  3661*Y6^2*Y8 + 1103*Y0*Y7*Y8 + 776*Y1*Y7*Y8 + 3834*Y2*Y7*Y8 + 
  1980*Y3*Y7*Y8 + 198*Y4*Y7*Y8 + 3351*Y5*Y7*Y8 + 3127*Y6*Y7*Y8 + 
  2514*Y7^2*Y8 + 972*Y0*Y8^2 + 910*Y1*Y8^2 + 3254*Y2*Y8^2 + 2180*Y3*Y8^2 + 
  1066*Y4*Y8^2 + 1023*Y5*Y8^2 + 1632*Y6*Y8^2 + 1481*Y7*Y8^2 + 3647*Y8^3 + 
  3791*Y0^2*Y9 + 1083*Y0*Y1*Y9 + 3108*Y1^2*Y9 + 3888*Y0*Y2*Y9 + 
  1906*Y1*Y2*Y9 + 2113*Y2^2*Y9 + 2797*Y0*Y3*Y9 + 3572*Y1*Y3*Y9 + 
  2652*Y2*Y3*Y9 + 824*Y3^2*Y9 + 3026*Y0*Y4*Y9 + 787*Y1*Y4*Y9 + 
  3458*Y2*Y4*Y9 + 1896*Y3*Y4*Y9 + 2152*Y4^2*Y9 + 2732*Y0*Y5*Y9 + 
  3964*Y1*Y5*Y9 + 264*Y2*Y5*Y9 + 160*Y3*Y5*Y9 + 3427*Y4*Y5*Y9 + 
  1068*Y5^2*Y9 + 1707*Y0*Y6*Y9 + 387*Y1*Y6*Y9 + 868*Y2*Y6*Y9 + 
  2432*Y3*Y6*Y9 + 805*Y4*Y6*Y9 + 3902*Y5*Y6*Y9 + 2148*Y6^2*Y9 + 
  2853*Y0*Y7*Y9 + 1092*Y1*Y7*Y9 + 3953*Y2*Y7*Y9 + 857*Y3*Y7*Y9 + 
  3728*Y4*Y7*Y9 + 3298*Y5*Y7*Y9 + 1908*Y6*Y7*Y9 + 2406*Y7^2*Y9 + 
  1576*Y0*Y8*Y9 + 4072*Y1*Y8*Y9 + 1022*Y2*Y8*Y9 + 919*Y3*Y8*Y9 + 
  2785*Y4*Y8*Y9 + 514*Y5*Y8*Y9 + 297*Y6*Y8*Y9 + 2612*Y7*Y8*Y9 + 627*Y8^2*Y9 + 
  1395*Y0*Y9^2 + 542*Y1*Y9^2 + 700*Y2*Y9^2 + 1275*Y3*Y9^2 + 716*Y4*Y9^2 + 
  3138*Y5*Y9^2 + 2770*Y6*Y9^2 + 1395*Y7*Y9^2 + 3996*Y8*Y9^2 + 1436*Y9^3, 
 704*Y0^3 + 80*Y0^2*Y1 + 3731*Y0*Y1^2 + 2641*Y1^3 + 547*Y0^2*Y2 + 
  1848*Y0*Y1*Y2 + 496*Y1^2*Y2 + 1280*Y0*Y2^2 + 3963*Y1*Y2^2 + 1351*Y2^3 + 
  1129*Y0^2*Y3 + 3486*Y0*Y1*Y3 + 3502*Y1^2*Y3 + 2736*Y0*Y2*Y3 + 
  3076*Y1*Y2*Y3 + 2929*Y2^2*Y3 + 1001*Y0*Y3^2 + 27*Y1*Y3^2 + 2463*Y2*Y3^2 + 
  1436*Y3^3 + 482*Y0^2*Y4 + 4051*Y0*Y1*Y4 + 4203*Y1^2*Y4 + 3653*Y0*Y2*Y4 + 
  824*Y1*Y2*Y4 + 1699*Y2^2*Y4 + 302*Y0*Y3*Y4 + 3938*Y1*Y3*Y4 + 
  2261*Y2*Y3*Y4 + 917*Y3^2*Y4 + 3967*Y0*Y4^2 + 1170*Y1*Y4^2 + 3532*Y2*Y4^2 + 
  1406*Y3*Y4^2 + 3324*Y4^3 + 2835*Y0^2*Y5 + 2180*Y0*Y1*Y5 + 2379*Y1^2*Y5 + 
  331*Y0*Y2*Y5 + 868*Y1*Y2*Y5 + 1900*Y2^2*Y5 + 3586*Y0*Y3*Y5 + 
  3206*Y1*Y3*Y5 + 1247*Y2*Y3*Y5 + 1282*Y3^2*Y5 + 3107*Y0*Y4*Y5 + 
  299*Y1*Y4*Y5 + 317*Y2*Y4*Y5 + 1203*Y3*Y4*Y5 + 4197*Y4^2*Y5 + 3230*Y0*Y5^2 + 
  263*Y1*Y5^2 + 1131*Y2*Y5^2 + 3658*Y3*Y5^2 + 1246*Y4*Y5^2 + 4117*Y5^3 + 
  3050*Y0^2*Y6 + 3942*Y0*Y1*Y6 + 768*Y1^2*Y6 + 1535*Y0*Y2*Y6 + 
  2331*Y1*Y2*Y6 + 130*Y2^2*Y6 + 2248*Y0*Y3*Y6 + 2680*Y1*Y3*Y6 + 
  973*Y2*Y3*Y6 + 2279*Y3^2*Y6 + 2921*Y0*Y4*Y6 + 617*Y1*Y4*Y6 + 490*Y2*Y4*Y6 + 
  2640*Y3*Y4*Y6 + 70*Y4^2*Y6 + 3225*Y0*Y5*Y6 + 1903*Y1*Y5*Y6 + 
  1725*Y2*Y5*Y6 + 2204*Y3*Y5*Y6 + 2073*Y4*Y5*Y6 + 3275*Y5^2*Y6 + 
  1199*Y0*Y6^2 + 4330*Y1*Y6^2 + 2875*Y2*Y6^2 + 2832*Y3*Y6^2 + 417*Y4*Y6^2 + 
  3818*Y5*Y6^2 + 2091*Y6^3 + 818*Y0^2*Y7 + 2515*Y0*Y1*Y7 + 2788*Y1^2*Y7 + 
  1705*Y0*Y2*Y7 + 2500*Y1*Y2*Y7 + 1734*Y2^2*Y7 + 3577*Y0*Y3*Y7 + 
  2850*Y1*Y3*Y7 + 1650*Y2*Y3*Y7 + 1600*Y3^2*Y7 + 1962*Y0*Y4*Y7 + 
  1448*Y1*Y4*Y7 + 2108*Y2*Y4*Y7 + 1053*Y3*Y4*Y7 + 1054*Y4^2*Y7 + 
  1779*Y0*Y5*Y7 + 3932*Y1*Y5*Y7 + 3258*Y2*Y5*Y7 + 2505*Y3*Y5*Y7 + 
  3086*Y4*Y5*Y7 + 3476*Y5^2*Y7 + 2662*Y0*Y6*Y7 + 383*Y1*Y6*Y7 + 
  1822*Y2*Y6*Y7 + 2425*Y3*Y6*Y7 + 3286*Y4*Y6*Y7 + 2993*Y5*Y6*Y7 + 
  1508*Y6^2*Y7 + 818*Y0*Y7^2 + 3546*Y1*Y7^2 + 2321*Y2*Y7^2 + 3747*Y3*Y7^2 + 
  366*Y4*Y7^2 + 1366*Y5*Y7^2 + 793*Y6*Y7^2 + 3743*Y7^3 + 4064*Y0^2*Y8 + 
  4206*Y0*Y1*Y8 + 3242*Y1^2*Y8 + 884*Y0*Y2*Y8 + 2494*Y1*Y2*Y8 + 
  1193*Y2^2*Y8 + 1759*Y0*Y3*Y8 + 2018*Y1*Y3*Y8 + 3708*Y2*Y3*Y8 + 
  4216*Y3^2*Y8 + 3881*Y0*Y4*Y8 + 2063*Y1*Y4*Y8 + 1736*Y2*Y4*Y8 + 
  2806*Y3*Y4*Y8 + 1447*Y4^2*Y8 + 1352*Y0*Y5*Y8 + 2263*Y1*Y5*Y8 + 
  2318*Y2*Y5*Y8 + 316*Y3*Y5*Y8 + 272*Y4*Y5*Y8 + 1300*Y5^2*Y8 + 
  1093*Y0*Y6*Y8 + 3275*Y1*Y6*Y8 + 281*Y2*Y6*Y8 + 331*Y3*Y6*Y8 + 
  1177*Y4*Y6*Y8 + 1738*Y5*Y6*Y8 + 2479*Y6^2*Y8 + 2622*Y0*Y7*Y8 + 
  886*Y1*Y7*Y8 + 2508*Y2*Y7*Y8 + 2047*Y3*Y7*Y8 + 2238*Y4*Y7*Y8 + 
  2675*Y5*Y7*Y8 + 4069*Y6*Y7*Y8 + 3959*Y7^2*Y8 + 4016*Y0*Y8^2 + 
  1505*Y1*Y8^2 + 1617*Y2*Y8^2 + 278*Y3*Y8^2 + 4151*Y4*Y8^2 + 228*Y5*Y8^2 + 
  3152*Y6*Y8^2 + 424*Y7*Y8^2 + 2863*Y8^3 + 1466*Y0^2*Y9 + 3787*Y0*Y1*Y9 + 
  4142*Y1^2*Y9 + 3413*Y0*Y2*Y9 + 620*Y1*Y2*Y9 + 1599*Y2^2*Y9 + 
  2629*Y0*Y3*Y9 + 974*Y1*Y3*Y9 + 1573*Y2*Y3*Y9 + 2943*Y3^2*Y9 + 
  2355*Y0*Y4*Y9 + 1667*Y1*Y4*Y9 + 1215*Y2*Y4*Y9 + 3727*Y3*Y4*Y9 + 
  2577*Y4^2*Y9 + 3165*Y0*Y5*Y9 + 2318*Y1*Y5*Y9 + 1634*Y2*Y5*Y9 + 
  2272*Y3*Y5*Y9 + 530*Y4*Y5*Y9 + 4191*Y5^2*Y9 + 4285*Y0*Y6*Y9 + 
  3517*Y1*Y6*Y9 + 1371*Y2*Y6*Y9 + 4000*Y3*Y6*Y9 + 376*Y4*Y6*Y9 + 
  4324*Y5*Y6*Y9 + 1920*Y6^2*Y9 + 1448*Y0*Y7*Y9 + 3532*Y1*Y7*Y9 + 
  1367*Y2*Y7*Y9 + 971*Y3*Y7*Y9 + 3448*Y4*Y7*Y9 + 3513*Y5*Y7*Y9 + 
  3543*Y6*Y7*Y9 + 3146*Y7^2*Y9 + 3011*Y0*Y8*Y9 + 2871*Y1*Y8*Y9 + 
  3180*Y2*Y8*Y9 + 3106*Y3*Y8*Y9 + 1617*Y4*Y8*Y9 + 2514*Y5*Y8*Y9 + 
  2530*Y6*Y8*Y9 + 853*Y7*Y8*Y9 + 2561*Y8^2*Y9 + 3819*Y0*Y9^2 + 91*Y1*Y9^2 + 
  2539*Y2*Y9^2 + 2948*Y3*Y9^2 + 1337*Y4*Y9^2 + 3304*Y5*Y9^2 + 3104*Y6*Y9^2 + 
  3256*Y7*Y9^2 + 2645*Y8*Y9^2 + 889*Y9^3, 2652*Y0^3 + 1641*Y0^2*Y1 + 
  2229*Y0*Y1^2 + 2741*Y1^3 + 277*Y0^2*Y2 + 2775*Y0*Y1*Y2 + 275*Y1^2*Y2 + 
  1292*Y0*Y2^2 + 3263*Y1*Y2^2 + 4038*Y2^3 + 290*Y0^2*Y3 + 1132*Y0*Y1*Y3 + 
  3823*Y1^2*Y3 + 1996*Y0*Y2*Y3 + 640*Y1*Y2*Y3 + 2536*Y2^2*Y3 + 1611*Y0*Y3^2 + 
  768*Y1*Y3^2 + 2706*Y2*Y3^2 + 1242*Y3^3 + 534*Y0^2*Y4 + 2388*Y0*Y1*Y4 + 
  515*Y1^2*Y4 + 3217*Y0*Y2*Y4 + 3907*Y1*Y2*Y4 + 4020*Y2^2*Y4 + 
  2864*Y0*Y3*Y4 + 553*Y1*Y3*Y4 + 2744*Y2*Y3*Y4 + 3289*Y3^2*Y4 + 
  3453*Y0*Y4^2 + 2806*Y1*Y4^2 + 3915*Y2*Y4^2 + 1213*Y3*Y4^2 + 2389*Y4^3 + 
  3222*Y0^2*Y5 + 4065*Y0*Y1*Y5 + 3489*Y1^2*Y5 + 2394*Y0*Y2*Y5 + 
  2111*Y1*Y2*Y5 + 3572*Y2^2*Y5 + 3552*Y0*Y3*Y5 + 3922*Y1*Y3*Y5 + 
  979*Y2*Y3*Y5 + 3182*Y3^2*Y5 + 3178*Y0*Y4*Y5 + 3391*Y1*Y4*Y5 + 
  262*Y2*Y4*Y5 + 843*Y3*Y4*Y5 + 3571*Y4^2*Y5 + 3479*Y0*Y5^2 + 208*Y1*Y5^2 + 
  3121*Y2*Y5^2 + 2877*Y3*Y5^2 + 2908*Y4*Y5^2 + 3451*Y5^3 + 4207*Y0^2*Y6 + 
  1367*Y0*Y1*Y6 + 3481*Y1^2*Y6 + 560*Y0*Y2*Y6 + 2969*Y1*Y2*Y6 + 
  2697*Y2^2*Y6 + 1316*Y0*Y3*Y6 + 4117*Y1*Y3*Y6 + 3367*Y2*Y3*Y6 + 
  131*Y3^2*Y6 + 1418*Y0*Y4*Y6 + 1898*Y1*Y4*Y6 + 610*Y2*Y4*Y6 + 
  1201*Y3*Y4*Y6 + 2991*Y4^2*Y6 + 2700*Y0*Y5*Y6 + 4224*Y1*Y5*Y6 + 
  2128*Y2*Y5*Y6 + 192*Y3*Y5*Y6 + 1205*Y4*Y5*Y6 + 4356*Y5^2*Y6 + 
  1624*Y0*Y6^2 + 1088*Y1*Y6^2 + 2020*Y2*Y6^2 + 3948*Y3*Y6^2 + 2134*Y4*Y6^2 + 
  2242*Y5*Y6^2 + 4103*Y6^3 + 391*Y0^2*Y7 + 2940*Y0*Y1*Y7 + 3526*Y1^2*Y7 + 
  2816*Y0*Y2*Y7 + 2836*Y1*Y2*Y7 + 7*Y2^2*Y7 + 1926*Y0*Y3*Y7 + 4032*Y1*Y3*Y7 + 
  3889*Y2*Y3*Y7 + 3552*Y3^2*Y7 + 1606*Y0*Y4*Y7 + 2088*Y1*Y4*Y7 + 
  1479*Y2*Y4*Y7 + 4068*Y3*Y4*Y7 + 502*Y4^2*Y7 + 3008*Y0*Y5*Y7 + 
  1888*Y1*Y5*Y7 + 895*Y2*Y5*Y7 + 74*Y3*Y5*Y7 + 4023*Y4*Y5*Y7 + 1789*Y5^2*Y7 + 
  2548*Y0*Y6*Y7 + 224*Y1*Y6*Y7 + 2721*Y2*Y6*Y7 + 3363*Y3*Y6*Y7 + 
  488*Y4*Y6*Y7 + 3704*Y5*Y6*Y7 + 2676*Y6^2*Y7 + 3735*Y0*Y7^2 + 3106*Y1*Y7^2 + 
  3922*Y2*Y7^2 + 481*Y3*Y7^2 + 1409*Y4*Y7^2 + 2063*Y5*Y7^2 + 3864*Y6*Y7^2 + 
  3187*Y7^3 + 3028*Y0^2*Y8 + 67*Y0*Y1*Y8 + 3015*Y1^2*Y8 + 2531*Y0*Y2*Y8 + 
  1241*Y1*Y2*Y8 + 4212*Y2^2*Y8 + 4147*Y0*Y3*Y8 + 1457*Y1*Y3*Y8 + 
  1656*Y2*Y3*Y8 + 2840*Y3^2*Y8 + 1628*Y0*Y4*Y8 + 563*Y1*Y4*Y8 + 
  128*Y2*Y4*Y8 + 1081*Y3*Y4*Y8 + 3369*Y4^2*Y8 + 3360*Y0*Y5*Y8 + 
  3497*Y1*Y5*Y8 + 4071*Y2*Y5*Y8 + 2948*Y3*Y5*Y8 + 1563*Y4*Y5*Y8 + 
  1141*Y5^2*Y8 + 684*Y0*Y6*Y8 + 3328*Y1*Y6*Y8 + 260*Y2*Y6*Y8 + 
  1477*Y3*Y6*Y8 + 1368*Y4*Y6*Y8 + 3873*Y5*Y6*Y8 + 3242*Y6^2*Y8 + 
  2945*Y0*Y7*Y8 + 1742*Y1*Y7*Y8 + 1214*Y2*Y7*Y8 + 3371*Y3*Y7*Y8 + 
  2172*Y4*Y7*Y8 + 21*Y5*Y7*Y8 + 3221*Y6*Y7*Y8 + 1332*Y7^2*Y8 + 622*Y0*Y8^2 + 
  4239*Y1*Y8^2 + 847*Y2*Y8^2 + 3085*Y3*Y8^2 + 2893*Y4*Y8^2 + 1096*Y5*Y8^2 + 
  595*Y6*Y8^2 + 2735*Y7*Y8^2 + 3837*Y8^3 + 841*Y0^2*Y9 + 660*Y0*Y1*Y9 + 
  444*Y1^2*Y9 + 4292*Y0*Y2*Y9 + 1803*Y1*Y2*Y9 + 2761*Y2^2*Y9 + 
  3693*Y0*Y3*Y9 + 4346*Y1*Y3*Y9 + 1582*Y2*Y3*Y9 + 4159*Y3^2*Y9 + 
  2399*Y0*Y4*Y9 + 454*Y1*Y4*Y9 + 151*Y2*Y4*Y9 + 2137*Y3*Y4*Y9 + 
  4330*Y4^2*Y9 + 3336*Y0*Y5*Y9 + 3195*Y1*Y5*Y9 + 905*Y2*Y5*Y9 + 
  250*Y3*Y5*Y9 + 1667*Y4*Y5*Y9 + 342*Y5^2*Y9 + 1082*Y0*Y6*Y9 + 
  3005*Y1*Y6*Y9 + 3556*Y2*Y6*Y9 + 3135*Y3*Y6*Y9 + 140*Y4*Y6*Y9 + 
  2417*Y5*Y6*Y9 + 2566*Y6^2*Y9 + 1161*Y0*Y7*Y9 + 1082*Y1*Y7*Y9 + 
  2122*Y2*Y7*Y9 + 2714*Y3*Y7*Y9 + 3080*Y4*Y7*Y9 + 1479*Y5*Y7*Y9 + 
  3400*Y6*Y7*Y9 + 1543*Y7^2*Y9 + 2742*Y0*Y8*Y9 + 2178*Y1*Y8*Y9 + 
  2747*Y2*Y8*Y9 + 935*Y3*Y8*Y9 + 4025*Y4*Y8*Y9 + 2196*Y5*Y8*Y9 + 
  3214*Y6*Y8*Y9 + 4305*Y7*Y8*Y9 + 428*Y8^2*Y9 + 3800*Y0*Y9^2 + 58*Y1*Y9^2 + 
  2171*Y2*Y9^2 + 2762*Y3*Y9^2 + 3421*Y4*Y9^2 + 1932*Y5*Y9^2 + 1455*Y6*Y9^2 + 
  2189*Y7*Y9^2 + 4339*Y8*Y9^2 + 3271*Y9^3, 3627*Y0^3 + 14*Y0^2*Y1 + 
  580*Y0*Y1^2 + 2618*Y1^3 + 3972*Y0^2*Y2 + 4319*Y0*Y1*Y2 + 399*Y1^2*Y2 + 
  1442*Y0*Y2^2 + 2555*Y1*Y2^2 + 3284*Y2^3 + 1662*Y0^2*Y3 + 3022*Y0*Y1*Y3 + 
  2556*Y1^2*Y3 + 2284*Y0*Y2*Y3 + 3545*Y1*Y2*Y3 + 25*Y2^2*Y3 + 281*Y0*Y3^2 + 
  3601*Y1*Y3^2 + 2932*Y2*Y3^2 + 1249*Y3^3 + 4031*Y0^2*Y4 + 4035*Y0*Y1*Y4 + 
  3643*Y1^2*Y4 + 3985*Y0*Y2*Y4 + 2968*Y1*Y2*Y4 + 3805*Y2^2*Y4 + 
  1517*Y0*Y3*Y4 + 2948*Y1*Y3*Y4 + 2076*Y2*Y3*Y4 + 2827*Y3^2*Y4 + 
  1369*Y0*Y4^2 + 3347*Y1*Y4^2 + 2635*Y2*Y4^2 + 3697*Y3*Y4^2 + 3353*Y4^3 + 
  3803*Y0^2*Y5 + 1666*Y0*Y1*Y5 + 91*Y1^2*Y5 + 2837*Y0*Y2*Y5 + 4265*Y1*Y2*Y5 + 
  2188*Y2^2*Y5 + 2007*Y0*Y3*Y5 + 2021*Y1*Y3*Y5 + 3115*Y2*Y3*Y5 + 
  3780*Y3^2*Y5 + 2376*Y0*Y4*Y5 + 4163*Y1*Y4*Y5 + 968*Y2*Y4*Y5 + 
  3181*Y3*Y4*Y5 + 3762*Y4^2*Y5 + 1935*Y0*Y5^2 + 334*Y1*Y5^2 + 4250*Y2*Y5^2 + 
  1643*Y3*Y5^2 + 3311*Y4*Y5^2 + 492*Y5^3 + 3216*Y0^2*Y6 + 3433*Y0*Y1*Y6 + 
  990*Y1^2*Y6 + 588*Y0*Y2*Y6 + 1939*Y1*Y2*Y6 + 903*Y2^2*Y6 + 675*Y0*Y3*Y6 + 
  4161*Y1*Y3*Y6 + 3940*Y2*Y3*Y6 + 1946*Y3^2*Y6 + 3*Y0*Y4*Y6 + 2223*Y1*Y4*Y6 + 
  4285*Y2*Y4*Y6 + 1129*Y3*Y4*Y6 + 922*Y4^2*Y6 + 2326*Y0*Y5*Y6 + 
  3633*Y1*Y5*Y6 + 2021*Y2*Y5*Y6 + 458*Y3*Y5*Y6 + 2103*Y4*Y5*Y6 + 
  2451*Y5^2*Y6 + 3714*Y0*Y6^2 + 3147*Y1*Y6^2 + 3673*Y2*Y6^2 + 4274*Y3*Y6^2 + 
  3096*Y4*Y6^2 + 1018*Y5*Y6^2 + 923*Y6^3 + 1736*Y0^2*Y7 + 1798*Y0*Y1*Y7 + 
  1735*Y1^2*Y7 + 1519*Y0*Y2*Y7 + 827*Y1*Y2*Y7 + 3065*Y2^2*Y7 + 
  3817*Y0*Y3*Y7 + 1215*Y1*Y3*Y7 + 1569*Y2*Y3*Y7 + 2411*Y3^2*Y7 + 
  364*Y0*Y4*Y7 + 556*Y1*Y4*Y7 + 1758*Y2*Y4*Y7 + 1121*Y3*Y4*Y7 + 
  3949*Y4^2*Y7 + 1048*Y0*Y5*Y7 + 3171*Y1*Y5*Y7 + 1280*Y2*Y5*Y7 + 
  942*Y3*Y5*Y7 + 2423*Y4*Y5*Y7 + 1869*Y5^2*Y7 + 3784*Y0*Y6*Y7 + 
  3691*Y1*Y6*Y7 + 3897*Y2*Y6*Y7 + 620*Y3*Y6*Y7 + 1692*Y4*Y6*Y7 + 
  3883*Y5*Y6*Y7 + 4059*Y6^2*Y7 + 2872*Y0*Y7^2 + 2091*Y1*Y7^2 + 251*Y2*Y7^2 + 
  1671*Y3*Y7^2 + 3248*Y4*Y7^2 + 3050*Y5*Y7^2 + 1250*Y6*Y7^2 + 659*Y7^3 + 
  2823*Y0^2*Y8 + 574*Y0*Y1*Y8 + 2094*Y1^2*Y8 + 1654*Y0*Y2*Y8 + 
  4084*Y1*Y2*Y8 + 3726*Y2^2*Y8 + 3400*Y0*Y3*Y8 + 4124*Y1*Y3*Y8 + 
  2764*Y2*Y3*Y8 + 1518*Y3^2*Y8 + 2878*Y0*Y4*Y8 + 2269*Y1*Y4*Y8 + 
  2531*Y2*Y4*Y8 + 1957*Y3*Y4*Y8 + 4225*Y4^2*Y8 + 609*Y0*Y5*Y8 + 64*Y1*Y5*Y8 + 
  2140*Y2*Y5*Y8 + 4143*Y3*Y5*Y8 + 2942*Y4*Y5*Y8 + 2947*Y5^2*Y8 + 
  1454*Y0*Y6*Y8 + 146*Y1*Y6*Y8 + 630*Y2*Y6*Y8 + 915*Y3*Y6*Y8 + 937*Y4*Y6*Y8 + 
  1737*Y5*Y6*Y8 + 3601*Y6^2*Y8 + 32*Y0*Y7*Y8 + 2264*Y1*Y7*Y8 + 700*Y2*Y7*Y8 + 
  3088*Y3*Y7*Y8 + 3874*Y4*Y7*Y8 + 1115*Y5*Y7*Y8 + 642*Y6*Y7*Y8 + 
  3022*Y7^2*Y8 + 3844*Y0*Y8^2 + 3863*Y1*Y8^2 + 1440*Y2*Y8^2 + 2193*Y3*Y8^2 + 
  3640*Y4*Y8^2 + 3537*Y5*Y8^2 + 4065*Y6*Y8^2 + 2288*Y7*Y8^2 + 640*Y8^3 + 
  1334*Y0^2*Y9 + 2060*Y0*Y1*Y9 + 2711*Y1^2*Y9 + 1380*Y0*Y2*Y9 + 
  169*Y1*Y2*Y9 + 859*Y2^2*Y9 + 4072*Y0*Y3*Y9 + 282*Y1*Y3*Y9 + 3441*Y2*Y3*Y9 + 
  990*Y3^2*Y9 + 3865*Y0*Y4*Y9 + 3675*Y1*Y4*Y9 + 1448*Y2*Y4*Y9 + 
  3921*Y3*Y4*Y9 + 1851*Y4^2*Y9 + 995*Y0*Y5*Y9 + 2366*Y1*Y5*Y9 + 
  497*Y2*Y5*Y9 + 4151*Y3*Y5*Y9 + 1806*Y4*Y5*Y9 + 3075*Y5^2*Y9 + 
  1789*Y0*Y6*Y9 + 292*Y1*Y6*Y9 + 2436*Y2*Y6*Y9 + 3804*Y3*Y6*Y9 + 
  2103*Y4*Y6*Y9 + 152*Y5*Y6*Y9 + 3027*Y6^2*Y9 + 1022*Y0*Y7*Y9 + 
  1370*Y1*Y7*Y9 + 548*Y2*Y7*Y9 + 112*Y3*Y7*Y9 + 4140*Y4*Y7*Y9 + 
  890*Y5*Y7*Y9 + 453*Y6*Y7*Y9 + 224*Y7^2*Y9 + 2508*Y0*Y8*Y9 + 1378*Y1*Y8*Y9 + 
  3597*Y2*Y8*Y9 + 1477*Y3*Y8*Y9 + 3415*Y4*Y8*Y9 + 3472*Y5*Y8*Y9 + 
  2072*Y6*Y8*Y9 + 3020*Y7*Y8*Y9 + 2203*Y8^2*Y9 + 2481*Y0*Y9^2 + 
  2548*Y1*Y9^2 + 3385*Y2*Y9^2 + 3470*Y3*Y9^2 + 876*Y4*Y9^2 + 4074*Y5*Y9^2 + 
  1681*Y6*Y9^2 + 2976*Y7*Y9^2 + 1476*Y8*Y9^2 + 874*Y9^3, 
 2489*Y0^3 + 436*Y0^2*Y1 + 318*Y0*Y1^2 + 2770*Y1^3 + 550*Y0^2*Y2 + 
  3845*Y0*Y1*Y2 + 63*Y1^2*Y2 + 24*Y0*Y2^2 + 3282*Y1*Y2^2 + 716*Y2^3 + 
  1599*Y0^2*Y3 + 2150*Y0*Y1*Y3 + 2686*Y1^2*Y3 + 3876*Y0*Y2*Y3 + 
  4274*Y1*Y2*Y3 + 1641*Y2^2*Y3 + 296*Y0*Y3^2 + 2355*Y1*Y3^2 + 3776*Y2*Y3^2 + 
  2330*Y3^3 + 2198*Y0^2*Y4 + 2321*Y0*Y1*Y4 + 3400*Y1^2*Y4 + 3488*Y0*Y2*Y4 + 
  591*Y1*Y2*Y4 + 3161*Y2^2*Y4 + 3705*Y0*Y3*Y4 + 1767*Y1*Y3*Y4 + 
  3976*Y2*Y3*Y4 + 374*Y3^2*Y4 + 3995*Y0*Y4^2 + 1410*Y1*Y4^2 + 796*Y2*Y4^2 + 
  2950*Y3*Y4^2 + 4027*Y4^3 + 774*Y0^2*Y5 + 2510*Y0*Y1*Y5 + 1293*Y1^2*Y5 + 
  3626*Y0*Y2*Y5 + 1979*Y1*Y2*Y5 + 2771*Y2^2*Y5 + 4036*Y0*Y3*Y5 + 
  119*Y1*Y3*Y5 + 1327*Y2*Y3*Y5 + 1793*Y3^2*Y5 + 3153*Y0*Y4*Y5 + 
  1234*Y1*Y4*Y5 + 1633*Y2*Y4*Y5 + 2218*Y3*Y4*Y5 + 559*Y4^2*Y5 + 
  4086*Y0*Y5^2 + 2226*Y1*Y5^2 + 279*Y2*Y5^2 + 4202*Y3*Y5^2 + 1277*Y4*Y5^2 + 
  532*Y5^3 + 2627*Y0^2*Y6 + 4171*Y0*Y1*Y6 + 3495*Y1^2*Y6 + 3550*Y0*Y2*Y6 + 
  3030*Y1*Y2*Y6 + 2489*Y2^2*Y6 + 3383*Y0*Y3*Y6 + 3392*Y1*Y3*Y6 + 
  358*Y2*Y3*Y6 + 3195*Y3^2*Y6 + 1599*Y0*Y4*Y6 + 3153*Y1*Y4*Y6 + 
  1067*Y2*Y4*Y6 + 662*Y3*Y4*Y6 + 4197*Y4^2*Y6 + 1759*Y0*Y5*Y6 + 
  2837*Y1*Y5*Y6 + 52*Y2*Y5*Y6 + 2486*Y3*Y5*Y6 + 143*Y4*Y5*Y6 + 3825*Y5^2*Y6 + 
  228*Y0*Y6^2 + 4246*Y1*Y6^2 + 3822*Y2*Y6^2 + 1693*Y3*Y6^2 + 4079*Y4*Y6^2 + 
  1178*Y5*Y6^2 + 4087*Y6^3 + 1521*Y0^2*Y7 + 1178*Y0*Y1*Y7 + 1180*Y1^2*Y7 + 
  2588*Y0*Y2*Y7 + 6*Y1*Y2*Y7 + 234*Y2^2*Y7 + 953*Y0*Y3*Y7 + 856*Y1*Y3*Y7 + 
  3014*Y2*Y3*Y7 + 675*Y3^2*Y7 + 2689*Y0*Y4*Y7 + 3768*Y1*Y4*Y7 + 
  469*Y2*Y4*Y7 + 3536*Y3*Y4*Y7 + 3055*Y4^2*Y7 + 2089*Y0*Y5*Y7 + 
  4073*Y1*Y5*Y7 + 2982*Y2*Y5*Y7 + 3324*Y4*Y5*Y7 + 1089*Y5^2*Y7 + 
  1909*Y0*Y6*Y7 + 1073*Y1*Y6*Y7 + 120*Y2*Y6*Y7 + 4303*Y3*Y6*Y7 + 
  1749*Y4*Y6*Y7 + 2662*Y5*Y6*Y7 + 1442*Y6^2*Y7 + 1996*Y0*Y7^2 + 
  3626*Y1*Y7^2 + 4315*Y2*Y7^2 + 2991*Y3*Y7^2 + 1244*Y4*Y7^2 + 1251*Y5*Y7^2 + 
  280*Y6*Y7^2 + 3167*Y7^3 + 423*Y0^2*Y8 + 3624*Y0*Y1*Y8 + 2107*Y1^2*Y8 + 
  1547*Y0*Y2*Y8 + 2833*Y1*Y2*Y8 + 3152*Y2^2*Y8 + 1859*Y0*Y3*Y8 + 
  2623*Y1*Y3*Y8 + 36*Y2*Y3*Y8 + 3452*Y3^2*Y8 + 2603*Y0*Y4*Y8 + 178*Y1*Y4*Y8 + 
  235*Y2*Y4*Y8 + 4281*Y3*Y4*Y8 + 366*Y4^2*Y8 + 3684*Y0*Y5*Y8 + 
  4311*Y1*Y5*Y8 + 633*Y2*Y5*Y8 + 3369*Y3*Y5*Y8 + 207*Y4*Y5*Y8 + 
  1479*Y5^2*Y8 + 4169*Y0*Y6*Y8 + 1436*Y1*Y6*Y8 + 1626*Y2*Y6*Y8 + 
  285*Y3*Y6*Y8 + 1218*Y4*Y6*Y8 + 1477*Y5*Y6*Y8 + 3375*Y6^2*Y8 + 
  1236*Y0*Y7*Y8 + 1684*Y1*Y7*Y8 + 2053*Y2*Y7*Y8 + 4149*Y3*Y7*Y8 + 
  4250*Y4*Y7*Y8 + 3733*Y5*Y7*Y8 + 556*Y6*Y7*Y8 + 655*Y7^2*Y8 + 301*Y0*Y8^2 + 
  4194*Y1*Y8^2 + 2902*Y2*Y8^2 + 569*Y3*Y8^2 + 744*Y4*Y8^2 + 1154*Y5*Y8^2 + 
  2362*Y6*Y8^2 + 809*Y7*Y8^2 + 397*Y8^3 + 764*Y0^2*Y9 + 1106*Y0*Y1*Y9 + 
  60*Y1^2*Y9 + 1748*Y0*Y2*Y9 + 3708*Y1*Y2*Y9 + 3253*Y2^2*Y9 + 1030*Y0*Y3*Y9 + 
  1057*Y1*Y3*Y9 + 2242*Y2*Y3*Y9 + 309*Y3^2*Y9 + 1855*Y0*Y4*Y9 + 
  344*Y1*Y4*Y9 + 759*Y2*Y4*Y9 + 2414*Y3*Y4*Y9 + 891*Y4^2*Y9 + 357*Y0*Y5*Y9 + 
  357*Y1*Y5*Y9 + 3292*Y2*Y5*Y9 + 2750*Y3*Y5*Y9 + 3418*Y4*Y5*Y9 + 
  2792*Y5^2*Y9 + 2751*Y0*Y6*Y9 + 3117*Y1*Y6*Y9 + 1749*Y2*Y6*Y9 + 
  3904*Y3*Y6*Y9 + 437*Y4*Y6*Y9 + 2250*Y5*Y6*Y9 + 4204*Y6^2*Y9 + 
  2678*Y0*Y7*Y9 + 417*Y1*Y7*Y9 + 2327*Y2*Y7*Y9 + 3987*Y3*Y7*Y9 + 
  3421*Y4*Y7*Y9 + 2876*Y5*Y7*Y9 + 34*Y6*Y7*Y9 + 865*Y7^2*Y9 + 3942*Y0*Y8*Y9 + 
  3212*Y1*Y8*Y9 + 2811*Y2*Y8*Y9 + 3759*Y3*Y8*Y9 + 2789*Y4*Y8*Y9 + 
  2828*Y5*Y8*Y9 + 3932*Y6*Y8*Y9 + 3250*Y7*Y8*Y9 + 1282*Y8^2*Y9 + 27*Y0*Y9^2 + 
  3786*Y1*Y9^2 + 2057*Y2*Y9^2 + 1764*Y3*Y9^2 + 3139*Y4*Y9^2 + 3475*Y5*Y9^2 + 
  4350*Y6*Y9^2 + 290*Y7*Y9^2 + 1319*Y8*Y9^2 + 3587*Y9^3, 
 55*Y0^3 + 4085*Y0^2*Y1 + 2952*Y0*Y1^2 + 2991*Y1^3 + 2126*Y0^2*Y2 + 
  2796*Y0*Y1*Y2 + 1263*Y1^2*Y2 + 2462*Y0*Y2^2 + 313*Y1*Y2^2 + 2427*Y2^3 + 
  3377*Y0^2*Y3 + 346*Y0*Y1*Y3 + 157*Y1^2*Y3 + 1037*Y0*Y2*Y3 + 3782*Y1*Y2*Y3 + 
  2717*Y2^2*Y3 + 2164*Y0*Y3^2 + 1974*Y1*Y3^2 + 3357*Y2*Y3^2 + 853*Y3^3 + 
  1693*Y0^2*Y4 + 1440*Y0*Y1*Y4 + 3474*Y1^2*Y4 + 1355*Y0*Y2*Y4 + 
  2000*Y1*Y2*Y4 + 3730*Y2^2*Y4 + 310*Y0*Y3*Y4 + 2052*Y1*Y3*Y4 + 
  1306*Y2*Y3*Y4 + 2687*Y3^2*Y4 + 417*Y0*Y4^2 + 397*Y1*Y4^2 + 1325*Y2*Y4^2 + 
  2943*Y3*Y4^2 + 1568*Y4^3 + 3673*Y0^2*Y5 + 4266*Y0*Y1*Y5 + 1050*Y1^2*Y5 + 
  2454*Y0*Y2*Y5 + 2558*Y1*Y2*Y5 + 3032*Y2^2*Y5 + 1096*Y0*Y3*Y5 + 
  3063*Y1*Y3*Y5 + 1590*Y2*Y3*Y5 + 3770*Y3^2*Y5 + 1520*Y0*Y4*Y5 + 
  4171*Y1*Y4*Y5 + 260*Y2*Y4*Y5 + 3068*Y3*Y4*Y5 + 1376*Y4^2*Y5 + 617*Y0*Y5^2 + 
  4317*Y1*Y5^2 + 3522*Y2*Y5^2 + 2369*Y3*Y5^2 + 3784*Y4*Y5^2 + 3427*Y5^3 + 
  905*Y0^2*Y6 + 2456*Y0*Y1*Y6 + 507*Y1^2*Y6 + 3819*Y0*Y2*Y6 + 4300*Y1*Y2*Y6 + 
  4047*Y2^2*Y6 + 3120*Y0*Y3*Y6 + 2491*Y1*Y3*Y6 + 3528*Y2*Y3*Y6 + 
  3240*Y3^2*Y6 + 1248*Y0*Y4*Y6 + 1915*Y1*Y4*Y6 + 2855*Y2*Y4*Y6 + 
  849*Y3*Y4*Y6 + 3630*Y4^2*Y6 + 2003*Y0*Y5*Y6 + 2678*Y1*Y5*Y6 + 
  165*Y2*Y5*Y6 + 341*Y3*Y5*Y6 + 1443*Y4*Y5*Y6 + 4091*Y5^2*Y6 + 2598*Y0*Y6^2 + 
  4024*Y1*Y6^2 + 3119*Y2*Y6^2 + 1294*Y3*Y6^2 + 4005*Y4*Y6^2 + 1858*Y5*Y6^2 + 
  2043*Y6^3 + 971*Y0^2*Y7 + 3926*Y0*Y1*Y7 + 3926*Y1^2*Y7 + 570*Y0*Y2*Y7 + 
  2906*Y1*Y2*Y7 + 2402*Y2^2*Y7 + 3475*Y0*Y3*Y7 + 1027*Y1*Y3*Y7 + 
  1801*Y2*Y3*Y7 + 3702*Y3^2*Y7 + 4259*Y0*Y4*Y7 + 895*Y1*Y4*Y7 + 
  3162*Y2*Y4*Y7 + 2891*Y3*Y4*Y7 + 2444*Y4^2*Y7 + 2145*Y0*Y5*Y7 + 
  2121*Y1*Y5*Y7 + 151*Y2*Y5*Y7 + 3465*Y3*Y5*Y7 + 1984*Y4*Y5*Y7 + 
  3642*Y5^2*Y7 + 42*Y0*Y6*Y7 + 2247*Y1*Y6*Y7 + 2174*Y2*Y6*Y7 + 
  1267*Y3*Y6*Y7 + 1121*Y4*Y6*Y7 + 2752*Y5*Y6*Y7 + 972*Y6^2*Y7 + 998*Y0*Y7^2 + 
  321*Y1*Y7^2 + 1353*Y2*Y7^2 + 1308*Y3*Y7^2 + 4029*Y4*Y7^2 + 1820*Y5*Y7^2 + 
  2169*Y6*Y7^2 + 1697*Y7^3 + 3356*Y0^2*Y8 + 4329*Y0*Y1*Y8 + 3384*Y1^2*Y8 + 
  4057*Y0*Y2*Y8 + 688*Y1*Y2*Y8 + 1717*Y2^2*Y8 + 4066*Y0*Y3*Y8 + 
  1560*Y1*Y3*Y8 + 3989*Y2*Y3*Y8 + 956*Y3^2*Y8 + 439*Y0*Y4*Y8 + 
  2700*Y1*Y4*Y8 + 3246*Y2*Y4*Y8 + 4111*Y3*Y4*Y8 + 3471*Y4^2*Y8 + 
  4094*Y0*Y5*Y8 + 2219*Y1*Y5*Y8 + 2016*Y2*Y5*Y8 + 3075*Y3*Y5*Y8 + 
  2057*Y4*Y5*Y8 + 4276*Y5^2*Y8 + 2610*Y0*Y6*Y8 + 2552*Y1*Y6*Y8 + 
  1772*Y2*Y6*Y8 + 2047*Y3*Y6*Y8 + 1384*Y4*Y6*Y8 + 605*Y5*Y6*Y8 + 
  2476*Y6^2*Y8 + 600*Y0*Y7*Y8 + 2936*Y1*Y7*Y8 + 1477*Y2*Y7*Y8 + 
  2304*Y3*Y7*Y8 + 4058*Y4*Y7*Y8 + 3523*Y5*Y7*Y8 + 3167*Y6*Y7*Y8 + 
  1527*Y7^2*Y8 + 3411*Y0*Y8^2 + 1592*Y1*Y8^2 + 1316*Y2*Y8^2 + 2645*Y3*Y8^2 + 
  4136*Y4*Y8^2 + 2025*Y5*Y8^2 + 2458*Y6*Y8^2 + 3748*Y7*Y8^2 + 3467*Y8^3 + 
  2407*Y0^2*Y9 + 2668*Y0*Y1*Y9 + 3642*Y1^2*Y9 + 658*Y0*Y2*Y9 + 
  1597*Y1*Y2*Y9 + 3456*Y2^2*Y9 + 808*Y0*Y3*Y9 + 2741*Y1*Y3*Y9 + 
  4306*Y2*Y3*Y9 + 4311*Y3^2*Y9 + 712*Y0*Y4*Y9 + 2171*Y1*Y4*Y9 + 
  2775*Y2*Y4*Y9 + 1733*Y3*Y4*Y9 + 685*Y4^2*Y9 + 1345*Y0*Y5*Y9 + 
  3319*Y1*Y5*Y9 + 3375*Y2*Y5*Y9 + 1147*Y3*Y5*Y9 + 2633*Y4*Y5*Y9 + 
  177*Y5^2*Y9 + 1316*Y0*Y6*Y9 + 716*Y1*Y6*Y9 + 4242*Y2*Y6*Y9 + 
  1020*Y3*Y6*Y9 + 2886*Y4*Y6*Y9 + 390*Y5*Y6*Y9 + 3888*Y6^2*Y9 + 
  2559*Y0*Y7*Y9 + 899*Y1*Y7*Y9 + 1202*Y2*Y7*Y9 + 3891*Y3*Y7*Y9 + 
  1026*Y4*Y7*Y9 + 2428*Y5*Y7*Y9 + 383*Y6*Y7*Y9 + 2431*Y7^2*Y9 + 
  989*Y0*Y8*Y9 + 1216*Y1*Y8*Y9 + 4119*Y2*Y8*Y9 + 1709*Y3*Y8*Y9 + 
  520*Y4*Y8*Y9 + 3100*Y5*Y8*Y9 + 1780*Y6*Y8*Y9 + 1759*Y7*Y8*Y9 + 
  1858*Y8^2*Y9 + 477*Y0*Y9^2 + 626*Y1*Y9^2 + 3887*Y2*Y9^2 + 748*Y3*Y9^2 + 
  246*Y4*Y9^2 + 3493*Y5*Y9^2 + 1714*Y6*Y9^2 + 4250*Y7*Y9^2 + 1318*Y8*Y9^2 + 
  2607*Y9^3, 1980*Y0^3 + 760*Y0^2*Y1 + 1490*Y0*Y1^2 + 4233*Y1^3 + 
  2358*Y0^2*Y2 + 1453*Y0*Y1*Y2 + 1837*Y1^2*Y2 + 79*Y0*Y2^2 + 20*Y1*Y2^2 + 
  1431*Y2^3 + 1324*Y0^2*Y3 + 4245*Y0*Y1*Y3 + 751*Y1^2*Y3 + 3581*Y0*Y2*Y3 + 
  3080*Y1*Y2*Y3 + 3911*Y2^2*Y3 + 1177*Y0*Y3^2 + 1813*Y1*Y3^2 + 2949*Y2*Y3^2 + 
  3840*Y3^3 + 875*Y0^2*Y4 + 3984*Y0*Y1*Y4 + 3840*Y1^2*Y4 + 3458*Y0*Y2*Y4 + 
  3357*Y1*Y2*Y4 + 382*Y2^2*Y4 + 3515*Y0*Y3*Y4 + 3355*Y1*Y3*Y4 + 
  3220*Y2*Y3*Y4 + 3029*Y3^2*Y4 + 509*Y0*Y4^2 + 892*Y1*Y4^2 + 789*Y2*Y4^2 + 
  50*Y3*Y4^2 + 1319*Y4^3 + 2844*Y0^2*Y5 + 2898*Y0*Y1*Y5 + 2946*Y1^2*Y5 + 
  3707*Y0*Y2*Y5 + 3120*Y1*Y2*Y5 + 1951*Y2^2*Y5 + 4288*Y0*Y3*Y5 + 
  3796*Y1*Y3*Y5 + 4303*Y2*Y3*Y5 + 3008*Y3^2*Y5 + 4236*Y0*Y4*Y5 + 
  1385*Y1*Y4*Y5 + 855*Y2*Y4*Y5 + 1409*Y3*Y4*Y5 + 310*Y4^2*Y5 + 1170*Y0*Y5^2 + 
  605*Y1*Y5^2 + 406*Y2*Y5^2 + 825*Y3*Y5^2 + 3671*Y4*Y5^2 + 1747*Y5^3 + 
  1862*Y0^2*Y6 + 1013*Y0*Y1*Y6 + 78*Y1^2*Y6 + 2676*Y0*Y2*Y6 + 3670*Y1*Y2*Y6 + 
  1877*Y2^2*Y6 + 1958*Y0*Y3*Y6 + 52*Y1*Y3*Y6 + 1028*Y2*Y3*Y6 + 997*Y3^2*Y6 + 
  4320*Y0*Y4*Y6 + 1750*Y1*Y4*Y6 + 2067*Y2*Y4*Y6 + 3587*Y3*Y4*Y6 + 
  2358*Y4^2*Y6 + 4006*Y0*Y5*Y6 + 2190*Y1*Y5*Y6 + 2310*Y2*Y5*Y6 + 
  3198*Y3*Y5*Y6 + 3941*Y4*Y5*Y6 + 783*Y5^2*Y6 + 3500*Y0*Y6^2 + 2851*Y1*Y6^2 + 
  3462*Y2*Y6^2 + 1813*Y3*Y6^2 + 3129*Y4*Y6^2 + 2334*Y5*Y6^2 + 3798*Y6^3 + 
  2889*Y0^2*Y7 + 3098*Y0*Y1*Y7 + 4173*Y1^2*Y7 + 3104*Y0*Y2*Y7 + 
  2355*Y1*Y2*Y7 + 3657*Y2^2*Y7 + 3015*Y0*Y3*Y7 + 2305*Y1*Y3*Y7 + 
  3391*Y2*Y3*Y7 + 4308*Y3^2*Y7 + 3299*Y0*Y4*Y7 + 2679*Y1*Y4*Y7 + 
  330*Y2*Y4*Y7 + 1958*Y3*Y4*Y7 + 2152*Y4^2*Y7 + 2878*Y0*Y5*Y7 + 
  1234*Y1*Y5*Y7 + 2784*Y2*Y5*Y7 + 297*Y3*Y5*Y7 + 2808*Y4*Y5*Y7 + 
  2305*Y5^2*Y7 + 3164*Y0*Y6*Y7 + 3205*Y1*Y6*Y7 + 857*Y2*Y6*Y7 + 
  1085*Y3*Y6*Y7 + 2878*Y4*Y6*Y7 + 2969*Y5*Y6*Y7 + 1277*Y6^2*Y7 + 
  3936*Y0*Y7^2 + 50*Y1*Y7^2 + 4019*Y2*Y7^2 + 1024*Y3*Y7^2 + 396*Y4*Y7^2 + 
  270*Y5*Y7^2 + 265*Y6*Y7^2 + 3503*Y7^3 + 1206*Y0^2*Y8 + 1944*Y0*Y1*Y8 + 
  1732*Y1^2*Y8 + 691*Y0*Y2*Y8 + 1340*Y1*Y2*Y8 + 1471*Y2^2*Y8 + 95*Y0*Y3*Y8 + 
  3071*Y1*Y3*Y8 + 1816*Y2*Y3*Y8 + 2404*Y3^2*Y8 + 1931*Y0*Y4*Y8 + 
  2611*Y1*Y4*Y8 + 2550*Y2*Y4*Y8 + 1728*Y3*Y4*Y8 + 316*Y4^2*Y8 + 
  4211*Y0*Y5*Y8 + 3289*Y1*Y5*Y8 + 3893*Y2*Y5*Y8 + 395*Y3*Y5*Y8 + 
  4122*Y4*Y5*Y8 + 3466*Y5^2*Y8 + 764*Y0*Y6*Y8 + 431*Y1*Y6*Y8 + 
  1137*Y2*Y6*Y8 + 385*Y3*Y6*Y8 + 3448*Y4*Y6*Y8 + 720*Y5*Y6*Y8 + 
  3691*Y6^2*Y8 + 4051*Y0*Y7*Y8 + 3561*Y1*Y7*Y8 + 21*Y2*Y7*Y8 + 
  1212*Y3*Y7*Y8 + 1943*Y4*Y7*Y8 + 1085*Y5*Y7*Y8 + 3574*Y6*Y7*Y8 + 
  415*Y7^2*Y8 + 492*Y0*Y8^2 + 814*Y1*Y8^2 + 1562*Y2*Y8^2 + 2628*Y3*Y8^2 + 
  2267*Y4*Y8^2 + 4300*Y5*Y8^2 + 2591*Y6*Y8^2 + 546*Y7*Y8^2 + 3047*Y8^3 + 
  2200*Y0^2*Y9 + 1204*Y0*Y1*Y9 + 2900*Y1^2*Y9 + 1518*Y0*Y2*Y9 + 
  2474*Y1*Y2*Y9 + 2699*Y2^2*Y9 + 1417*Y0*Y3*Y9 + 1347*Y1*Y3*Y9 + 
  873*Y2*Y3*Y9 + 2911*Y3^2*Y9 + 3501*Y0*Y4*Y9 + 2061*Y1*Y4*Y9 + 
  996*Y2*Y4*Y9 + 2217*Y3*Y4*Y9 + 627*Y4^2*Y9 + 4166*Y0*Y5*Y9 + 369*Y1*Y5*Y9 + 
  214*Y2*Y5*Y9 + 393*Y3*Y5*Y9 + 1989*Y4*Y5*Y9 + 2287*Y5^2*Y9 + 
  4280*Y0*Y6*Y9 + 3463*Y1*Y6*Y9 + 315*Y2*Y6*Y9 + 1323*Y3*Y6*Y9 + 
  2468*Y4*Y6*Y9 + 2629*Y5*Y6*Y9 + 149*Y6^2*Y9 + 3861*Y0*Y7*Y9 + 
  1462*Y1*Y7*Y9 + 290*Y2*Y7*Y9 + 3681*Y3*Y7*Y9 + 702*Y4*Y7*Y9 + 
  3804*Y5*Y7*Y9 + 2336*Y6*Y7*Y9 + 2519*Y7^2*Y9 + 996*Y0*Y8*Y9 + 
  1240*Y1*Y8*Y9 + 494*Y2*Y8*Y9 + 2272*Y3*Y8*Y9 + 2536*Y4*Y8*Y9 + 
  3972*Y5*Y8*Y9 + 287*Y6*Y8*Y9 + 1033*Y7*Y8*Y9 + 776*Y8^2*Y9 + 1804*Y0*Y9^2 + 
  161*Y1*Y9^2 + 4173*Y2*Y9^2 + 2425*Y3*Y9^2 + 552*Y4*Y9^2 + 957*Y5*Y9^2 + 
  2717*Y6*Y9^2 + 2647*Y7*Y9^2 + 1754*Y8*Y9^2 + 882*Y9^3, 
 1950*Y0^3 + 788*Y0^2*Y1 + 3336*Y0*Y1^2 + 4240*Y1^3 + 1352*Y0^2*Y2 + 
  1712*Y0*Y1*Y2 + 2568*Y1^2*Y2 + 1764*Y0*Y2^2 + 1335*Y1*Y2^2 + 2765*Y2^3 + 
  3076*Y0^2*Y3 + 2716*Y0*Y1*Y3 + 364*Y1^2*Y3 + 933*Y0*Y2*Y3 + 3265*Y1*Y2*Y3 + 
  717*Y2^2*Y3 + 2173*Y0*Y3^2 + 2243*Y1*Y3^2 + 648*Y2*Y3^2 + 3964*Y3^3 + 
  4204*Y0^2*Y4 + 2271*Y0*Y1*Y4 + 3831*Y1^2*Y4 + 1591*Y0*Y2*Y4 + 
  4022*Y1*Y2*Y4 + 2924*Y2^2*Y4 + 4081*Y0*Y3*Y4 + 3807*Y1*Y3*Y4 + 
  2490*Y2*Y3*Y4 + 2518*Y3^2*Y4 + 3511*Y0*Y4^2 + 3224*Y1*Y4^2 + 2607*Y2*Y4^2 + 
  1419*Y3*Y4^2 + 760*Y4^3 + 1811*Y0^2*Y5 + 443*Y0*Y1*Y5 + 2628*Y1^2*Y5 + 
  3187*Y0*Y2*Y5 + 2045*Y1*Y2*Y5 + 1841*Y2^2*Y5 + 1060*Y0*Y3*Y5 + 
  2466*Y1*Y3*Y5 + 1127*Y2*Y3*Y5 + 1874*Y3^2*Y5 + 4275*Y0*Y4*Y5 + 
  3392*Y1*Y4*Y5 + 3737*Y2*Y4*Y5 + 2306*Y3*Y4*Y5 + 1264*Y4^2*Y5 + 
  2721*Y0*Y5^2 + 2716*Y1*Y5^2 + 1566*Y2*Y5^2 + 3504*Y3*Y5^2 + 4222*Y4*Y5^2 + 
  1467*Y5^3 + 2642*Y0^2*Y6 + 1997*Y0*Y1*Y6 + 2678*Y1^2*Y6 + 1592*Y0*Y2*Y6 + 
  3957*Y1*Y2*Y6 + 1022*Y2^2*Y6 + 280*Y0*Y3*Y6 + 1775*Y1*Y3*Y6 + 
  1057*Y2*Y3*Y6 + 4066*Y3^2*Y6 + 2596*Y0*Y4*Y6 + 1179*Y1*Y4*Y6 + 
  2135*Y2*Y4*Y6 + 4141*Y3*Y4*Y6 + 373*Y4^2*Y6 + 2607*Y0*Y5*Y6 + 
  225*Y1*Y5*Y6 + 2861*Y2*Y5*Y6 + 3399*Y3*Y5*Y6 + 2126*Y4*Y5*Y6 + 
  937*Y5^2*Y6 + 2314*Y0*Y6^2 + 3842*Y1*Y6^2 + 1387*Y2*Y6^2 + 1145*Y3*Y6^2 + 
  1862*Y4*Y6^2 + 3333*Y5*Y6^2 + 2708*Y6^3 + 3644*Y0^2*Y7 + 670*Y0*Y1*Y7 + 
  307*Y1^2*Y7 + 3998*Y0*Y2*Y7 + 2469*Y1*Y2*Y7 + 434*Y2^2*Y7 + 4173*Y0*Y3*Y7 + 
  2969*Y1*Y3*Y7 + 1089*Y2*Y3*Y7 + 3320*Y3^2*Y7 + 3207*Y0*Y4*Y7 + 
  3485*Y1*Y4*Y7 + 2943*Y2*Y4*Y7 + 1156*Y3*Y4*Y7 + 219*Y4^2*Y7 + 94*Y0*Y5*Y7 + 
  3112*Y1*Y5*Y7 + 368*Y2*Y5*Y7 + 3262*Y3*Y5*Y7 + 3420*Y4*Y5*Y7 + 
  4267*Y5^2*Y7 + 4355*Y0*Y6*Y7 + 2989*Y1*Y6*Y7 + 2271*Y2*Y6*Y7 + 
  2392*Y3*Y6*Y7 + 2374*Y4*Y6*Y7 + 1398*Y5*Y6*Y7 + 230*Y6^2*Y7 + 
  1951*Y0*Y7^2 + 995*Y1*Y7^2 + 3333*Y2*Y7^2 + 1396*Y3*Y7^2 + 823*Y4*Y7^2 + 
  1089*Y5*Y7^2 + 1025*Y6*Y7^2 + 2098*Y7^3 + 3305*Y0^2*Y8 + 381*Y0*Y1*Y8 + 
  2332*Y1^2*Y8 + 951*Y0*Y2*Y8 + 226*Y1*Y2*Y8 + 450*Y2^2*Y8 + 3416*Y0*Y3*Y8 + 
  3815*Y1*Y3*Y8 + 1124*Y2*Y3*Y8 + 968*Y3^2*Y8 + 2405*Y0*Y4*Y8 + 
  2739*Y1*Y4*Y8 + 280*Y2*Y4*Y8 + 135*Y3*Y4*Y8 + 2715*Y4^2*Y8 + 378*Y0*Y5*Y8 + 
  3952*Y1*Y5*Y8 + 1536*Y2*Y5*Y8 + 2536*Y3*Y5*Y8 + 3578*Y4*Y5*Y8 + 
  776*Y5^2*Y8 + 2111*Y0*Y6*Y8 + 895*Y1*Y6*Y8 + 884*Y2*Y6*Y8 + 3139*Y3*Y6*Y8 + 
  4302*Y4*Y6*Y8 + 1834*Y5*Y6*Y8 + 3061*Y6^2*Y8 + 1111*Y0*Y7*Y8 + 
  4056*Y1*Y7*Y8 + 2662*Y2*Y7*Y8 + 2565*Y3*Y7*Y8 + 3284*Y4*Y7*Y8 + 
  1901*Y5*Y7*Y8 + 3348*Y6*Y7*Y8 + 218*Y7^2*Y8 + 2762*Y0*Y8^2 + 1417*Y1*Y8^2 + 
  1571*Y2*Y8^2 + 3521*Y3*Y8^2 + 2531*Y4*Y8^2 + 1803*Y5*Y8^2 + 1843*Y6*Y8^2 + 
  4078*Y7*Y8^2 + 224*Y8^3 + 1910*Y0^2*Y9 + 54*Y0*Y1*Y9 + 3626*Y1^2*Y9 + 
  2683*Y0*Y2*Y9 + 2811*Y1*Y2*Y9 + 647*Y2^2*Y9 + 857*Y0*Y3*Y9 + 
  1053*Y1*Y3*Y9 + 2995*Y2*Y3*Y9 + 3956*Y3^2*Y9 + 4232*Y0*Y4*Y9 + 
  1072*Y1*Y4*Y9 + 4274*Y2*Y4*Y9 + 1127*Y3*Y4*Y9 + 1073*Y4^2*Y9 + 
  3892*Y0*Y5*Y9 + 3200*Y1*Y5*Y9 + 1677*Y2*Y5*Y9 + 4069*Y3*Y5*Y9 + 
  1220*Y4*Y5*Y9 + 3086*Y5^2*Y9 + 3727*Y0*Y6*Y9 + 4134*Y1*Y6*Y9 + 
  461*Y2*Y6*Y9 + 3418*Y3*Y6*Y9 + 392*Y4*Y6*Y9 + 2523*Y5*Y6*Y9 + 
  2577*Y6^2*Y9 + 470*Y0*Y7*Y9 + 12*Y1*Y7*Y9 + 228*Y2*Y7*Y9 + 3200*Y3*Y7*Y9 + 
  1938*Y4*Y7*Y9 + 745*Y5*Y7*Y9 + 3679*Y6*Y7*Y9 + 3006*Y7^2*Y9 + 
  806*Y0*Y8*Y9 + 1376*Y1*Y8*Y9 + 2173*Y2*Y8*Y9 + 3020*Y3*Y8*Y9 + 
  3000*Y4*Y8*Y9 + 1833*Y5*Y8*Y9 + 2423*Y6*Y8*Y9 + 2685*Y7*Y8*Y9 + 
  343*Y8^2*Y9 + 4219*Y0*Y9^2 + 1577*Y1*Y9^2 + 732*Y2*Y9^2 + 788*Y3*Y9^2 + 
  37*Y4*Y9^2 + 2193*Y5*Y9^2 + 1725*Y6*Y9^2 + 4263*Y7*Y9^2 + 1676*Y8*Y9^2 + 
  2936*Y9^3, 1521*Y0^3 + 2808*Y0^2*Y1 + 3127*Y0*Y1^2 + 2370*Y1^3 + 
  1640*Y0^2*Y2 + 1173*Y0*Y1*Y2 + 2817*Y1^2*Y2 + 3108*Y0*Y2^2 + 2249*Y1*Y2^2 + 
  2912*Y2^3 + 1711*Y0^2*Y3 + 1264*Y0*Y1*Y3 + 3258*Y1^2*Y3 + 329*Y0*Y2*Y3 + 
  4152*Y1*Y2*Y3 + 3260*Y2^2*Y3 + 2103*Y0*Y3^2 + 4161*Y1*Y3^2 + 1891*Y2*Y3^2 + 
  1174*Y3^3 + 3433*Y0^2*Y4 + 3186*Y0*Y1*Y4 + 3975*Y1^2*Y4 + 3838*Y0*Y2*Y4 + 
  360*Y1*Y2*Y4 + 1066*Y2^2*Y4 + 1688*Y0*Y3*Y4 + 1049*Y1*Y3*Y4 + 
  479*Y2*Y3*Y4 + 1097*Y3^2*Y4 + 4229*Y0*Y4^2 + 3012*Y1*Y4^2 + 1851*Y2*Y4^2 + 
  2009*Y3*Y4^2 + 4066*Y4^3 + 1769*Y0^2*Y5 + 364*Y0*Y1*Y5 + 118*Y1^2*Y5 + 
  2869*Y0*Y2*Y5 + 291*Y1*Y2*Y5 + 137*Y2^2*Y5 + 2395*Y0*Y3*Y5 + 
  2829*Y1*Y3*Y5 + 189*Y2*Y3*Y5 + 3832*Y3^2*Y5 + 1975*Y0*Y4*Y5 + 
  150*Y1*Y4*Y5 + 68*Y2*Y4*Y5 + 3101*Y3*Y4*Y5 + 2319*Y4^2*Y5 + 4354*Y0*Y5^2 + 
  1482*Y1*Y5^2 + 345*Y2*Y5^2 + 883*Y3*Y5^2 + 1266*Y4*Y5^2 + 942*Y5^3 + 
  1618*Y0^2*Y6 + 11*Y0*Y1*Y6 + 1437*Y1^2*Y6 + 4131*Y0*Y2*Y6 + 2863*Y1*Y2*Y6 + 
  4248*Y2^2*Y6 + 2106*Y0*Y3*Y6 + 4031*Y1*Y3*Y6 + 1226*Y2*Y3*Y6 + 
  3426*Y3^2*Y6 + 2797*Y0*Y4*Y6 + 319*Y1*Y4*Y6 + 2419*Y2*Y4*Y6 + 
  3976*Y3*Y4*Y6 + 589*Y4^2*Y6 + 556*Y0*Y5*Y6 + 4178*Y1*Y5*Y6 + 
  1128*Y2*Y5*Y6 + 2108*Y3*Y5*Y6 + 762*Y4*Y5*Y6 + 2084*Y5^2*Y6 + 
  4252*Y0*Y6^2 + 4084*Y1*Y6^2 + 3198*Y2*Y6^2 + 1731*Y3*Y6^2 + 1880*Y4*Y6^2 + 
  1692*Y5*Y6^2 + 2462*Y6^3 + 2162*Y0^2*Y7 + 3656*Y0*Y1*Y7 + 1675*Y1^2*Y7 + 
  4178*Y0*Y2*Y7 + 1109*Y1*Y2*Y7 + 3193*Y2^2*Y7 + 2594*Y0*Y3*Y7 + 
  837*Y1*Y3*Y7 + 2330*Y2*Y3*Y7 + 3259*Y3^2*Y7 + 102*Y0*Y4*Y7 + 
  2602*Y1*Y4*Y7 + 406*Y2*Y4*Y7 + 1165*Y3*Y4*Y7 + 1442*Y4^2*Y7 + 
  1195*Y0*Y5*Y7 + 1104*Y1*Y5*Y7 + 2591*Y2*Y5*Y7 + 772*Y3*Y5*Y7 + 
  1018*Y4*Y5*Y7 + 5*Y5^2*Y7 + 4336*Y0*Y6*Y7 + 1235*Y1*Y6*Y7 + 2404*Y2*Y6*Y7 + 
  1823*Y3*Y6*Y7 + 1279*Y4*Y6*Y7 + 2638*Y5*Y6*Y7 + 3368*Y6^2*Y7 + 
  4134*Y0*Y7^2 + 4356*Y1*Y7^2 + 1378*Y2*Y7^2 + 3479*Y3*Y7^2 + 3378*Y4*Y7^2 + 
  685*Y5*Y7^2 + 1265*Y6*Y7^2 + 953*Y7^3 + 231*Y0^2*Y8 + 4012*Y0*Y1*Y8 + 
  3265*Y1^2*Y8 + 2287*Y0*Y2*Y8 + 1032*Y1*Y2*Y8 + 1871*Y2^2*Y8 + 
  4303*Y0*Y3*Y8 + 3788*Y1*Y3*Y8 + 3240*Y2*Y3*Y8 + 4017*Y3^2*Y8 + 
  2503*Y0*Y4*Y8 + 2962*Y1*Y4*Y8 + 3337*Y2*Y4*Y8 + 439*Y3*Y4*Y8 + 
  2927*Y4^2*Y8 + 974*Y0*Y5*Y8 + 686*Y1*Y5*Y8 + 2336*Y2*Y5*Y8 + 460*Y3*Y5*Y8 + 
  2701*Y4*Y5*Y8 + 1066*Y5^2*Y8 + 25*Y0*Y6*Y8 + 87*Y1*Y6*Y8 + 3132*Y2*Y6*Y8 + 
  4315*Y3*Y6*Y8 + 4254*Y4*Y6*Y8 + 1320*Y5*Y6*Y8 + 471*Y6^2*Y8 + 
  3682*Y0*Y7*Y8 + 2005*Y1*Y7*Y8 + 563*Y2*Y7*Y8 + 1072*Y3*Y7*Y8 + 
  2504*Y4*Y7*Y8 + 652*Y5*Y7*Y8 + 2369*Y6*Y7*Y8 + 6*Y7^2*Y8 + 1683*Y0*Y8^2 + 
  1269*Y1*Y8^2 + 3223*Y2*Y8^2 + 255*Y3*Y8^2 + 2156*Y4*Y8^2 + 495*Y5*Y8^2 + 
  2213*Y6*Y8^2 + 3392*Y7*Y8^2 + 3501*Y8^3 + 3166*Y0^2*Y9 + 2050*Y0*Y1*Y9 + 
  3420*Y1^2*Y9 + 3190*Y0*Y2*Y9 + 323*Y1*Y2*Y9 + 1599*Y2^2*Y9 + 
  1586*Y0*Y3*Y9 + 2011*Y1*Y3*Y9 + 3036*Y2*Y3*Y9 + 3832*Y3^2*Y9 + 
  1991*Y0*Y4*Y9 + 322*Y1*Y4*Y9 + 972*Y2*Y4*Y9 + 2981*Y3*Y4*Y9 + 402*Y4^2*Y9 + 
  1654*Y0*Y5*Y9 + 2118*Y1*Y5*Y9 + 3198*Y2*Y5*Y9 + 3708*Y3*Y5*Y9 + 
  402*Y4*Y5*Y9 + 3445*Y5^2*Y9 + 3766*Y0*Y6*Y9 + 2847*Y1*Y6*Y9 + 
  4166*Y2*Y6*Y9 + 1432*Y3*Y6*Y9 + 3952*Y4*Y6*Y9 + 3268*Y5*Y6*Y9 + 
  1091*Y6^2*Y9 + 428*Y0*Y7*Y9 + 2137*Y1*Y7*Y9 + 1537*Y2*Y7*Y9 + 
  2278*Y3*Y7*Y9 + 3808*Y4*Y7*Y9 + 538*Y5*Y7*Y9 + 2769*Y6*Y7*Y9 + 
  2285*Y7^2*Y9 + 419*Y0*Y8*Y9 + 657*Y1*Y8*Y9 + 1272*Y2*Y8*Y9 + 
  2202*Y3*Y8*Y9 + 1946*Y4*Y8*Y9 + 3159*Y5*Y8*Y9 + 1641*Y6*Y8*Y9 + 
  2499*Y7*Y8*Y9 + 4244*Y8^2*Y9 + 1999*Y0*Y9^2 + 3273*Y1*Y9^2 + 2848*Y2*Y9^2 + 
  836*Y3*Y9^2 + 4158*Y4*Y9^2 + 1553*Y5*Y9^2 + 1639*Y6*Y9^2 + 3126*Y7*Y9^2 + 
  612*Y8*Y9^2 + 444*Y9^3, 260*Y0^3 + 3961*Y0^2*Y1 + 4336*Y0*Y1^2 + 781*Y1^3 + 
  2874*Y0^2*Y2 + 1799*Y0*Y1*Y2 + 79*Y1^2*Y2 + 3888*Y0*Y2^2 + 733*Y1*Y2^2 + 
  3625*Y2^3 + 256*Y0^2*Y3 + 942*Y0*Y1*Y3 + 1159*Y1^2*Y3 + 1798*Y0*Y2*Y3 + 
  4269*Y1*Y2*Y3 + 2900*Y2^2*Y3 + 505*Y0*Y3^2 + 1286*Y1*Y3^2 + 488*Y2*Y3^2 + 
  2915*Y3^3 + 1051*Y0^2*Y4 + 1528*Y0*Y1*Y4 + 3318*Y1^2*Y4 + 2963*Y0*Y2*Y4 + 
  4187*Y1*Y2*Y4 + 4321*Y2^2*Y4 + 2480*Y0*Y3*Y4 + 3953*Y1*Y3*Y4 + 
  657*Y2*Y3*Y4 + 3061*Y3^2*Y4 + 1488*Y0*Y4^2 + 2927*Y1*Y4^2 + 239*Y2*Y4^2 + 
  1574*Y3*Y4^2 + 924*Y4^3 + 2956*Y0^2*Y5 + 251*Y0*Y1*Y5 + 4216*Y1^2*Y5 + 
  2933*Y0*Y2*Y5 + 1674*Y1*Y2*Y5 + 2619*Y2^2*Y5 + 3233*Y0*Y3*Y5 + 
  734*Y1*Y3*Y5 + 3623*Y2*Y3*Y5 + 1784*Y3^2*Y5 + 1500*Y0*Y4*Y5 + 
  134*Y1*Y4*Y5 + 3454*Y2*Y4*Y5 + 2911*Y3*Y4*Y5 + 691*Y4^2*Y5 + 2999*Y0*Y5^2 + 
  379*Y1*Y5^2 + 2721*Y2*Y5^2 + 2613*Y3*Y5^2 + 1370*Y4*Y5^2 + 4127*Y5^3 + 
  419*Y0^2*Y6 + 890*Y0*Y1*Y6 + 1975*Y1^2*Y6 + 949*Y0*Y2*Y6 + 561*Y1*Y2*Y6 + 
  1408*Y2^2*Y6 + 754*Y0*Y3*Y6 + 2901*Y1*Y3*Y6 + 3237*Y2*Y3*Y6 + 
  2358*Y3^2*Y6 + 378*Y0*Y4*Y6 + 2050*Y1*Y4*Y6 + 2833*Y2*Y4*Y6 + 
  1540*Y3*Y4*Y6 + 1152*Y4^2*Y6 + 1540*Y0*Y5*Y6 + 3911*Y1*Y5*Y6 + 
  4186*Y2*Y5*Y6 + 4211*Y3*Y5*Y6 + 1528*Y4*Y5*Y6 + 2719*Y5^2*Y6 + 
  1556*Y0*Y6^2 + 1759*Y1*Y6^2 + 74*Y2*Y6^2 + 2693*Y3*Y6^2 + 888*Y4*Y6^2 + 
  380*Y5*Y6^2 + 2940*Y6^3 + 2409*Y0^2*Y7 + 1467*Y0*Y1*Y7 + 1133*Y1^2*Y7 + 
  1375*Y0*Y2*Y7 + 1816*Y1*Y2*Y7 + 1762*Y2^2*Y7 + 3934*Y0*Y3*Y7 + 
  3544*Y1*Y3*Y7 + 123*Y2*Y3*Y7 + 3060*Y3^2*Y7 + 3595*Y0*Y4*Y7 + 
  1125*Y1*Y4*Y7 + 3754*Y2*Y4*Y7 + 3784*Y3*Y4*Y7 + 583*Y4^2*Y7 + 
  2097*Y0*Y5*Y7 + 196*Y1*Y5*Y7 + 933*Y2*Y5*Y7 + 3127*Y3*Y5*Y7 + 
  3554*Y4*Y5*Y7 + 167*Y5^2*Y7 + 135*Y0*Y6*Y7 + 1192*Y1*Y6*Y7 + 
  2280*Y2*Y6*Y7 + 3682*Y3*Y6*Y7 + 1396*Y4*Y6*Y7 + 1266*Y5*Y6*Y7 + 
  551*Y6^2*Y7 + 2408*Y0*Y7^2 + 2319*Y1*Y7^2 + 1026*Y2*Y7^2 + 1060*Y3*Y7^2 + 
  2119*Y4*Y7^2 + 1369*Y5*Y7^2 + 10*Y6*Y7^2 + 461*Y7^3 + 3522*Y0^2*Y8 + 
  1903*Y0*Y1*Y8 + 2690*Y1^2*Y8 + 540*Y0*Y2*Y8 + 1823*Y1*Y2*Y8 + 176*Y2^2*Y8 + 
  1205*Y0*Y3*Y8 + 1272*Y1*Y3*Y8 + 2760*Y2*Y3*Y8 + 1608*Y3^2*Y8 + 
  564*Y0*Y4*Y8 + 2418*Y1*Y4*Y8 + 3584*Y2*Y4*Y8 + 949*Y3*Y4*Y8 + 
  1482*Y4^2*Y8 + 1240*Y0*Y5*Y8 + 3182*Y1*Y5*Y8 + 715*Y2*Y5*Y8 + 
  3215*Y3*Y5*Y8 + 1436*Y4*Y5*Y8 + 3265*Y5^2*Y8 + 3594*Y0*Y6*Y8 + 
  3162*Y1*Y6*Y8 + 1218*Y2*Y6*Y8 + 350*Y3*Y6*Y8 + 1246*Y4*Y6*Y8 + 
  3519*Y5*Y6*Y8 + 1329*Y6^2*Y8 + 4040*Y0*Y7*Y8 + 990*Y1*Y7*Y8 + 
  1134*Y2*Y7*Y8 + 1362*Y3*Y7*Y8 + 4172*Y4*Y7*Y8 + 4063*Y5*Y7*Y8 + 
  2635*Y6*Y7*Y8 + 4129*Y7^2*Y8 + 1312*Y0*Y8^2 + 3781*Y1*Y8^2 + 597*Y2*Y8^2 + 
  1568*Y3*Y8^2 + 1760*Y4*Y8^2 + 505*Y5*Y8^2 + 3843*Y6*Y8^2 + 3556*Y7*Y8^2 + 
  3431*Y8^3 + 3148*Y0^2*Y9 + 2956*Y0*Y1*Y9 + 3691*Y1^2*Y9 + 2077*Y0*Y2*Y9 + 
  999*Y1*Y2*Y9 + 2550*Y2^2*Y9 + 1635*Y0*Y3*Y9 + 1266*Y1*Y3*Y9 + 
  1395*Y2*Y3*Y9 + 537*Y3^2*Y9 + 3901*Y0*Y4*Y9 + 273*Y1*Y4*Y9 + 815*Y2*Y4*Y9 + 
  1227*Y3*Y4*Y9 + 3838*Y4^2*Y9 + 1790*Y0*Y5*Y9 + 3921*Y1*Y5*Y9 + 
  3553*Y2*Y5*Y9 + 1392*Y3*Y5*Y9 + 2722*Y4*Y5*Y9 + 1611*Y5^2*Y9 + 
  1434*Y0*Y6*Y9 + 2704*Y1*Y6*Y9 + 4327*Y2*Y6*Y9 + 1867*Y3*Y6*Y9 + 
  3918*Y4*Y6*Y9 + 1719*Y5*Y6*Y9 + 985*Y6^2*Y9 + 321*Y0*Y7*Y9 + 
  1716*Y1*Y7*Y9 + 1332*Y2*Y7*Y9 + 3478*Y3*Y7*Y9 + 3824*Y4*Y7*Y9 + 
  230*Y5*Y7*Y9 + 2557*Y6*Y7*Y9 + 859*Y7^2*Y9 + 2455*Y0*Y8*Y9 + 
  1847*Y1*Y8*Y9 + 945*Y2*Y8*Y9 + 1172*Y3*Y8*Y9 + 2265*Y4*Y8*Y9 + 
  2836*Y5*Y8*Y9 + 1155*Y6*Y8*Y9 + 2955*Y7*Y8*Y9 + 1761*Y8^2*Y9 + 
  3894*Y0*Y9^2 + 2095*Y1*Y9^2 + 2546*Y2*Y9^2 + 3485*Y3*Y9^2 + 835*Y4*Y9^2 + 
  1191*Y5*Y9^2 + 3724*Y6*Y9^2 + 3841*Y7*Y9^2 + 530*Y8*Y9^2 + 3545*Y9^3, 
 1169*Y0^3 + 2986*Y0^2*Y1 + 4193*Y0*Y1^2 + 1061*Y1^3 + 4078*Y0^2*Y2 + 
  3769*Y0*Y1*Y2 + 1633*Y1^2*Y2 + 52*Y0*Y2^2 + 672*Y1*Y2^2 + 3733*Y2^3 + 
  859*Y0^2*Y3 + 400*Y0*Y1*Y3 + 4318*Y1^2*Y3 + 3250*Y0*Y2*Y3 + 4064*Y1*Y2*Y3 + 
  1776*Y2^2*Y3 + 530*Y0*Y3^2 + 3198*Y1*Y3^2 + 2935*Y2*Y3^2 + 4194*Y3^3 + 
  3873*Y0^2*Y4 + 2069*Y0*Y1*Y4 + 2113*Y1^2*Y4 + 304*Y0*Y2*Y4 + 11*Y1*Y2*Y4 + 
  1730*Y2^2*Y4 + 679*Y0*Y3*Y4 + 4329*Y1*Y3*Y4 + 256*Y2*Y3*Y4 + 4219*Y3^2*Y4 + 
  7*Y0*Y4^2 + 3063*Y1*Y4^2 + 3451*Y2*Y4^2 + 706*Y3*Y4^2 + 4176*Y4^3 + 
  706*Y0^2*Y5 + 4250*Y0*Y1*Y5 + 642*Y1^2*Y5 + 3185*Y0*Y2*Y5 + 870*Y1*Y2*Y5 + 
  275*Y2^2*Y5 + 215*Y0*Y3*Y5 + 3263*Y1*Y3*Y5 + 3274*Y2*Y3*Y5 + 2088*Y3^2*Y5 + 
  1537*Y0*Y4*Y5 + 2425*Y1*Y4*Y5 + 3835*Y2*Y4*Y5 + 2175*Y3*Y4*Y5 + 
  1818*Y4^2*Y5 + 1387*Y0*Y5^2 + 2*Y1*Y5^2 + 4148*Y2*Y5^2 + 2847*Y3*Y5^2 + 
  457*Y4*Y5^2 + 1909*Y5^3 + 2060*Y0^2*Y6 + 1493*Y0*Y1*Y6 + 3573*Y1^2*Y6 + 
  3970*Y0*Y2*Y6 + 1275*Y1*Y2*Y6 + 1751*Y2^2*Y6 + 1127*Y0*Y3*Y6 + 
  4002*Y1*Y3*Y6 + 4162*Y2*Y3*Y6 + 1299*Y3^2*Y6 + 3041*Y0*Y4*Y6 + 
  1667*Y1*Y4*Y6 + 2326*Y2*Y4*Y6 + 4318*Y3*Y4*Y6 + 3080*Y4^2*Y6 + 
  4189*Y0*Y5*Y6 + 3826*Y1*Y5*Y6 + 3897*Y2*Y5*Y6 + 339*Y3*Y5*Y6 + 
  2374*Y4*Y5*Y6 + 4017*Y5^2*Y6 + 3*Y0*Y6^2 + 3525*Y1*Y6^2 + 52*Y2*Y6^2 + 
  2364*Y3*Y6^2 + 134*Y4*Y6^2 + 2703*Y5*Y6^2 + 762*Y6^3 + 1980*Y0^2*Y7 + 
  2507*Y0*Y1*Y7 + 241*Y1^2*Y7 + 645*Y0*Y2*Y7 + 1725*Y1*Y2*Y7 + 637*Y2^2*Y7 + 
  2885*Y0*Y3*Y7 + 3527*Y1*Y3*Y7 + 1977*Y2*Y3*Y7 + 374*Y3^2*Y7 + 
  1900*Y0*Y4*Y7 + 1985*Y1*Y4*Y7 + 2327*Y2*Y4*Y7 + 2257*Y3*Y4*Y7 + 
  2855*Y4^2*Y7 + 3283*Y0*Y5*Y7 + 834*Y1*Y5*Y7 + 1125*Y2*Y5*Y7 + 
  3984*Y3*Y5*Y7 + 3909*Y4*Y5*Y7 + 222*Y5^2*Y7 + 1416*Y0*Y6*Y7 + 
  3282*Y1*Y6*Y7 + 733*Y2*Y6*Y7 + 2403*Y3*Y6*Y7 + 2763*Y4*Y6*Y7 + 
  306*Y5*Y6*Y7 + 2615*Y6^2*Y7 + 249*Y0*Y7^2 + 3880*Y1*Y7^2 + 349*Y2*Y7^2 + 
  1483*Y3*Y7^2 + 1069*Y4*Y7^2 + 677*Y5*Y7^2 + 3099*Y6*Y7^2 + 3774*Y7^3 + 
  1407*Y0^2*Y8 + 1945*Y0*Y1*Y8 + 144*Y1^2*Y8 + 3540*Y0*Y2*Y8 + 
  2304*Y1*Y2*Y8 + 509*Y2^2*Y8 + 513*Y0*Y3*Y8 + 3450*Y1*Y3*Y8 + 306*Y2*Y3*Y8 + 
  3110*Y3^2*Y8 + 913*Y0*Y4*Y8 + 2366*Y1*Y4*Y8 + 907*Y2*Y4*Y8 + 158*Y3*Y4*Y8 + 
  3891*Y4^2*Y8 + 615*Y0*Y5*Y8 + 218*Y1*Y5*Y8 + 721*Y2*Y5*Y8 + 3833*Y3*Y5*Y8 + 
  4258*Y4*Y5*Y8 + 1303*Y5^2*Y8 + 2207*Y0*Y6*Y8 + 2247*Y1*Y6*Y8 + 
  69*Y2*Y6*Y8 + 277*Y3*Y6*Y8 + 1377*Y4*Y6*Y8 + 2610*Y5*Y6*Y8 + 3246*Y6^2*Y8 + 
  3746*Y0*Y7*Y8 + 2018*Y1*Y7*Y8 + 1403*Y2*Y7*Y8 + 2880*Y3*Y7*Y8 + 
  365*Y4*Y7*Y8 + 1677*Y5*Y7*Y8 + 1416*Y6*Y7*Y8 + 691*Y7^2*Y8 + 1304*Y0*Y8^2 + 
  3850*Y1*Y8^2 + 20*Y2*Y8^2 + 3259*Y3*Y8^2 + 2112*Y4*Y8^2 + 1159*Y5*Y8^2 + 
  3655*Y6*Y8^2 + 3637*Y7*Y8^2 + 770*Y8^3 + 3289*Y0^2*Y9 + 303*Y0*Y1*Y9 + 
  491*Y1^2*Y9 + 3759*Y0*Y2*Y9 + 1536*Y1*Y2*Y9 + 1432*Y2^2*Y9 + 
  1872*Y0*Y3*Y9 + 981*Y1*Y3*Y9 + 2847*Y2*Y3*Y9 + 3803*Y3^2*Y9 + 
  274*Y0*Y4*Y9 + 2227*Y1*Y4*Y9 + 1783*Y2*Y4*Y9 + 1032*Y3*Y4*Y9 + 
  1851*Y4^2*Y9 + 2167*Y0*Y5*Y9 + 2915*Y1*Y5*Y9 + 681*Y2*Y5*Y9 + 
  4204*Y3*Y5*Y9 + 3796*Y4*Y5*Y9 + 4360*Y5^2*Y9 + 1010*Y0*Y6*Y9 + 
  3323*Y1*Y6*Y9 + 867*Y2*Y6*Y9 + 283*Y3*Y6*Y9 + 300*Y4*Y6*Y9 + 
  2239*Y5*Y6*Y9 + 1041*Y6^2*Y9 + 3652*Y0*Y7*Y9 + 4155*Y1*Y7*Y9 + 
  134*Y2*Y7*Y9 + 198*Y3*Y7*Y9 + 3137*Y4*Y7*Y9 + 2111*Y5*Y7*Y9 + 
  486*Y6*Y7*Y9 + 1086*Y7^2*Y9 + 3729*Y0*Y8*Y9 + 3455*Y1*Y8*Y9 + 
  3329*Y2*Y8*Y9 + 2930*Y3*Y8*Y9 + 1846*Y4*Y8*Y9 + 2600*Y5*Y8*Y9 + 
  249*Y6*Y8*Y9 + 1613*Y7*Y8*Y9 + 95*Y8^2*Y9 + 3370*Y0*Y9^2 + 2346*Y1*Y9^2 + 
  2399*Y2*Y9^2 + 1839*Y3*Y9^2 + 1432*Y4*Y9^2 + 3331*Y5*Y9^2 + 274*Y6*Y9^2 + 
  948*Y7*Y9^2 + 1013*Y8*Y9^2 + 822*Y9^3, 4157*Y0^3 + 2853*Y0^2*Y1 + 
  1164*Y0*Y1^2 + 1300*Y1^3 + 3603*Y0^2*Y2 + 1912*Y0*Y1*Y2 + 3348*Y1^2*Y2 + 
  3830*Y0*Y2^2 + 2004*Y1*Y2^2 + 1026*Y2^3 + 1401*Y0^2*Y3 + 4321*Y0*Y1*Y3 + 
  13*Y1^2*Y3 + 2339*Y0*Y2*Y3 + 168*Y1*Y2*Y3 + 2166*Y2^2*Y3 + 2021*Y0*Y3^2 + 
  908*Y1*Y3^2 + 987*Y2*Y3^2 + 2536*Y3^3 + 2646*Y0^2*Y4 + 3903*Y0*Y1*Y4 + 
  1462*Y1^2*Y4 + 1725*Y0*Y2*Y4 + 204*Y1*Y2*Y4 + 889*Y2^2*Y4 + 214*Y0*Y3*Y4 + 
  388*Y1*Y3*Y4 + 3397*Y2*Y3*Y4 + 2437*Y3^2*Y4 + 3454*Y0*Y4^2 + 2467*Y1*Y4^2 + 
  2970*Y2*Y4^2 + 1630*Y3*Y4^2 + 4333*Y4^3 + 3861*Y0^2*Y5 + 3929*Y0*Y1*Y5 + 
  2015*Y1^2*Y5 + 1649*Y0*Y2*Y5 + 164*Y1*Y2*Y5 + 4046*Y2^2*Y5 + 
  1732*Y0*Y3*Y5 + 573*Y1*Y3*Y5 + 1716*Y2*Y3*Y5 + 2487*Y3^2*Y5 + 
  989*Y0*Y4*Y5 + 2407*Y1*Y4*Y5 + 3044*Y2*Y4*Y5 + 273*Y3*Y4*Y5 + 
  2781*Y4^2*Y5 + 4162*Y0*Y5^2 + 3715*Y1*Y5^2 + 4307*Y2*Y5^2 + 2662*Y3*Y5^2 + 
  982*Y4*Y5^2 + 3386*Y5^3 + 662*Y0^2*Y6 + 3530*Y0*Y1*Y6 + 471*Y1^2*Y6 + 
  3448*Y0*Y2*Y6 + 2619*Y1*Y2*Y6 + 376*Y2^2*Y6 + 1439*Y0*Y3*Y6 + 
  2293*Y1*Y3*Y6 + 1813*Y2*Y3*Y6 + 1821*Y3^2*Y6 + 2747*Y0*Y4*Y6 + 
  1729*Y1*Y4*Y6 + 3326*Y2*Y4*Y6 + 446*Y3*Y4*Y6 + 864*Y4^2*Y6 + 
  3721*Y0*Y5*Y6 + 1981*Y1*Y5*Y6 + 3996*Y2*Y5*Y6 + 2068*Y3*Y5*Y6 + 
  157*Y4*Y5*Y6 + 3611*Y5^2*Y6 + 988*Y0*Y6^2 + 172*Y1*Y6^2 + 4129*Y2*Y6^2 + 
  2305*Y3*Y6^2 + 3777*Y4*Y6^2 + 990*Y5*Y6^2 + 1130*Y6^3 + 282*Y0^2*Y7 + 
  1637*Y0*Y1*Y7 + 936*Y1^2*Y7 + 2170*Y0*Y2*Y7 + 2247*Y1*Y2*Y7 + 
  3085*Y2^2*Y7 + 1256*Y0*Y3*Y7 + 534*Y1*Y3*Y7 + 2798*Y2*Y3*Y7 + 
  3758*Y3^2*Y7 + 1019*Y0*Y4*Y7 + 1444*Y1*Y4*Y7 + 3427*Y2*Y4*Y7 + 
  1109*Y3*Y4*Y7 + 1761*Y4^2*Y7 + 623*Y0*Y5*Y7 + 2981*Y1*Y5*Y7 + 
  562*Y2*Y5*Y7 + 2271*Y3*Y5*Y7 + 1408*Y4*Y5*Y7 + 1567*Y5^2*Y7 + 
  845*Y0*Y6*Y7 + 3224*Y1*Y6*Y7 + 2004*Y2*Y6*Y7 + 750*Y3*Y6*Y7 + 
  349*Y4*Y6*Y7 + 1026*Y5*Y6*Y7 + 3237*Y6^2*Y7 + 1883*Y0*Y7^2 + 3363*Y1*Y7^2 + 
  2701*Y2*Y7^2 + 3734*Y3*Y7^2 + 704*Y4*Y7^2 + 2804*Y5*Y7^2 + 1123*Y6*Y7^2 + 
  3184*Y7^3 + 2522*Y0^2*Y8 + 2351*Y0*Y1*Y8 + 4148*Y1^2*Y8 + 675*Y0*Y2*Y8 + 
  689*Y1*Y2*Y8 + 2869*Y2^2*Y8 + 2276*Y0*Y3*Y8 + 278*Y1*Y3*Y8 + 
  4106*Y2*Y3*Y8 + 3767*Y3^2*Y8 + 444*Y0*Y4*Y8 + 1386*Y1*Y4*Y8 + 
  1840*Y2*Y4*Y8 + 1595*Y3*Y4*Y8 + 4147*Y4^2*Y8 + 2786*Y0*Y5*Y8 + 
  2487*Y1*Y5*Y8 + 3777*Y2*Y5*Y8 + 373*Y3*Y5*Y8 + 2007*Y4*Y5*Y8 + 
  1840*Y5^2*Y8 + 4085*Y0*Y6*Y8 + 276*Y1*Y6*Y8 + 254*Y2*Y6*Y8 + 
  2738*Y3*Y6*Y8 + 1014*Y4*Y6*Y8 + 2032*Y5*Y6*Y8 + 3231*Y6^2*Y8 + 
  3358*Y0*Y7*Y8 + 2034*Y1*Y7*Y8 + 810*Y2*Y7*Y8 + 2106*Y3*Y7*Y8 + 
  999*Y4*Y7*Y8 + 3668*Y5*Y7*Y8 + 2620*Y6*Y7*Y8 + 2033*Y7^2*Y8 + 
  2251*Y0*Y8^2 + 803*Y1*Y8^2 + 3716*Y2*Y8^2 + 1431*Y3*Y8^2 + 2982*Y4*Y8^2 + 
  3640*Y5*Y8^2 + 560*Y6*Y8^2 + 646*Y7*Y8^2 + 3111*Y8^3 + 3099*Y0^2*Y9 + 
  416*Y0*Y1*Y9 + 1821*Y1^2*Y9 + 4276*Y0*Y2*Y9 + 2755*Y1*Y2*Y9 + 
  2711*Y2^2*Y9 + 389*Y0*Y3*Y9 + 1416*Y1*Y3*Y9 + 222*Y2*Y3*Y9 + 580*Y3^2*Y9 + 
  1286*Y0*Y4*Y9 + 2890*Y1*Y4*Y9 + 2702*Y2*Y4*Y9 + 2192*Y3*Y4*Y9 + 
  2439*Y4^2*Y9 + 3210*Y0*Y5*Y9 + 3045*Y1*Y5*Y9 + 3993*Y2*Y5*Y9 + 
  2664*Y3*Y5*Y9 + 417*Y4*Y5*Y9 + 2465*Y5^2*Y9 + 2886*Y0*Y6*Y9 + 
  3234*Y1*Y6*Y9 + 3937*Y2*Y6*Y9 + 1157*Y3*Y6*Y9 + 2338*Y4*Y6*Y9 + 
  631*Y5*Y6*Y9 + 1159*Y6^2*Y9 + 2061*Y0*Y7*Y9 + 1270*Y1*Y7*Y9 + 
  1864*Y2*Y7*Y9 + 31*Y3*Y7*Y9 + 707*Y4*Y7*Y9 + 3491*Y5*Y7*Y9 + 
  2714*Y6*Y7*Y9 + 920*Y7^2*Y9 + 4107*Y0*Y8*Y9 + 570*Y1*Y8*Y9 + 
  1770*Y2*Y8*Y9 + 2146*Y3*Y8*Y9 + 529*Y4*Y8*Y9 + 792*Y5*Y8*Y9 + 
  600*Y6*Y8*Y9 + 3933*Y7*Y8*Y9 + 3599*Y8^2*Y9 + 3112*Y0*Y9^2 + 3974*Y1*Y9^2 + 
  968*Y2*Y9^2 + 2322*Y3*Y9^2 + 2537*Y4*Y9^2 + 1955*Y5*Y9^2 + 1053*Y6*Y9^2 + 
  1475*Y7*Y9^2 + 1624*Y8*Y9^2 + 37*Y9^3, 3171*Y0^3 + 1150*Y0^2*Y1 + 
  59*Y0*Y1^2 + 2703*Y1^3 + 956*Y0^2*Y2 + 1106*Y0*Y1*Y2 + 1561*Y1^2*Y2 + 
  1369*Y0*Y2^2 + 3684*Y1*Y2^2 + 2566*Y2^3 + 4031*Y0^2*Y3 + 1509*Y0*Y1*Y3 + 
  2339*Y1^2*Y3 + 559*Y0*Y2*Y3 + 1353*Y1*Y2*Y3 + 2409*Y2^2*Y3 + 3429*Y0*Y3^2 + 
  3415*Y1*Y3^2 + 3444*Y2*Y3^2 + 4318*Y3^3 + 2391*Y0^2*Y4 + 2363*Y0*Y1*Y4 + 
  3602*Y1^2*Y4 + 505*Y0*Y2*Y4 + 1582*Y1*Y2*Y4 + 3720*Y2^2*Y4 + 
  3758*Y0*Y3*Y4 + 3430*Y1*Y3*Y4 + 4097*Y2*Y3*Y4 + 2852*Y3^2*Y4 + 
  1817*Y0*Y4^2 + 1478*Y1*Y4^2 + 420*Y2*Y4^2 + 3239*Y3*Y4^2 + 354*Y4^3 + 
  686*Y0^2*Y5 + 225*Y0*Y1*Y5 + 1154*Y1^2*Y5 + 3986*Y0*Y2*Y5 + 1927*Y1*Y2*Y5 + 
  3327*Y2^2*Y5 + 433*Y0*Y3*Y5 + 252*Y1*Y3*Y5 + 3143*Y2*Y3*Y5 + 1342*Y3^2*Y5 + 
  2949*Y0*Y4*Y5 + 2190*Y1*Y4*Y5 + 3183*Y2*Y4*Y5 + 776*Y3*Y4*Y5 + 97*Y4^2*Y5 + 
  774*Y0*Y5^2 + 2600*Y1*Y5^2 + 1062*Y2*Y5^2 + 755*Y3*Y5^2 + 2050*Y4*Y5^2 + 
  718*Y5^3 + 2616*Y0^2*Y6 + 3671*Y0*Y1*Y6 + 1414*Y1^2*Y6 + 2816*Y0*Y2*Y6 + 
  3636*Y1*Y2*Y6 + 678*Y2^2*Y6 + 2284*Y0*Y3*Y6 + 160*Y1*Y3*Y6 + 51*Y2*Y3*Y6 + 
  1452*Y3^2*Y6 + 653*Y0*Y4*Y6 + 2625*Y1*Y4*Y6 + 2922*Y2*Y4*Y6 + 
  3921*Y3*Y4*Y6 + 2715*Y4^2*Y6 + 4166*Y0*Y5*Y6 + 2509*Y1*Y5*Y6 + 
  2708*Y2*Y5*Y6 + 2630*Y3*Y5*Y6 + 150*Y4*Y5*Y6 + 1488*Y5^2*Y6 + 
  2584*Y0*Y6^2 + 1802*Y1*Y6^2 + 2615*Y2*Y6^2 + 4164*Y3*Y6^2 + 2064*Y4*Y6^2 + 
  3139*Y5*Y6^2 + 2584*Y6^3 + 4007*Y0^2*Y7 + 2072*Y0*Y1*Y7 + 3950*Y1^2*Y7 + 
  1453*Y0*Y2*Y7 + 4090*Y1*Y2*Y7 + 2026*Y2^2*Y7 + 3233*Y0*Y3*Y7 + 
  1138*Y1*Y3*Y7 + 4075*Y2*Y3*Y7 + 866*Y3^2*Y7 + 3609*Y0*Y4*Y7 + 
  1119*Y1*Y4*Y7 + 4186*Y2*Y4*Y7 + 3524*Y3*Y4*Y7 + 4357*Y4^2*Y7 + 
  2423*Y0*Y5*Y7 + 3245*Y1*Y5*Y7 + 2761*Y2*Y5*Y7 + 4250*Y3*Y5*Y7 + 
  3919*Y4*Y5*Y7 + 4109*Y5^2*Y7 + 260*Y0*Y6*Y7 + 3137*Y1*Y6*Y7 + 
  2180*Y2*Y6*Y7 + 37*Y3*Y6*Y7 + 3080*Y4*Y6*Y7 + 1828*Y5*Y6*Y7 + 
  3639*Y6^2*Y7 + 3069*Y0*Y7^2 + 3733*Y1*Y7^2 + 3871*Y2*Y7^2 + 2947*Y3*Y7^2 + 
  2821*Y4*Y7^2 + 1923*Y5*Y7^2 + 2018*Y6*Y7^2 + 2913*Y7^3 + 3715*Y0^2*Y8 + 
  186*Y0*Y1*Y8 + 2876*Y1^2*Y8 + 2028*Y0*Y2*Y8 + 2081*Y1*Y2*Y8 + 
  1282*Y2^2*Y8 + 2419*Y0*Y3*Y8 + 2236*Y1*Y3*Y8 + 4206*Y2*Y3*Y8 + 
  3386*Y3^2*Y8 + 2555*Y0*Y4*Y8 + 3431*Y1*Y4*Y8 + 3228*Y2*Y4*Y8 + 
  2134*Y3*Y4*Y8 + 1706*Y4^2*Y8 + 3142*Y0*Y5*Y8 + 4353*Y1*Y5*Y8 + 
  104*Y2*Y5*Y8 + 1564*Y3*Y5*Y8 + 182*Y4*Y5*Y8 + 3741*Y5^2*Y8 + 668*Y0*Y6*Y8 + 
  273*Y1*Y6*Y8 + 4237*Y2*Y6*Y8 + 4209*Y3*Y6*Y8 + 1112*Y4*Y6*Y8 + 
  2248*Y5*Y6*Y8 + 1879*Y6^2*Y8 + 3125*Y0*Y7*Y8 + 4279*Y1*Y7*Y8 + 
  2812*Y2*Y7*Y8 + 269*Y3*Y7*Y8 + 3977*Y4*Y7*Y8 + 1996*Y5*Y7*Y8 + 
  319*Y6*Y7*Y8 + 3932*Y7^2*Y8 + 360*Y0*Y8^2 + 3553*Y1*Y8^2 + 2400*Y2*Y8^2 + 
  93*Y3*Y8^2 + 108*Y4*Y8^2 + 3315*Y5*Y8^2 + 2101*Y6*Y8^2 + 1865*Y7*Y8^2 + 
  2514*Y8^3 + 2955*Y0^2*Y9 + 415*Y0*Y1*Y9 + 2778*Y1^2*Y9 + 4253*Y0*Y2*Y9 + 
  69*Y1*Y2*Y9 + 2764*Y2^2*Y9 + 920*Y0*Y3*Y9 + 1455*Y1*Y3*Y9 + 3756*Y2*Y3*Y9 + 
  1911*Y3^2*Y9 + 1146*Y0*Y4*Y9 + 2506*Y1*Y4*Y9 + 2241*Y2*Y4*Y9 + 
  677*Y3*Y4*Y9 + 722*Y4^2*Y9 + 1702*Y0*Y5*Y9 + 1519*Y1*Y5*Y9 + 
  3432*Y2*Y5*Y9 + 4173*Y3*Y5*Y9 + 2728*Y4*Y5*Y9 + 3813*Y5^2*Y9 + 
  83*Y0*Y6*Y9 + 66*Y1*Y6*Y9 + 1824*Y2*Y6*Y9 + 1505*Y3*Y6*Y9 + 2758*Y4*Y6*Y9 + 
  1459*Y5*Y6*Y9 + 1569*Y6^2*Y9 + 738*Y0*Y7*Y9 + 2195*Y1*Y7*Y9 + 
  4100*Y2*Y7*Y9 + 1221*Y3*Y7*Y9 + 3072*Y4*Y7*Y9 + 3173*Y5*Y7*Y9 + 
  4304*Y6*Y7*Y9 + 2572*Y7^2*Y9 + 3654*Y0*Y8*Y9 + 2610*Y1*Y8*Y9 + 
  3560*Y2*Y8*Y9 + 2281*Y3*Y8*Y9 + 3359*Y4*Y8*Y9 + 136*Y5*Y8*Y9 + 
  700*Y6*Y8*Y9 + 2505*Y7*Y8*Y9 + 2129*Y8^2*Y9 + 2656*Y0*Y9^2 + 271*Y1*Y9^2 + 
  896*Y2*Y9^2 + 519*Y3*Y9^2 + 2779*Y4*Y9^2 + 2210*Y5*Y9^2 + 1396*Y6*Y9^2 + 
  168*Y7*Y9^2 + 2144*Y8*Y9^2 + 1559*Y9^3, 2111*Y0^3 + 2965*Y0^2*Y1 + 
  1761*Y0*Y1^2 + 2853*Y1^3 + 1007*Y0^2*Y2 + 159*Y0*Y1*Y2 + 4224*Y1^2*Y2 + 
  1394*Y0*Y2^2 + 83*Y1*Y2^2 + 695*Y2^3 + 2621*Y0^2*Y3 + 624*Y0*Y1*Y3 + 
  844*Y1^2*Y3 + 3038*Y0*Y2*Y3 + 2116*Y1*Y2*Y3 + 1869*Y2^2*Y3 + 1020*Y0*Y3^2 + 
  2885*Y1*Y3^2 + 3141*Y2*Y3^2 + 4361*Y3^3 + 4258*Y0^2*Y4 + 1593*Y0*Y1*Y4 + 
  1208*Y1^2*Y4 + 1970*Y0*Y2*Y4 + 3883*Y1*Y2*Y4 + 2863*Y2^2*Y4 + 
  3529*Y0*Y3*Y4 + 807*Y1*Y3*Y4 + 83*Y2*Y3*Y4 + 3628*Y3^2*Y4 + 1141*Y0*Y4^2 + 
  2336*Y1*Y4^2 + 2627*Y2*Y4^2 + 288*Y3*Y4^2 + 3635*Y4^3 + 3982*Y0^2*Y5 + 
  1894*Y0*Y1*Y5 + 1254*Y1^2*Y5 + 3152*Y0*Y2*Y5 + 4064*Y1*Y2*Y5 + 
  530*Y2^2*Y5 + 975*Y0*Y3*Y5 + 3688*Y1*Y3*Y5 + 1842*Y2*Y3*Y5 + 571*Y3^2*Y5 + 
  617*Y0*Y4*Y5 + 4146*Y1*Y4*Y5 + 145*Y2*Y4*Y5 + 1286*Y3*Y4*Y5 + 
  1495*Y4^2*Y5 + 2202*Y0*Y5^2 + 3714*Y1*Y5^2 + 2686*Y2*Y5^2 + 2231*Y3*Y5^2 + 
  3642*Y4*Y5^2 + 1393*Y5^3 + 2129*Y0^2*Y6 + 213*Y0*Y1*Y6 + 3541*Y1^2*Y6 + 
  1257*Y0*Y2*Y6 + 2372*Y1*Y2*Y6 + 2729*Y2^2*Y6 + 1425*Y0*Y3*Y6 + 
  1362*Y1*Y3*Y6 + 2381*Y2*Y3*Y6 + 202*Y3^2*Y6 + 2420*Y0*Y4*Y6 + 
  1572*Y1*Y4*Y6 + 1067*Y2*Y4*Y6 + 616*Y3*Y4*Y6 + 3031*Y4^2*Y6 + 
  1400*Y0*Y5*Y6 + 1093*Y1*Y5*Y6 + 3173*Y2*Y5*Y6 + 201*Y3*Y5*Y6 + 
  2065*Y4*Y5*Y6 + 2932*Y5^2*Y6 + 680*Y0*Y6^2 + 2142*Y1*Y6^2 + 1698*Y2*Y6^2 + 
  2946*Y3*Y6^2 + 2178*Y4*Y6^2 + 3003*Y5*Y6^2 + 2470*Y6^3 + 935*Y0^2*Y7 + 
  2587*Y0*Y1*Y7 + 745*Y1^2*Y7 + 4092*Y0*Y2*Y7 + 32*Y1*Y2*Y7 + 1113*Y2^2*Y7 + 
  1782*Y0*Y3*Y7 + 1721*Y1*Y3*Y7 + 3455*Y2*Y3*Y7 + 1228*Y3^2*Y7 + 
  2592*Y0*Y4*Y7 + 3662*Y1*Y4*Y7 + 3860*Y2*Y4*Y7 + 3993*Y3*Y4*Y7 + 
  2331*Y4^2*Y7 + 1588*Y0*Y5*Y7 + 3252*Y1*Y5*Y7 + 1361*Y2*Y5*Y7 + 
  3644*Y3*Y5*Y7 + 860*Y4*Y5*Y7 + 158*Y5^2*Y7 + 466*Y0*Y6*Y7 + 3741*Y1*Y6*Y7 + 
  3231*Y2*Y6*Y7 + 4066*Y3*Y6*Y7 + 1974*Y4*Y6*Y7 + 2001*Y5*Y6*Y7 + 
  156*Y6^2*Y7 + 987*Y0*Y7^2 + 4296*Y1*Y7^2 + 3352*Y2*Y7^2 + 4060*Y3*Y7^2 + 
  1139*Y4*Y7^2 + 61*Y5*Y7^2 + 3200*Y6*Y7^2 + 651*Y7^3 + 3740*Y0^2*Y8 + 
  3900*Y0*Y1*Y8 + 3918*Y1^2*Y8 + 3966*Y0*Y2*Y8 + 912*Y1*Y2*Y8 + 
  1887*Y2^2*Y8 + 2988*Y0*Y3*Y8 + 2981*Y1*Y3*Y8 + 4252*Y2*Y3*Y8 + 
  3265*Y3^2*Y8 + 730*Y0*Y4*Y8 + 45*Y1*Y4*Y8 + 3295*Y2*Y4*Y8 + 3641*Y3*Y4*Y8 + 
  802*Y4^2*Y8 + 2311*Y0*Y5*Y8 + 2278*Y1*Y5*Y8 + 2613*Y2*Y5*Y8 + 
  4096*Y3*Y5*Y8 + 139*Y4*Y5*Y8 + 3771*Y5^2*Y8 + 1378*Y0*Y6*Y8 + 12*Y1*Y6*Y8 + 
  1409*Y2*Y6*Y8 + 784*Y3*Y6*Y8 + 4326*Y4*Y6*Y8 + 3380*Y5*Y6*Y8 + 
  1362*Y6^2*Y8 + 1241*Y0*Y7*Y8 + 4226*Y1*Y7*Y8 + 3708*Y2*Y7*Y8 + 
  2450*Y3*Y7*Y8 + 106*Y4*Y7*Y8 + 2288*Y5*Y7*Y8 + 2886*Y6*Y7*Y8 + 
  2646*Y7^2*Y8 + 692*Y0*Y8^2 + 294*Y1*Y8^2 + 4082*Y2*Y8^2 + 1605*Y3*Y8^2 + 
  2068*Y4*Y8^2 + 547*Y5*Y8^2 + 3095*Y6*Y8^2 + 1727*Y7*Y8^2 + 975*Y8^3 + 
  1894*Y0^2*Y9 + 956*Y0*Y1*Y9 + 2806*Y1^2*Y9 + 1483*Y0*Y2*Y9 + 
  1545*Y1*Y2*Y9 + 1207*Y2^2*Y9 + 1628*Y0*Y3*Y9 + 3710*Y1*Y3*Y9 + 
  4224*Y2*Y3*Y9 + 2734*Y3^2*Y9 + 2975*Y0*Y4*Y9 + 3140*Y1*Y4*Y9 + 
  2020*Y2*Y4*Y9 + 3370*Y3*Y4*Y9 + 1260*Y4^2*Y9 + 436*Y0*Y5*Y9 + 
  2966*Y1*Y5*Y9 + 2068*Y2*Y5*Y9 + 4348*Y3*Y5*Y9 + 4306*Y4*Y5*Y9 + 
  3613*Y5^2*Y9 + 1050*Y0*Y6*Y9 + 1213*Y1*Y6*Y9 + 4013*Y2*Y6*Y9 + 
  359*Y3*Y6*Y9 + 2475*Y4*Y6*Y9 + 1738*Y5*Y6*Y9 + 2444*Y6^2*Y9 + 
  527*Y0*Y7*Y9 + 2820*Y1*Y7*Y9 + 2278*Y2*Y7*Y9 + 3864*Y3*Y7*Y9 + 
  2042*Y4*Y7*Y9 + 270*Y5*Y7*Y9 + 3257*Y6*Y7*Y9 + 1898*Y7^2*Y9 + 
  2229*Y0*Y8*Y9 + 2199*Y1*Y8*Y9 + 1067*Y2*Y8*Y9 + 2741*Y3*Y8*Y9 + 
  3121*Y4*Y8*Y9 + 2412*Y5*Y8*Y9 + 4313*Y6*Y8*Y9 + 3636*Y7*Y8*Y9 + 
  762*Y8^2*Y9 + 1193*Y0*Y9^2 + 800*Y1*Y9^2 + 3019*Y2*Y9^2 + 783*Y3*Y9^2 + 
  2651*Y4*Y9^2 + 1627*Y5*Y9^2 + 2753*Y6*Y9^2 + 1045*Y7*Y9^2 + 3051*Y8*Y9^2 + 
  1479*Y9^3, 3792*Y0^3 + 1118*Y0^2*Y1 + 3284*Y0*Y1^2 + 4203*Y1^3 + 
  532*Y0^2*Y2 + 2727*Y0*Y1*Y2 + 162*Y1^2*Y2 + 1898*Y0*Y2^2 + 1180*Y1*Y2^2 + 
  1873*Y2^3 + 2333*Y0^2*Y3 + 4210*Y0*Y1*Y3 + 2014*Y1^2*Y3 + 1639*Y0*Y2*Y3 + 
  452*Y1*Y2*Y3 + 1113*Y2^2*Y3 + 2158*Y0*Y3^2 + 2900*Y1*Y3^2 + 2863*Y2*Y3^2 + 
  3282*Y3^3 + 915*Y0^2*Y4 + 2282*Y0*Y1*Y4 + 550*Y1^2*Y4 + 1021*Y0*Y2*Y4 + 
  1682*Y1*Y2*Y4 + 2004*Y2^2*Y4 + 1363*Y0*Y3*Y4 + 3707*Y1*Y3*Y4 + 
  4231*Y2*Y3*Y4 + 716*Y3^2*Y4 + 2803*Y0*Y4^2 + 2409*Y1*Y4^2 + 3305*Y2*Y4^2 + 
  2114*Y3*Y4^2 + 2532*Y4^3 + 2913*Y0^2*Y5 + 1894*Y0*Y1*Y5 + 486*Y1^2*Y5 + 
  2233*Y0*Y2*Y5 + 1046*Y1*Y2*Y5 + 2387*Y2^2*Y5 + 255*Y0*Y3*Y5 + 
  879*Y1*Y3*Y5 + 2361*Y2*Y3*Y5 + 1444*Y3^2*Y5 + 111*Y0*Y4*Y5 + 
  2246*Y1*Y4*Y5 + 281*Y2*Y4*Y5 + 3898*Y3*Y4*Y5 + 4146*Y4^2*Y5 + 
  3338*Y0*Y5^2 + 3055*Y1*Y5^2 + 1844*Y2*Y5^2 + 1431*Y3*Y5^2 + 4271*Y4*Y5^2 + 
  1419*Y5^3 + 1402*Y0^2*Y6 + 2175*Y0*Y1*Y6 + 4150*Y1^2*Y6 + 1215*Y0*Y2*Y6 + 
  2245*Y1*Y2*Y6 + 848*Y2^2*Y6 + 3368*Y0*Y3*Y6 + 4189*Y1*Y3*Y6 + 
  1764*Y2*Y3*Y6 + 631*Y3^2*Y6 + 1545*Y0*Y4*Y6 + 2841*Y1*Y4*Y6 + 
  3102*Y2*Y4*Y6 + 2620*Y3*Y4*Y6 + 2569*Y4^2*Y6 + 4157*Y0*Y5*Y6 + 
  2482*Y1*Y5*Y6 + 372*Y2*Y5*Y6 + 2171*Y3*Y5*Y6 + 884*Y4*Y5*Y6 + 
  1248*Y5^2*Y6 + 260*Y0*Y6^2 + 2526*Y1*Y6^2 + 4352*Y2*Y6^2 + 98*Y3*Y6^2 + 
  1429*Y4*Y6^2 + 2299*Y5*Y6^2 + 388*Y6^3 + 2614*Y0^2*Y7 + 4247*Y0*Y1*Y7 + 
  4293*Y1^2*Y7 + 2319*Y0*Y2*Y7 + 175*Y1*Y2*Y7 + 2296*Y2^2*Y7 + 7*Y0*Y3*Y7 + 
  533*Y1*Y3*Y7 + 2952*Y2*Y3*Y7 + 912*Y3^2*Y7 + 3413*Y0*Y4*Y7 + 
  2265*Y1*Y4*Y7 + 2118*Y2*Y4*Y7 + 1960*Y3*Y4*Y7 + 1640*Y4^2*Y7 + 
  4235*Y0*Y5*Y7 + Y1*Y5*Y7 + 1761*Y2*Y5*Y7 + 4243*Y3*Y5*Y7 + 810*Y4*Y5*Y7 + 
  1169*Y5^2*Y7 + 325*Y0*Y6*Y7 + 4060*Y1*Y6*Y7 + 2388*Y2*Y6*Y7 + 
  561*Y3*Y6*Y7 + 3647*Y4*Y6*Y7 + 1035*Y5*Y6*Y7 + 4172*Y6^2*Y7 + 792*Y0*Y7^2 + 
  3216*Y1*Y7^2 + 2104*Y2*Y7^2 + 1372*Y3*Y7^2 + 3439*Y4*Y7^2 + 1294*Y5*Y7^2 + 
  3332*Y6*Y7^2 + 329*Y7^3 + 2566*Y0^2*Y8 + 321*Y0*Y1*Y8 + 1720*Y1^2*Y8 + 
  1585*Y0*Y2*Y8 + 404*Y1*Y2*Y8 + 312*Y2^2*Y8 + 3234*Y0*Y3*Y8 + 690*Y1*Y3*Y8 + 
  1295*Y2*Y3*Y8 + 2951*Y3^2*Y8 + 3110*Y0*Y4*Y8 + 4313*Y1*Y4*Y8 + 
  1989*Y2*Y4*Y8 + 3509*Y3*Y4*Y8 + 3355*Y4^2*Y8 + 1005*Y0*Y5*Y8 + 
  3973*Y1*Y5*Y8 + 4353*Y2*Y5*Y8 + 1851*Y3*Y5*Y8 + 2656*Y4*Y5*Y8 + 
  680*Y5^2*Y8 + 2173*Y0*Y6*Y8 + 1611*Y1*Y6*Y8 + 3445*Y2*Y6*Y8 + 
  425*Y3*Y6*Y8 + 988*Y4*Y6*Y8 + 3819*Y5*Y6*Y8 + 733*Y6^2*Y8 + 2290*Y0*Y7*Y8 + 
  3577*Y1*Y7*Y8 + 2883*Y2*Y7*Y8 + 1574*Y3*Y7*Y8 + 3158*Y4*Y7*Y8 + 
  4220*Y5*Y7*Y8 + 883*Y6*Y7*Y8 + 3726*Y7^2*Y8 + 322*Y0*Y8^2 + 4042*Y1*Y8^2 + 
  534*Y2*Y8^2 + 4229*Y3*Y8^2 + 431*Y4*Y8^2 + 361*Y5*Y8^2 + 1232*Y6*Y8^2 + 
  3890*Y7*Y8^2 + 3949*Y8^3 + 3010*Y0^2*Y9 + 2382*Y0*Y1*Y9 + 3212*Y1^2*Y9 + 
  3564*Y0*Y2*Y9 + 304*Y1*Y2*Y9 + 2003*Y2^2*Y9 + 1071*Y0*Y3*Y9 + 
  1079*Y1*Y3*Y9 + 237*Y2*Y3*Y9 + 4355*Y3^2*Y9 + 3602*Y0*Y4*Y9 + 
  2933*Y1*Y4*Y9 + 1495*Y2*Y4*Y9 + 823*Y3*Y4*Y9 + 1241*Y4^2*Y9 + 
  2391*Y0*Y5*Y9 + 740*Y1*Y5*Y9 + 3554*Y2*Y5*Y9 + 3930*Y3*Y5*Y9 + 
  3635*Y4*Y5*Y9 + 3631*Y5^2*Y9 + 270*Y0*Y6*Y9 + 2643*Y1*Y6*Y9 + 
  1542*Y2*Y6*Y9 + 2229*Y3*Y6*Y9 + 1134*Y4*Y6*Y9 + 1187*Y5*Y6*Y9 + 
  4020*Y6^2*Y9 + 2616*Y0*Y7*Y9 + 2267*Y1*Y7*Y9 + 595*Y2*Y7*Y9 + 
  3829*Y3*Y7*Y9 + 960*Y4*Y7*Y9 + 2246*Y5*Y7*Y9 + 2089*Y6*Y7*Y9 + 
  1675*Y7^2*Y9 + 4117*Y0*Y8*Y9 + 3815*Y1*Y8*Y9 + 1377*Y2*Y8*Y9 + 
  1721*Y3*Y8*Y9 + 2853*Y4*Y8*Y9 + 622*Y5*Y8*Y9 + 1194*Y6*Y8*Y9 + 
  3726*Y7*Y8*Y9 + 4337*Y8^2*Y9 + 617*Y0*Y9^2 + 2729*Y1*Y9^2 + 716*Y2*Y9^2 + 
  1849*Y3*Y9^2 + 3375*Y4*Y9^2 + 128*Y5*Y9^2 + 1160*Y6*Y9^2 + 4098*Y7*Y9^2 + 
  3177*Y8*Y9^2 + 3198*Y9^3, 740*Y0^3 + 214*Y0^2*Y1 + 985*Y0*Y1^2 + 
  2842*Y1^3 + 751*Y0^2*Y2 + 823*Y0*Y1*Y2 + 2578*Y1^2*Y2 + 3660*Y0*Y2^2 + 
  927*Y1*Y2^2 + 3267*Y2^3 + 653*Y0^2*Y3 + 160*Y0*Y1*Y3 + 3939*Y1^2*Y3 + 
  1074*Y0*Y2*Y3 + 385*Y1*Y2*Y3 + 2329*Y2^2*Y3 + 65*Y0*Y3^2 + 2663*Y1*Y3^2 + 
  4260*Y2*Y3^2 + 670*Y3^3 + 3923*Y0^2*Y4 + 1904*Y0*Y1*Y4 + 2359*Y1^2*Y4 + 
  1430*Y0*Y2*Y4 + 107*Y1*Y2*Y4 + 462*Y2^2*Y4 + 3572*Y0*Y3*Y4 + 
  1409*Y1*Y3*Y4 + 1206*Y2*Y3*Y4 + 642*Y3^2*Y4 + 791*Y0*Y4^2 + 783*Y1*Y4^2 + 
  3019*Y2*Y4^2 + 2106*Y3*Y4^2 + 2651*Y4^3 + 1146*Y0^2*Y5 + 260*Y0*Y1*Y5 + 
  4038*Y1^2*Y5 + 1403*Y0*Y2*Y5 + 1251*Y1*Y2*Y5 + 1795*Y2^2*Y5 + 
  2964*Y0*Y3*Y5 + 3723*Y1*Y3*Y5 + 714*Y2*Y3*Y5 + 2698*Y3^2*Y5 + 
  188*Y0*Y4*Y5 + 1120*Y1*Y4*Y5 + 52*Y2*Y4*Y5 + 3394*Y3*Y4*Y5 + 949*Y4^2*Y5 + 
  2002*Y0*Y5^2 + 862*Y1*Y5^2 + 2712*Y2*Y5^2 + 1706*Y3*Y5^2 + 1420*Y4*Y5^2 + 
  1276*Y5^3 + 1258*Y0^2*Y6 + 883*Y0*Y1*Y6 + 3234*Y1^2*Y6 + 4100*Y0*Y2*Y6 + 
  1859*Y1*Y2*Y6 + 3192*Y2^2*Y6 + 3467*Y0*Y3*Y6 + 2312*Y1*Y3*Y6 + 
  3263*Y2*Y3*Y6 + 4237*Y3^2*Y6 + 1864*Y0*Y4*Y6 + 3967*Y1*Y4*Y6 + 
  632*Y2*Y4*Y6 + 955*Y3*Y4*Y6 + 885*Y4^2*Y6 + 406*Y0*Y5*Y6 + 2937*Y1*Y5*Y6 + 
  2305*Y2*Y5*Y6 + 1865*Y3*Y5*Y6 + 1503*Y4*Y5*Y6 + 1854*Y5^2*Y6 + 
  3764*Y0*Y6^2 + 4239*Y1*Y6^2 + 4318*Y2*Y6^2 + 2095*Y3*Y6^2 + 921*Y4*Y6^2 + 
  4228*Y5*Y6^2 + 4169*Y6^3 + 2056*Y0^2*Y7 + 3114*Y0*Y1*Y7 + 2439*Y1^2*Y7 + 
  3122*Y0*Y2*Y7 + 657*Y1*Y2*Y7 + 2505*Y2^2*Y7 + 1087*Y0*Y3*Y7 + 
  158*Y1*Y3*Y7 + 3703*Y2*Y3*Y7 + 1552*Y3^2*Y7 + 3533*Y0*Y4*Y7 + 
  4200*Y1*Y4*Y7 + 1004*Y2*Y4*Y7 + 3047*Y3*Y4*Y7 + 2821*Y4^2*Y7 + 
  4201*Y0*Y5*Y7 + 2328*Y1*Y5*Y7 + 3724*Y2*Y5*Y7 + 1843*Y3*Y5*Y7 + 
  2496*Y4*Y5*Y7 + 565*Y5^2*Y7 + 2198*Y0*Y6*Y7 + 2375*Y1*Y6*Y7 + 
  2096*Y2*Y6*Y7 + 3402*Y3*Y6*Y7 + 3515*Y4*Y6*Y7 + 1647*Y5*Y6*Y7 + 
  4089*Y6^2*Y7 + 2876*Y0*Y7^2 + 2521*Y1*Y7^2 + 1250*Y2*Y7^2 + 2327*Y3*Y7^2 + 
  542*Y4*Y7^2 + 2254*Y5*Y7^2 + 2125*Y6*Y7^2 + 934*Y7^3 + 1946*Y0^2*Y8 + 
  2001*Y0*Y1*Y8 + 2320*Y1^2*Y8 + 4291*Y0*Y2*Y8 + 3159*Y1*Y2*Y8 + 
  639*Y2^2*Y8 + 3174*Y0*Y3*Y8 + 2672*Y1*Y3*Y8 + 3765*Y2*Y3*Y8 + 
  2448*Y3^2*Y8 + 2746*Y0*Y4*Y8 + 4321*Y1*Y4*Y8 + 3093*Y2*Y4*Y8 + 
  784*Y3*Y4*Y8 + 4349*Y4^2*Y8 + 2162*Y0*Y5*Y8 + 3669*Y1*Y5*Y8 + 
  1596*Y2*Y5*Y8 + 3546*Y3*Y5*Y8 + 3296*Y4*Y5*Y8 + 2362*Y5^2*Y8 + 
  898*Y0*Y6*Y8 + 779*Y1*Y6*Y8 + 1074*Y2*Y6*Y8 + 3336*Y3*Y6*Y8 + 
  2905*Y4*Y6*Y8 + 2803*Y5*Y6*Y8 + 3142*Y6^2*Y8 + 2238*Y0*Y7*Y8 + 
  3887*Y1*Y7*Y8 + 2171*Y2*Y7*Y8 + 2488*Y3*Y7*Y8 + 3086*Y4*Y7*Y8 + 
  2796*Y5*Y7*Y8 + 3174*Y6*Y7*Y8 + 3885*Y7^2*Y8 + 95*Y0*Y8^2 + 1827*Y1*Y8^2 + 
  1495*Y2*Y8^2 + 2974*Y3*Y8^2 + 2443*Y4*Y8^2 + 696*Y5*Y8^2 + 800*Y6*Y8^2 + 
  3043*Y7*Y8^2 + 2072*Y8^3 + 240*Y0^2*Y9 + 2203*Y0*Y1*Y9 + 199*Y1^2*Y9 + 
  1787*Y0*Y2*Y9 + 3512*Y1*Y2*Y9 + 1157*Y2^2*Y9 + 793*Y0*Y3*Y9 + 23*Y1*Y3*Y9 + 
  131*Y2*Y3*Y9 + 2746*Y3^2*Y9 + 705*Y0*Y4*Y9 + 2056*Y1*Y4*Y9 + 
  4328*Y2*Y4*Y9 + 4175*Y3*Y4*Y9 + 4264*Y4^2*Y9 + 1786*Y0*Y5*Y9 + 
  2814*Y1*Y5*Y9 + 2118*Y2*Y5*Y9 + 504*Y3*Y5*Y9 + 3231*Y4*Y5*Y9 + 
  731*Y5^2*Y9 + 3993*Y0*Y6*Y9 + 4121*Y1*Y6*Y9 + 3314*Y2*Y6*Y9 + 
  4359*Y3*Y6*Y9 + 3424*Y4*Y6*Y9 + 3512*Y5*Y6*Y9 + 69*Y6^2*Y9 + 
  3330*Y0*Y7*Y9 + 2858*Y1*Y7*Y9 + 1274*Y2*Y7*Y9 + 1014*Y3*Y7*Y9 + 
  245*Y4*Y7*Y9 + 2032*Y5*Y7*Y9 + 108*Y6*Y7*Y9 + 4032*Y7^2*Y9 + 
  2593*Y0*Y8*Y9 + 2416*Y1*Y8*Y9 + 863*Y2*Y8*Y9 + 3386*Y3*Y8*Y9 + 
  1112*Y4*Y8*Y9 + 3570*Y5*Y8*Y9 + 614*Y6*Y8*Y9 + 1559*Y7*Y8*Y9 + 
  1657*Y8^2*Y9 + 45*Y0*Y9^2 + 3528*Y1*Y9^2 + 811*Y2*Y9^2 + 2841*Y3*Y9^2 + 
  305*Y4*Y9^2 + 843*Y5*Y9^2 + 275*Y6*Y9^2 + 907*Y7*Y9^2 + 4331*Y8*Y9^2 + 
  3618*Y9^3, 1848*Y0^3 + 2605*Y0^2*Y1 + 3178*Y0*Y1^2 + 3293*Y1^3 + 
  2700*Y0^2*Y2 + 114*Y0*Y1*Y2 + 4216*Y1^2*Y2 + 3591*Y0*Y2^2 + 3626*Y1*Y2^2 + 
  3605*Y2^3 + 453*Y0^2*Y3 + 2591*Y0*Y1*Y3 + 1149*Y1^2*Y3 + 1360*Y0*Y2*Y3 + 
  1062*Y1*Y2*Y3 + 1058*Y2^2*Y3 + 3168*Y0*Y3^2 + 3158*Y1*Y3^2 + 1862*Y2*Y3^2 + 
  3224*Y3^3 + 993*Y0^2*Y4 + 3012*Y0*Y1*Y4 + 3330*Y1^2*Y4 + 455*Y0*Y2*Y4 + 
  1560*Y1*Y2*Y4 + 3621*Y2^2*Y4 + 1117*Y0*Y3*Y4 + 3198*Y1*Y3*Y4 + 
  38*Y2*Y3*Y4 + 3977*Y3^2*Y4 + 2492*Y0*Y4^2 + 2058*Y1*Y4^2 + 87*Y2*Y4^2 + 
  1453*Y3*Y4^2 + 1803*Y4^3 + 3473*Y0^2*Y5 + 1015*Y0*Y1*Y5 + 396*Y1^2*Y5 + 
  1880*Y0*Y2*Y5 + 473*Y1*Y2*Y5 + 2757*Y2^2*Y5 + 2845*Y0*Y3*Y5 + 
  2460*Y1*Y3*Y5 + 1462*Y2*Y3*Y5 + 1689*Y3^2*Y5 + 1910*Y0*Y4*Y5 + 
  28*Y1*Y4*Y5 + 4063*Y2*Y4*Y5 + 3526*Y3*Y4*Y5 + 752*Y4^2*Y5 + 410*Y0*Y5^2 + 
  2007*Y1*Y5^2 + 4304*Y2*Y5^2 + 1663*Y3*Y5^2 + 2052*Y4*Y5^2 + 2042*Y5^3 + 
  2103*Y0^2*Y6 + 3899*Y0*Y1*Y6 + 3375*Y1^2*Y6 + 2697*Y0*Y2*Y6 + 
  1266*Y1*Y2*Y6 + 2584*Y2^2*Y6 + 3680*Y0*Y3*Y6 + 1122*Y1*Y3*Y6 + 
  947*Y2*Y3*Y6 + 2097*Y3^2*Y6 + 794*Y0*Y4*Y6 + 3179*Y1*Y4*Y6 + 
  2147*Y2*Y4*Y6 + 2740*Y3*Y4*Y6 + 1212*Y4^2*Y6 + 1609*Y0*Y5*Y6 + 
  1390*Y1*Y5*Y6 + 2480*Y2*Y5*Y6 + 1962*Y3*Y5*Y6 + 3282*Y4*Y5*Y6 + 
  3903*Y5^2*Y6 + 3154*Y0*Y6^2 + 1929*Y1*Y6^2 + 2595*Y2*Y6^2 + 3870*Y3*Y6^2 + 
  758*Y4*Y6^2 + 3774*Y5*Y6^2 + 3030*Y6^3 + 3192*Y0^2*Y7 + 151*Y0*Y1*Y7 + 
  2715*Y1^2*Y7 + 2741*Y0*Y2*Y7 + 288*Y1*Y2*Y7 + 1447*Y2^2*Y7 + 
  1067*Y0*Y3*Y7 + 1759*Y1*Y3*Y7 + 3071*Y2*Y3*Y7 + 4029*Y3^2*Y7 + 
  2939*Y0*Y4*Y7 + 1493*Y1*Y4*Y7 + 1082*Y2*Y4*Y7 + 1295*Y3*Y4*Y7 + 
  115*Y4^2*Y7 + 1653*Y0*Y5*Y7 + 3636*Y1*Y5*Y7 + 3608*Y2*Y5*Y7 + 
  3928*Y3*Y5*Y7 + 2036*Y4*Y5*Y7 + 3338*Y5^2*Y7 + 1406*Y0*Y6*Y7 + 
  295*Y1*Y6*Y7 + 4347*Y2*Y6*Y7 + 1260*Y3*Y6*Y7 + 1757*Y4*Y6*Y7 + 
  61*Y5*Y6*Y7 + 2623*Y6^2*Y7 + 3572*Y0*Y7^2 + 1691*Y1*Y7^2 + 294*Y2*Y7^2 + 
  3506*Y3*Y7^2 + 1463*Y4*Y7^2 + 2631*Y5*Y7^2 + 1464*Y6*Y7^2 + 2930*Y7^3 + 
  108*Y0^2*Y8 + 2467*Y0*Y1*Y8 + 68*Y1^2*Y8 + 438*Y0*Y2*Y8 + 360*Y1*Y2*Y8 + 
  99*Y2^2*Y8 + 1777*Y0*Y3*Y8 + 1247*Y1*Y3*Y8 + 1040*Y2*Y3*Y8 + 950*Y3^2*Y8 + 
  4307*Y0*Y4*Y8 + 2337*Y1*Y4*Y8 + 167*Y2*Y4*Y8 + 4071*Y3*Y4*Y8 + 
  567*Y4^2*Y8 + 75*Y0*Y5*Y8 + 2938*Y1*Y5*Y8 + 2359*Y2*Y5*Y8 + 367*Y3*Y5*Y8 + 
  3286*Y4*Y5*Y8 + 2683*Y5^2*Y8 + 1004*Y0*Y6*Y8 + 3139*Y1*Y6*Y8 + 
  4258*Y2*Y6*Y8 + 3683*Y3*Y6*Y8 + 2229*Y4*Y6*Y8 + 2159*Y5*Y6*Y8 + 
  3321*Y6^2*Y8 + 1632*Y0*Y7*Y8 + 1653*Y1*Y7*Y8 + 3278*Y2*Y7*Y8 + 
  2226*Y3*Y7*Y8 + 935*Y4*Y7*Y8 + 2097*Y5*Y7*Y8 + 220*Y6*Y7*Y8 + 
  3296*Y7^2*Y8 + 3444*Y0*Y8^2 + 4230*Y1*Y8^2 + 339*Y2*Y8^2 + 4337*Y3*Y8^2 + 
  2875*Y4*Y8^2 + 907*Y5*Y8^2 + 2454*Y6*Y8^2 + 4069*Y7*Y8^2 + 746*Y8^3 + 
  1273*Y0^2*Y9 + 138*Y0*Y1*Y9 + 4073*Y1^2*Y9 + 3586*Y0*Y2*Y9 + 
  4089*Y1*Y2*Y9 + 2995*Y2^2*Y9 + 3496*Y0*Y3*Y9 + 798*Y1*Y3*Y9 + 
  1551*Y2*Y3*Y9 + 3367*Y3^2*Y9 + 667*Y0*Y4*Y9 + 1667*Y1*Y4*Y9 + 93*Y2*Y4*Y9 + 
  3115*Y3*Y4*Y9 + 2112*Y4^2*Y9 + 230*Y0*Y5*Y9 + 2658*Y1*Y5*Y9 + 
  4191*Y2*Y5*Y9 + 3948*Y3*Y5*Y9 + 2641*Y4*Y5*Y9 + 1919*Y5^2*Y9 + 
  559*Y0*Y6*Y9 + 1316*Y1*Y6*Y9 + 446*Y2*Y6*Y9 + 1836*Y3*Y6*Y9 + 
  1392*Y4*Y6*Y9 + 864*Y5*Y6*Y9 + 3861*Y6^2*Y9 + 3394*Y0*Y7*Y9 + 
  2461*Y1*Y7*Y9 + 3363*Y2*Y7*Y9 + 4077*Y3*Y7*Y9 + 465*Y4*Y7*Y9 + 
  3182*Y5*Y7*Y9 + 3709*Y6*Y7*Y9 + 1917*Y7^2*Y9 + 1604*Y0*Y8*Y9 + 
  1507*Y1*Y8*Y9 + 3814*Y2*Y8*Y9 + 940*Y3*Y8*Y9 + 3241*Y4*Y8*Y9 + 
  499*Y5*Y8*Y9 + 3191*Y6*Y8*Y9 + 3476*Y7*Y8*Y9 + 3428*Y8^2*Y9 + 867*Y0*Y9^2 + 
  3437*Y1*Y9^2 + 2425*Y2*Y9^2 + 1982*Y3*Y9^2 + 579*Y4*Y9^2 + 4343*Y5*Y9^2 + 
  1622*Y6*Y9^2 + 2707*Y7*Y9^2 + 3937*Y8*Y9^2 + 3934*Y9^3, 
 3118*Y0^3 + 610*Y0^2*Y1 + 454*Y0*Y1^2 + 2607*Y1^3 + 1413*Y0^2*Y2 + 
  4260*Y0*Y1*Y2 + 112*Y1^2*Y2 + 1382*Y0*Y2^2 + 821*Y1*Y2^2 + 1085*Y2^3 + 
  3025*Y0^2*Y3 + 3243*Y0*Y1*Y3 + 3788*Y1^2*Y3 + 3811*Y0*Y2*Y3 + 
  3820*Y1*Y2*Y3 + 3269*Y2^2*Y3 + 820*Y0*Y3^2 + 3337*Y1*Y3^2 + 3022*Y2*Y3^2 + 
  3576*Y3^3 + 519*Y0^2*Y4 + 313*Y0*Y1*Y4 + 3236*Y1^2*Y4 + 4099*Y0*Y2*Y4 + 
  1381*Y1*Y2*Y4 + 4094*Y2^2*Y4 + 4108*Y0*Y3*Y4 + 1117*Y1*Y3*Y4 + 
  1143*Y2*Y3*Y4 + 1643*Y3^2*Y4 + 2287*Y0*Y4^2 + 571*Y1*Y4^2 + 2543*Y2*Y4^2 + 
  811*Y3*Y4^2 + 3373*Y4^3 + 3350*Y0^2*Y5 + 2330*Y0*Y1*Y5 + 3197*Y1^2*Y5 + 
  4084*Y0*Y2*Y5 + 2545*Y1*Y2*Y5 + 3565*Y2^2*Y5 + 820*Y0*Y3*Y5 + 
  4318*Y1*Y3*Y5 + 4097*Y2*Y3*Y5 + 3103*Y3^2*Y5 + 3257*Y0*Y4*Y5 + 
  2878*Y1*Y4*Y5 + 2016*Y2*Y4*Y5 + 1217*Y3*Y4*Y5 + 3512*Y4^2*Y5 + 
  3553*Y0*Y5^2 + 4084*Y1*Y5^2 + 3572*Y2*Y5^2 + 878*Y3*Y5^2 + 1877*Y4*Y5^2 + 
  2702*Y5^3 + 1895*Y0^2*Y6 + 981*Y0*Y1*Y6 + 4280*Y1^2*Y6 + 839*Y0*Y2*Y6 + 
  264*Y1*Y2*Y6 + 1310*Y2^2*Y6 + 3465*Y0*Y3*Y6 + 529*Y1*Y3*Y6 + 
  1660*Y2*Y3*Y6 + 1673*Y3^2*Y6 + 2026*Y0*Y4*Y6 + 2501*Y1*Y4*Y6 + 
  3428*Y2*Y4*Y6 + 552*Y3*Y4*Y6 + 2028*Y4^2*Y6 + 243*Y0*Y5*Y6 + 
  3282*Y1*Y5*Y6 + 4159*Y2*Y5*Y6 + 3472*Y3*Y5*Y6 + 3904*Y4*Y5*Y6 + 
  686*Y5^2*Y6 + 4282*Y0*Y6^2 + 3412*Y1*Y6^2 + 1901*Y2*Y6^2 + 71*Y3*Y6^2 + 
  3962*Y4*Y6^2 + 646*Y5*Y6^2 + 331*Y6^3 + 80*Y0^2*Y7 + 844*Y0*Y1*Y7 + 
  2831*Y1^2*Y7 + 191*Y0*Y2*Y7 + 1071*Y1*Y2*Y7 + 3488*Y2^2*Y7 + 
  2075*Y0*Y3*Y7 + 1469*Y1*Y3*Y7 + 3389*Y2*Y3*Y7 + 2362*Y3^2*Y7 + 
  3032*Y0*Y4*Y7 + 1082*Y1*Y4*Y7 + 3649*Y2*Y4*Y7 + 1239*Y3*Y4*Y7 + 
  189*Y4^2*Y7 + 3510*Y0*Y5*Y7 + 2149*Y1*Y5*Y7 + 3070*Y2*Y5*Y7 + 
  363*Y3*Y5*Y7 + 3148*Y4*Y5*Y7 + 2957*Y5^2*Y7 + 3882*Y0*Y6*Y7 + 
  2911*Y1*Y6*Y7 + 2527*Y2*Y6*Y7 + 3746*Y3*Y6*Y7 + 1905*Y4*Y6*Y7 + 
  1248*Y5*Y6*Y7 + 1915*Y6^2*Y7 + 2913*Y0*Y7^2 + 1123*Y1*Y7^2 + 4155*Y2*Y7^2 + 
  3985*Y3*Y7^2 + 36*Y4*Y7^2 + 185*Y5*Y7^2 + 2167*Y6*Y7^2 + 1349*Y7^3 + 
  654*Y0^2*Y8 + 204*Y0*Y1*Y8 + 1730*Y1^2*Y8 + 382*Y0*Y2*Y8 + 874*Y1*Y2*Y8 + 
  3460*Y2^2*Y8 + 3503*Y0*Y3*Y8 + 2698*Y1*Y3*Y8 + 3075*Y2*Y3*Y8 + 
  3557*Y3^2*Y8 + 1068*Y0*Y4*Y8 + 3712*Y1*Y4*Y8 + 1265*Y2*Y4*Y8 + 
  2219*Y3*Y4*Y8 + 3923*Y4^2*Y8 + 1141*Y0*Y5*Y8 + 2859*Y1*Y5*Y8 + 
  2085*Y2*Y5*Y8 + 2093*Y3*Y5*Y8 + 3059*Y4*Y5*Y8 + 1841*Y5^2*Y8 + 
  1240*Y0*Y6*Y8 + 3050*Y1*Y6*Y8 + 2709*Y2*Y6*Y8 + 4257*Y3*Y6*Y8 + 
  3507*Y4*Y6*Y8 + 285*Y5*Y6*Y8 + 3698*Y6^2*Y8 + 856*Y0*Y7*Y8 + 
  3117*Y1*Y7*Y8 + 309*Y2*Y7*Y8 + 3633*Y3*Y7*Y8 + 3276*Y4*Y7*Y8 + 
  4015*Y5*Y7*Y8 + 1162*Y6*Y7*Y8 + 2697*Y7^2*Y8 + 339*Y0*Y8^2 + 3629*Y1*Y8^2 + 
  5*Y2*Y8^2 + 3756*Y3*Y8^2 + 2190*Y4*Y8^2 + 514*Y5*Y8^2 + 450*Y6*Y8^2 + 
  3567*Y7*Y8^2 + 3859*Y8^3 + 3810*Y0^2*Y9 + 2954*Y0*Y1*Y9 + 2141*Y1^2*Y9 + 
  4049*Y0*Y2*Y9 + 836*Y1*Y2*Y9 + 1019*Y2^2*Y9 + 2189*Y0*Y3*Y9 + 
  3345*Y1*Y3*Y9 + 1230*Y2*Y3*Y9 + 3009*Y3^2*Y9 + 1418*Y0*Y4*Y9 + 
  3936*Y1*Y4*Y9 + 2653*Y2*Y4*Y9 + 2169*Y3*Y4*Y9 + 4184*Y4^2*Y9 + 
  2512*Y0*Y5*Y9 + 1567*Y1*Y5*Y9 + 2522*Y2*Y5*Y9 + 2277*Y3*Y5*Y9 + 
  2222*Y4*Y5*Y9 + 203*Y5^2*Y9 + 1077*Y0*Y6*Y9 + 710*Y1*Y6*Y9 + 
  2527*Y2*Y6*Y9 + 516*Y3*Y6*Y9 + 1037*Y4*Y6*Y9 + 1564*Y5*Y6*Y9 + 
  1533*Y6^2*Y9 + 346*Y0*Y7*Y9 + 3383*Y1*Y7*Y9 + 1175*Y2*Y7*Y9 + 
  2765*Y3*Y7*Y9 + 4236*Y4*Y7*Y9 + 1563*Y5*Y7*Y9 + 777*Y6*Y7*Y9 + 
  2935*Y7^2*Y9 + 1177*Y0*Y8*Y9 + 655*Y1*Y8*Y9 + 4284*Y2*Y8*Y9 + 
  3795*Y3*Y8*Y9 + 792*Y4*Y8*Y9 + 3012*Y5*Y8*Y9 + 144*Y6*Y8*Y9 + 
  4280*Y7*Y8*Y9 + 1847*Y8^2*Y9 + 2971*Y0*Y9^2 + 2430*Y1*Y9^2 + 3661*Y2*Y9^2 + 
  2029*Y3*Y9^2 + 3011*Y4*Y9^2 + 298*Y5*Y9^2 + 4150*Y6*Y9^2 + 2823*Y7*Y9^2 + 
  3096*Y8*Y9^2 + 295*Y9^3, 1766*Y0^3 + 376*Y0^2*Y1 + 1910*Y0*Y1^2 + 
  3836*Y1^3 + 1418*Y0^2*Y2 + 2676*Y0*Y1*Y2 + 1479*Y1^2*Y2 + 786*Y0*Y2^2 + 
  1681*Y1*Y2^2 + 1476*Y2^3 + 3344*Y0^2*Y3 + 4129*Y0*Y1*Y3 + 4060*Y1^2*Y3 + 
  741*Y0*Y2*Y3 + 1684*Y1*Y2*Y3 + 251*Y2^2*Y3 + 2254*Y0*Y3^2 + 2175*Y1*Y3^2 + 
  986*Y2*Y3^2 + 4124*Y3^3 + 3808*Y0^2*Y4 + 2161*Y0*Y1*Y4 + 572*Y1^2*Y4 + 
  1489*Y0*Y2*Y4 + 359*Y1*Y2*Y4 + 2576*Y2^2*Y4 + 3767*Y0*Y3*Y4 + 
  1277*Y1*Y3*Y4 + 2652*Y2*Y3*Y4 + 2602*Y3^2*Y4 + 1822*Y0*Y4^2 + 
  2649*Y1*Y4^2 + 127*Y2*Y4^2 + 2626*Y3*Y4^2 + 3085*Y4^3 + 584*Y0^2*Y5 + 
  2264*Y0*Y1*Y5 + 322*Y1^2*Y5 + 1230*Y0*Y2*Y5 + 432*Y1*Y2*Y5 + 2199*Y2^2*Y5 + 
  1733*Y0*Y3*Y5 + 3726*Y1*Y3*Y5 + 1063*Y2*Y3*Y5 + 4043*Y3^2*Y5 + 
  3778*Y0*Y4*Y5 + 2098*Y1*Y4*Y5 + 4028*Y2*Y4*Y5 + 900*Y3*Y4*Y5 + 
  146*Y4^2*Y5 + 55*Y0*Y5^2 + 1074*Y1*Y5^2 + 139*Y2*Y5^2 + 194*Y3*Y5^2 + 
  3087*Y4*Y5^2 + 3095*Y5^3 + 2261*Y0^2*Y6 + 1337*Y0*Y1*Y6 + 2250*Y1^2*Y6 + 
  2541*Y0*Y2*Y6 + 983*Y1*Y2*Y6 + 3386*Y2^2*Y6 + 3702*Y0*Y3*Y6 + 
  374*Y1*Y3*Y6 + 3793*Y2*Y3*Y6 + 175*Y3^2*Y6 + 1418*Y0*Y4*Y6 + 
  3036*Y1*Y4*Y6 + 2942*Y2*Y4*Y6 + 786*Y3*Y4*Y6 + 666*Y4^2*Y6 + 
  1759*Y0*Y5*Y6 + 2684*Y1*Y5*Y6 + 75*Y2*Y5*Y6 + 1984*Y3*Y5*Y6 + 
  1108*Y4*Y5*Y6 + 3965*Y5^2*Y6 + 318*Y0*Y6^2 + 2021*Y1*Y6^2 + 3358*Y2*Y6^2 + 
  538*Y3*Y6^2 + 2512*Y4*Y6^2 + 3629*Y5*Y6^2 + 1222*Y6^3 + 399*Y0^2*Y7 + 
  1802*Y0*Y1*Y7 + 93*Y1^2*Y7 + 1185*Y0*Y2*Y7 + 899*Y1*Y2*Y7 + 205*Y2^2*Y7 + 
  1674*Y0*Y3*Y7 + 1500*Y1*Y3*Y7 + 245*Y2*Y3*Y7 + 282*Y3^2*Y7 + 691*Y0*Y4*Y7 + 
  700*Y1*Y4*Y7 + 2252*Y2*Y4*Y7 + 719*Y3*Y4*Y7 + 2514*Y4^2*Y7 + 
  4034*Y0*Y5*Y7 + 4287*Y1*Y5*Y7 + 2685*Y2*Y5*Y7 + 2159*Y3*Y5*Y7 + 
  4247*Y4*Y5*Y7 + 3081*Y5^2*Y7 + 2388*Y0*Y6*Y7 + 2717*Y1*Y6*Y7 + 
  3648*Y2*Y6*Y7 + 378*Y3*Y6*Y7 + 3378*Y4*Y6*Y7 + 1707*Y5*Y6*Y7 + 
  524*Y6^2*Y7 + 1240*Y0*Y7^2 + 2270*Y1*Y7^2 + 3613*Y2*Y7^2 + 305*Y3*Y7^2 + 
  2016*Y4*Y7^2 + 3515*Y5*Y7^2 + 3115*Y6*Y7^2 + 2137*Y7^3 + 2075*Y0^2*Y8 + 
  3007*Y0*Y1*Y8 + 755*Y1^2*Y8 + 2521*Y0*Y2*Y8 + 3980*Y1*Y2*Y8 + 
  1167*Y2^2*Y8 + 835*Y0*Y3*Y8 + 1849*Y1*Y3*Y8 + 3897*Y2*Y3*Y8 + 
  2662*Y3^2*Y8 + 2766*Y0*Y4*Y8 + 261*Y1*Y4*Y8 + 234*Y2*Y4*Y8 + 
  2980*Y3*Y4*Y8 + 2898*Y4^2*Y8 + 3698*Y0*Y5*Y8 + 3080*Y1*Y5*Y8 + 
  845*Y2*Y5*Y8 + 511*Y3*Y5*Y8 + 354*Y4*Y5*Y8 + 1164*Y5^2*Y8 + 4035*Y0*Y6*Y8 + 
  623*Y1*Y6*Y8 + 560*Y2*Y6*Y8 + 151*Y3*Y6*Y8 + 1006*Y4*Y6*Y8 + 
  1259*Y5*Y6*Y8 + 844*Y6^2*Y8 + 3285*Y0*Y7*Y8 + 4189*Y1*Y7*Y8 + 
  502*Y2*Y7*Y8 + 2738*Y3*Y7*Y8 + 3366*Y4*Y7*Y8 + 528*Y5*Y7*Y8 + 
  1329*Y6*Y7*Y8 + 142*Y7^2*Y8 + 2851*Y0*Y8^2 + 4228*Y1*Y8^2 + 158*Y2*Y8^2 + 
  1697*Y3*Y8^2 + 1743*Y4*Y8^2 + 2439*Y5*Y8^2 + 3928*Y6*Y8^2 + 1547*Y7*Y8^2 + 
  2264*Y8^3 + 823*Y0^2*Y9 + 2244*Y0*Y1*Y9 + 1894*Y1^2*Y9 + 833*Y0*Y2*Y9 + 
  1904*Y1*Y2*Y9 + 841*Y2^2*Y9 + 3191*Y0*Y3*Y9 + 4235*Y1*Y3*Y9 + 
  3260*Y2*Y3*Y9 + 944*Y3^2*Y9 + 3485*Y0*Y4*Y9 + 4252*Y1*Y4*Y9 + 30*Y2*Y4*Y9 + 
  1904*Y3*Y4*Y9 + 2995*Y4^2*Y9 + 2629*Y0*Y5*Y9 + 4187*Y1*Y5*Y9 + 
  1459*Y2*Y5*Y9 + 2082*Y3*Y5*Y9 + 357*Y4*Y5*Y9 + 822*Y5^2*Y9 + 788*Y0*Y6*Y9 + 
  1754*Y1*Y6*Y9 + 393*Y2*Y6*Y9 + 1357*Y3*Y6*Y9 + 406*Y4*Y6*Y9 + 
  3291*Y5*Y6*Y9 + 337*Y6^2*Y9 + 296*Y0*Y7*Y9 + 2287*Y1*Y7*Y9 + 
  3995*Y2*Y7*Y9 + 1763*Y3*Y7*Y9 + 1141*Y4*Y7*Y9 + 1937*Y5*Y7*Y9 + 
  1070*Y6*Y7*Y9 + 1986*Y7^2*Y9 + 3761*Y0*Y8*Y9 + 1952*Y1*Y8*Y9 + 
  1182*Y2*Y8*Y9 + 4144*Y3*Y8*Y9 + 3881*Y4*Y8*Y9 + 834*Y5*Y8*Y9 + 
  1421*Y6*Y8*Y9 + 808*Y7*Y8*Y9 + 3177*Y8^2*Y9 + 3004*Y0*Y9^2 + 3384*Y1*Y9^2 + 
  1745*Y2*Y9^2 + 4327*Y3*Y9^2 + 2333*Y4*Y9^2 + 1310*Y5*Y9^2 + 151*Y6*Y9^2 + 
  1382*Y7*Y9^2 + 2960*Y8*Y9^2 + 3439*Y9^3, 1182*Y0^3 + 1783*Y0^2*Y1 + 
  1550*Y0*Y1^2 + 2647*Y1^3 + 2612*Y0^2*Y2 + 2252*Y0*Y1*Y2 + 4197*Y1^2*Y2 + 
  3145*Y0*Y2^2 + 4215*Y1*Y2^2 + 885*Y2^3 + 2655*Y0^2*Y3 + 3552*Y0*Y1*Y3 + 
  2150*Y1^2*Y3 + 3264*Y0*Y2*Y3 + 1206*Y1*Y2*Y3 + 3367*Y2^2*Y3 + 
  4312*Y0*Y3^2 + 2533*Y1*Y3^2 + 1481*Y2*Y3^2 + 397*Y3^3 + 3742*Y0^2*Y4 + 
  427*Y0*Y1*Y4 + 3119*Y1^2*Y4 + 150*Y0*Y2*Y4 + 384*Y1*Y2*Y4 + 1011*Y2^2*Y4 + 
  1456*Y0*Y3*Y4 + 23*Y1*Y3*Y4 + 1217*Y2*Y3*Y4 + 1421*Y3^2*Y4 + 719*Y0*Y4^2 + 
  1444*Y1*Y4^2 + 3137*Y2*Y4^2 + 1423*Y3*Y4^2 + 356*Y4^3 + 4043*Y0^2*Y5 + 
  1736*Y0*Y1*Y5 + 3839*Y1^2*Y5 + 4325*Y0*Y2*Y5 + 987*Y1*Y2*Y5 + 
  1823*Y2^2*Y5 + 1755*Y0*Y3*Y5 + 127*Y1*Y3*Y5 + 2648*Y2*Y3*Y5 + 
  1892*Y3^2*Y5 + 2110*Y0*Y4*Y5 + 3949*Y1*Y4*Y5 + 258*Y2*Y4*Y5 + 
  1798*Y3*Y4*Y5 + 3084*Y4^2*Y5 + 288*Y0*Y5^2 + 164*Y1*Y5^2 + 3880*Y2*Y5^2 + 
  2383*Y3*Y5^2 + 63*Y4*Y5^2 + 2917*Y5^3 + 4079*Y0^2*Y6 + 2676*Y0*Y1*Y6 + 
  2277*Y1^2*Y6 + 3648*Y0*Y2*Y6 + 3692*Y1*Y2*Y6 + 3086*Y2^2*Y6 + 
  291*Y0*Y3*Y6 + 1982*Y1*Y3*Y6 + 504*Y2*Y3*Y6 + 2722*Y3^2*Y6 + 
  1422*Y0*Y4*Y6 + 3987*Y1*Y4*Y6 + 1308*Y2*Y4*Y6 + 281*Y3*Y4*Y6 + 
  705*Y4^2*Y6 + 2069*Y0*Y5*Y6 + 2789*Y1*Y5*Y6 + 3866*Y2*Y5*Y6 + 
  152*Y3*Y5*Y6 + 3682*Y4*Y5*Y6 + 1544*Y5^2*Y6 + 283*Y0*Y6^2 + 1901*Y1*Y6^2 + 
  1745*Y2*Y6^2 + 4013*Y3*Y6^2 + 3268*Y4*Y6^2 + 4060*Y5*Y6^2 + 624*Y6^3 + 
  3825*Y0^2*Y7 + 2117*Y0*Y1*Y7 + 1264*Y1^2*Y7 + 3146*Y0*Y2*Y7 + 
  839*Y1*Y2*Y7 + 3202*Y2^2*Y7 + 3688*Y0*Y3*Y7 + 561*Y1*Y3*Y7 + 
  1239*Y2*Y3*Y7 + 1724*Y3^2*Y7 + 2313*Y0*Y4*Y7 + 3421*Y1*Y4*Y7 + 
  3305*Y2*Y4*Y7 + 1080*Y3*Y4*Y7 + 2607*Y4^2*Y7 + 3535*Y0*Y5*Y7 + 
  1533*Y1*Y5*Y7 + 1828*Y2*Y5*Y7 + 2641*Y3*Y5*Y7 + 770*Y4*Y5*Y7 + 
  1469*Y5^2*Y7 + 2495*Y0*Y6*Y7 + 261*Y1*Y6*Y7 + 83*Y2*Y6*Y7 + 542*Y3*Y6*Y7 + 
  3879*Y4*Y6*Y7 + 3493*Y5*Y6*Y7 + 115*Y6^2*Y7 + 3669*Y0*Y7^2 + 2590*Y1*Y7^2 + 
  2920*Y2*Y7^2 + 1935*Y3*Y7^2 + 2976*Y4*Y7^2 + 3684*Y5*Y7^2 + 388*Y6*Y7^2 + 
  2232*Y7^3 + 304*Y0^2*Y8 + 235*Y0*Y1*Y8 + 516*Y1^2*Y8 + 1891*Y0*Y2*Y8 + 
  2553*Y1*Y2*Y8 + 4188*Y2^2*Y8 + 676*Y0*Y3*Y8 + 1838*Y1*Y3*Y8 + 
  740*Y2*Y3*Y8 + 3400*Y3^2*Y8 + 324*Y0*Y4*Y8 + 679*Y1*Y4*Y8 + 3066*Y2*Y4*Y8 + 
  3064*Y3*Y4*Y8 + 4327*Y4^2*Y8 + 2850*Y0*Y5*Y8 + 4176*Y1*Y5*Y8 + 
  4330*Y2*Y5*Y8 + 3871*Y3*Y5*Y8 + 566*Y4*Y5*Y8 + 34*Y5^2*Y8 + 3969*Y0*Y6*Y8 + 
  173*Y1*Y6*Y8 + 2488*Y2*Y6*Y8 + 2055*Y3*Y6*Y8 + 3908*Y4*Y6*Y8 + 
  4183*Y5*Y6*Y8 + 1504*Y6^2*Y8 + 560*Y0*Y7*Y8 + 208*Y1*Y7*Y8 + 
  3760*Y2*Y7*Y8 + 3191*Y3*Y7*Y8 + 1646*Y4*Y7*Y8 + 231*Y5*Y7*Y8 + 
  502*Y6*Y7*Y8 + 3601*Y7^2*Y8 + 30*Y0*Y8^2 + 3577*Y1*Y8^2 + 1318*Y2*Y8^2 + 
  3740*Y3*Y8^2 + 2038*Y4*Y8^2 + 83*Y5*Y8^2 + 1877*Y6*Y8^2 + 4059*Y7*Y8^2 + 
  1030*Y8^3 + 1515*Y0^2*Y9 + 1312*Y0*Y1*Y9 + 810*Y1^2*Y9 + 3385*Y0*Y2*Y9 + 
  2940*Y1*Y2*Y9 + 2325*Y2^2*Y9 + 2055*Y0*Y3*Y9 + 1155*Y1*Y3*Y9 + 
  3432*Y2*Y3*Y9 + 798*Y3^2*Y9 + 4090*Y0*Y4*Y9 + 4214*Y1*Y4*Y9 + 
  1919*Y2*Y4*Y9 + 1611*Y3*Y4*Y9 + 4105*Y4^2*Y9 + 4247*Y0*Y5*Y9 + 
  3485*Y1*Y5*Y9 + 2857*Y2*Y5*Y9 + 2817*Y3*Y5*Y9 + 3626*Y4*Y5*Y9 + 
  3941*Y5^2*Y9 + 951*Y0*Y6*Y9 + 1363*Y1*Y6*Y9 + 2797*Y2*Y6*Y9 + 
  3190*Y3*Y6*Y9 + 459*Y4*Y6*Y9 + 4353*Y5*Y6*Y9 + 784*Y6^2*Y9 + 811*Y0*Y7*Y9 + 
  1063*Y1*Y7*Y9 + 1622*Y2*Y7*Y9 + 2999*Y3*Y7*Y9 + 2954*Y4*Y7*Y9 + 
  956*Y5*Y7*Y9 + 2991*Y6*Y7*Y9 + 2776*Y7^2*Y9 + 2835*Y0*Y8*Y9 + 
  500*Y1*Y8*Y9 + 3811*Y2*Y8*Y9 + 108*Y3*Y8*Y9 + 1778*Y4*Y8*Y9 + 
  1872*Y5*Y8*Y9 + 1838*Y6*Y8*Y9 + 2614*Y7*Y8*Y9 + 2632*Y8^2*Y9 + 
  1352*Y0*Y9^2 + 832*Y1*Y9^2 + 3691*Y2*Y9^2 + 2241*Y3*Y9^2 + 348*Y4*Y9^2 + 
  532*Y5*Y9^2 + 1332*Y6*Y9^2 + 1850*Y7*Y9^2 + 1287*Y8*Y9^2 + 4310*Y9^3, 
 2859*Y0^3 + 1180*Y0^2*Y1 + 2628*Y0*Y1^2 + 319*Y1^3 + 3146*Y0^2*Y2 + 
  2289*Y0*Y1*Y2 + 1457*Y1^2*Y2 + 1357*Y0*Y2^2 + 3752*Y1*Y2^2 + 3293*Y2^3 + 
  800*Y0^2*Y3 + 1704*Y0*Y1*Y3 + 481*Y1^2*Y3 + 3666*Y0*Y2*Y3 + 1609*Y1*Y2*Y3 + 
  2793*Y2^2*Y3 + 3047*Y0*Y3^2 + 1778*Y1*Y3^2 + 4285*Y2*Y3^2 + 74*Y3^3 + 
  3242*Y0^2*Y4 + 2864*Y0*Y1*Y4 + 119*Y1^2*Y4 + 4328*Y0*Y2*Y4 + 714*Y1*Y2*Y4 + 
  2769*Y2^2*Y4 + 529*Y0*Y3*Y4 + 555*Y1*Y3*Y4 + 313*Y2*Y3*Y4 + 2486*Y3^2*Y4 + 
  4272*Y0*Y4^2 + 3667*Y1*Y4^2 + 4074*Y2*Y4^2 + 2552*Y3*Y4^2 + 977*Y4^3 + 
  2962*Y0^2*Y5 + 4054*Y0*Y1*Y5 + 2144*Y1^2*Y5 + 54*Y0*Y2*Y5 + 2249*Y1*Y2*Y5 + 
  1205*Y2^2*Y5 + 3742*Y0*Y3*Y5 + 1556*Y1*Y3*Y5 + 379*Y2*Y3*Y5 + 
  4008*Y3^2*Y5 + 1949*Y0*Y4*Y5 + 2075*Y1*Y4*Y5 + 3447*Y2*Y4*Y5 + 
  4304*Y3*Y4*Y5 + 181*Y4^2*Y5 + 1296*Y0*Y5^2 + 2445*Y1*Y5^2 + 2749*Y2*Y5^2 + 
  3077*Y3*Y5^2 + 2405*Y4*Y5^2 + 84*Y5^3 + 3079*Y0^2*Y6 + 3038*Y0*Y1*Y6 + 
  2331*Y1^2*Y6 + 171*Y0*Y2*Y6 + 3588*Y1*Y2*Y6 + 4281*Y2^2*Y6 + 
  3969*Y0*Y3*Y6 + 2275*Y1*Y3*Y6 + 2017*Y2*Y3*Y6 + 925*Y3^2*Y6 + 
  3965*Y0*Y4*Y6 + 2026*Y1*Y4*Y6 + 1649*Y2*Y4*Y6 + 1247*Y3*Y4*Y6 + 
  2103*Y4^2*Y6 + 240*Y0*Y5*Y6 + 4342*Y1*Y5*Y6 + 620*Y2*Y5*Y6 + 
  1538*Y3*Y5*Y6 + 3510*Y4*Y5*Y6 + 2557*Y5^2*Y6 + 3634*Y0*Y6^2 + 
  3051*Y1*Y6^2 + 625*Y2*Y6^2 + 1204*Y3*Y6^2 + 909*Y4*Y6^2 + 3599*Y5*Y6^2 + 
  567*Y6^3 + 483*Y0^2*Y7 + 553*Y0*Y1*Y7 + 1892*Y1^2*Y7 + 2435*Y0*Y2*Y7 + 
  3664*Y1*Y2*Y7 + 1926*Y2^2*Y7 + 2757*Y0*Y3*Y7 + 1817*Y1*Y3*Y7 + 
  383*Y2*Y3*Y7 + 2403*Y3^2*Y7 + 4019*Y0*Y4*Y7 + 3525*Y1*Y4*Y7 + 
  1575*Y2*Y4*Y7 + 684*Y3*Y4*Y7 + 1534*Y4^2*Y7 + 454*Y0*Y5*Y7 + 
  3412*Y1*Y5*Y7 + 900*Y2*Y5*Y7 + 291*Y3*Y5*Y7 + 2914*Y4*Y5*Y7 + 
  3933*Y5^2*Y7 + 2694*Y0*Y6*Y7 + 3305*Y1*Y6*Y7 + 4247*Y2*Y6*Y7 + 
  2292*Y3*Y6*Y7 + 527*Y4*Y6*Y7 + 1030*Y5*Y6*Y7 + 2180*Y6^2*Y7 + 
  3724*Y0*Y7^2 + 2145*Y1*Y7^2 + 2973*Y2*Y7^2 + 4193*Y3*Y7^2 + 3229*Y4*Y7^2 + 
  1086*Y5*Y7^2 + 3578*Y6*Y7^2 + 3861*Y7^3 + 1131*Y0^2*Y8 + 1337*Y0*Y1*Y8 + 
  1842*Y1^2*Y8 + 2351*Y0*Y2*Y8 + 2915*Y1*Y2*Y8 + 4114*Y2^2*Y8 + 
  2032*Y0*Y3*Y8 + 3884*Y1*Y3*Y8 + 2765*Y2*Y3*Y8 + 3356*Y3^2*Y8 + 
  131*Y0*Y4*Y8 + 1047*Y1*Y4*Y8 + 1992*Y2*Y4*Y8 + 3805*Y3*Y4*Y8 + 
  3680*Y4^2*Y8 + 811*Y0*Y5*Y8 + 2806*Y1*Y5*Y8 + 3313*Y2*Y5*Y8 + 
  4044*Y3*Y5*Y8 + 1036*Y4*Y5*Y8 + 546*Y5^2*Y8 + 3871*Y0*Y6*Y8 + 
  3163*Y1*Y6*Y8 + 3813*Y2*Y6*Y8 + 2669*Y3*Y6*Y8 + 2323*Y4*Y6*Y8 + 
  1819*Y5*Y6*Y8 + 1884*Y6^2*Y8 + 3181*Y0*Y7*Y8 + 2359*Y1*Y7*Y8 + 
  546*Y2*Y7*Y8 + 869*Y3*Y7*Y8 + 1697*Y4*Y7*Y8 + 815*Y5*Y7*Y8 + 
  2778*Y6*Y7*Y8 + 3932*Y7^2*Y8 + 1645*Y0*Y8^2 + 3190*Y1*Y8^2 + 251*Y2*Y8^2 + 
  3293*Y3*Y8^2 + 2350*Y4*Y8^2 + 1644*Y5*Y8^2 + 714*Y6*Y8^2 + 847*Y7*Y8^2 + 
  3820*Y8^3 + 3935*Y0^2*Y9 + 2043*Y0*Y1*Y9 + 1431*Y1^2*Y9 + 3423*Y0*Y2*Y9 + 
  374*Y1*Y2*Y9 + 1881*Y2^2*Y9 + 249*Y0*Y3*Y9 + 2991*Y1*Y3*Y9 + 
  3540*Y2*Y3*Y9 + 3531*Y3^2*Y9 + 601*Y0*Y4*Y9 + 3946*Y1*Y4*Y9 + 
  3970*Y2*Y4*Y9 + 3299*Y3*Y4*Y9 + 1643*Y4^2*Y9 + 4191*Y0*Y5*Y9 + 
  1240*Y1*Y5*Y9 + 488*Y2*Y5*Y9 + 725*Y3*Y5*Y9 + 2869*Y4*Y5*Y9 + 
  4318*Y5^2*Y9 + 3472*Y0*Y6*Y9 + 1389*Y1*Y6*Y9 + 2334*Y2*Y6*Y9 + 
  3301*Y3*Y6*Y9 + 1427*Y4*Y6*Y9 + 425*Y5*Y6*Y9 + 2166*Y6^2*Y9 + 
  2946*Y0*Y7*Y9 + 2517*Y1*Y7*Y9 + 1304*Y2*Y7*Y9 + 3380*Y3*Y7*Y9 + 
  2093*Y4*Y7*Y9 + 1497*Y5*Y7*Y9 + 3126*Y6*Y7*Y9 + 1853*Y7^2*Y9 + 
  2531*Y0*Y8*Y9 + 2607*Y1*Y8*Y9 + 772*Y2*Y8*Y9 + 4311*Y3*Y8*Y9 + 
  2095*Y4*Y8*Y9 + 2122*Y5*Y8*Y9 + 129*Y6*Y8*Y9 + 1081*Y7*Y8*Y9 + 
  1769*Y8^2*Y9 + 3038*Y0*Y9^2 + 3831*Y1*Y9^2 + 426*Y2*Y9^2 + 380*Y3*Y9^2 + 
  3465*Y4*Y9^2 + 3218*Y5*Y9^2 + 69*Y6*Y9^2 + 4080*Y7*Y9^2 + 4102*Y8*Y9^2 + 
  2413*Y9^3, 2336*Y0^3 + 1093*Y0^2*Y1 + 960*Y0*Y1^2 + 3108*Y1^3 + 
  2206*Y0^2*Y2 + 3843*Y0*Y1*Y2 + 1381*Y1^2*Y2 + 2480*Y0*Y2^2 + 1302*Y1*Y2^2 + 
  4183*Y2^3 + 1977*Y0^2*Y3 + 2596*Y0*Y1*Y3 + 2781*Y1^2*Y3 + 2944*Y0*Y2*Y3 + 
  1737*Y1*Y2*Y3 + 3765*Y2^2*Y3 + 2239*Y0*Y3^2 + 340*Y1*Y3^2 + 3251*Y2*Y3^2 + 
  3104*Y3^3 + 353*Y0^2*Y4 + 3544*Y0*Y1*Y4 + 3825*Y1^2*Y4 + 1574*Y0*Y2*Y4 + 
  1234*Y1*Y2*Y4 + 884*Y2^2*Y4 + 1480*Y0*Y3*Y4 + 2160*Y1*Y3*Y4 + 
  2600*Y2*Y3*Y4 + 3976*Y3^2*Y4 + 643*Y0*Y4^2 + 2300*Y1*Y4^2 + 2525*Y2*Y4^2 + 
  2741*Y3*Y4^2 + 1162*Y4^3 + 3142*Y0^2*Y5 + 930*Y0*Y1*Y5 + 4133*Y1^2*Y5 + 
  154*Y0*Y2*Y5 + 2654*Y1*Y2*Y5 + 1175*Y2^2*Y5 + 3906*Y0*Y3*Y5 + 
  4008*Y1*Y3*Y5 + 905*Y2*Y3*Y5 + 3961*Y3^2*Y5 + 2711*Y0*Y4*Y5 + 
  1853*Y1*Y4*Y5 + 4349*Y2*Y4*Y5 + 3865*Y3*Y4*Y5 + 4353*Y4^2*Y5 + 
  189*Y0*Y5^2 + 1329*Y1*Y5^2 + 2535*Y2*Y5^2 + 2208*Y3*Y5^2 + 3672*Y4*Y5^2 + 
  674*Y5^3 + 3680*Y0^2*Y6 + 118*Y0*Y1*Y6 + 81*Y1^2*Y6 + 3288*Y0*Y2*Y6 + 
  2808*Y1*Y2*Y6 + 3904*Y2^2*Y6 + 692*Y0*Y3*Y6 + 68*Y1*Y3*Y6 + 3454*Y2*Y3*Y6 + 
  20*Y3^2*Y6 + 374*Y0*Y4*Y6 + 3941*Y1*Y4*Y6 + 2187*Y2*Y4*Y6 + 1556*Y3*Y4*Y6 + 
  565*Y4^2*Y6 + 995*Y0*Y5*Y6 + 2327*Y1*Y5*Y6 + 1572*Y2*Y5*Y6 + 
  3413*Y3*Y5*Y6 + 4005*Y4*Y5*Y6 + 926*Y5^2*Y6 + 3256*Y0*Y6^2 + 2433*Y1*Y6^2 + 
  3074*Y2*Y6^2 + 2883*Y3*Y6^2 + 1852*Y4*Y6^2 + 840*Y5*Y6^2 + 1367*Y6^3 + 
  1251*Y0^2*Y7 + 461*Y0*Y1*Y7 + 3682*Y1^2*Y7 + 1477*Y0*Y2*Y7 + 
  1677*Y1*Y2*Y7 + 1757*Y2^2*Y7 + 3582*Y0*Y3*Y7 + 3646*Y1*Y3*Y7 + 
  1357*Y2*Y3*Y7 + 3456*Y3^2*Y7 + 2834*Y0*Y4*Y7 + 440*Y1*Y4*Y7 + 
  4165*Y2*Y4*Y7 + 1305*Y3*Y4*Y7 + 782*Y4^2*Y7 + 3662*Y0*Y5*Y7 + 
  2107*Y1*Y5*Y7 + 3728*Y2*Y5*Y7 + 2029*Y3*Y5*Y7 + 1851*Y4*Y5*Y7 + 
  2933*Y5^2*Y7 + 3631*Y0*Y6*Y7 + 3880*Y1*Y6*Y7 + 2220*Y2*Y6*Y7 + 
  348*Y3*Y6*Y7 + 3625*Y4*Y6*Y7 + 1297*Y5*Y6*Y7 + 2271*Y6^2*Y7 + 191*Y0*Y7^2 + 
  599*Y1*Y7^2 + 706*Y2*Y7^2 + 70*Y3*Y7^2 + 4165*Y4*Y7^2 + 3565*Y5*Y7^2 + 
  2553*Y6*Y7^2 + 2233*Y7^3 + 1428*Y0^2*Y8 + 3324*Y0*Y1*Y8 + 1455*Y1^2*Y8 + 
  2109*Y0*Y2*Y8 + 882*Y1*Y2*Y8 + 231*Y2^2*Y8 + 3254*Y0*Y3*Y8 + 
  1450*Y1*Y3*Y8 + 2402*Y2*Y3*Y8 + 4145*Y3^2*Y8 + 3524*Y0*Y4*Y8 + 
  2985*Y1*Y4*Y8 + 1809*Y2*Y4*Y8 + 1343*Y3*Y4*Y8 + 13*Y4^2*Y8 + 
  1836*Y0*Y5*Y8 + 3851*Y1*Y5*Y8 + 1197*Y2*Y5*Y8 + 925*Y3*Y5*Y8 + 
  2464*Y4*Y5*Y8 + 3255*Y5^2*Y8 + 3645*Y0*Y6*Y8 + 4042*Y1*Y6*Y8 + 
  3452*Y2*Y6*Y8 + 1762*Y3*Y6*Y8 + 184*Y4*Y6*Y8 + 3303*Y5*Y6*Y8 + 
  3011*Y6^2*Y8 + 3377*Y0*Y7*Y8 + 3999*Y1*Y7*Y8 + 3064*Y2*Y7*Y8 + 
  2656*Y3*Y7*Y8 + 3884*Y4*Y7*Y8 + 866*Y5*Y7*Y8 + 4250*Y6*Y7*Y8 + 
  3512*Y7^2*Y8 + 2851*Y0*Y8^2 + 1287*Y1*Y8^2 + 3606*Y2*Y8^2 + 3365*Y3*Y8^2 + 
  2969*Y4*Y8^2 + 3977*Y5*Y8^2 + 2158*Y6*Y8^2 + 1891*Y7*Y8^2 + 3596*Y8^3 + 
  3299*Y0^2*Y9 + 1905*Y0*Y1*Y9 + 3170*Y1^2*Y9 + 713*Y0*Y2*Y9 + 164*Y1*Y2*Y9 + 
  3802*Y2^2*Y9 + 2940*Y0*Y3*Y9 + 2100*Y1*Y3*Y9 + 1950*Y2*Y3*Y9 + 
  754*Y3^2*Y9 + 349*Y0*Y4*Y9 + 1658*Y1*Y4*Y9 + 297*Y2*Y4*Y9 + 2927*Y3*Y4*Y9 + 
  2938*Y4^2*Y9 + 1281*Y0*Y5*Y9 + 1966*Y1*Y5*Y9 + 3881*Y2*Y5*Y9 + 
  3728*Y3*Y5*Y9 + 3467*Y4*Y5*Y9 + 1366*Y5^2*Y9 + 1674*Y0*Y6*Y9 + 
  2934*Y1*Y6*Y9 + 2534*Y2*Y6*Y9 + 433*Y3*Y6*Y9 + 4308*Y4*Y6*Y9 + 
  1471*Y5*Y6*Y9 + 2447*Y6^2*Y9 + 709*Y0*Y7*Y9 + 4253*Y1*Y7*Y9 + 
  1055*Y2*Y7*Y9 + 2654*Y3*Y7*Y9 + 1269*Y4*Y7*Y9 + 3148*Y5*Y7*Y9 + 
  316*Y6*Y7*Y9 + 881*Y7^2*Y9 + 710*Y0*Y8*Y9 + 2482*Y1*Y8*Y9 + 4325*Y2*Y8*Y9 + 
  100*Y3*Y8*Y9 + 2385*Y4*Y8*Y9 + 2382*Y5*Y8*Y9 + 1305*Y6*Y8*Y9 + 
  1854*Y7*Y8*Y9 + 1446*Y8^2*Y9 + 1462*Y0*Y9^2 + 3828*Y1*Y9^2 + 1838*Y2*Y9^2 + 
  517*Y3*Y9^2 + 2566*Y4*Y9^2 + 3308*Y5*Y9^2 + 701*Y6*Y9^2 + 113*Y7*Y9^2 + 
  1374*Y8*Y9^2 + 1435*Y9^3, 2859*Y0^3 + 777*Y0^2*Y1 + 3843*Y0*Y1^2 + 
  3764*Y1^3 + 886*Y0^2*Y2 + 1202*Y0*Y1*Y2 + 289*Y1^2*Y2 + 3422*Y0*Y2^2 + 
  2735*Y1*Y2^2 + 1801*Y2^3 + 2160*Y0^2*Y3 + 2294*Y0*Y1*Y3 + 1763*Y1^2*Y3 + 
  1082*Y0*Y2*Y3 + 3188*Y1*Y2*Y3 + 3393*Y2^2*Y3 + 1372*Y0*Y3^2 + 
  2932*Y1*Y3^2 + 2187*Y2*Y3^2 + 1455*Y3^3 + 1720*Y0^2*Y4 + 1594*Y0*Y1*Y4 + 
  2351*Y1^2*Y4 + 1852*Y0*Y2*Y4 + 2525*Y1*Y2*Y4 + 2345*Y2^2*Y4 + 
  3641*Y0*Y3*Y4 + 320*Y1*Y3*Y4 + 4024*Y2*Y3*Y4 + 3795*Y3^2*Y4 + 
  2266*Y0*Y4^2 + 1230*Y1*Y4^2 + 2492*Y2*Y4^2 + 1176*Y3*Y4^2 + 3087*Y4^3 + 
  3994*Y0^2*Y5 + 790*Y0*Y1*Y5 + 2521*Y1^2*Y5 + 369*Y0*Y2*Y5 + 3742*Y1*Y2*Y5 + 
  3620*Y2^2*Y5 + 2703*Y0*Y3*Y5 + 2784*Y1*Y3*Y5 + 3673*Y2*Y3*Y5 + 
  1480*Y3^2*Y5 + 2715*Y0*Y4*Y5 + 337*Y1*Y4*Y5 + 3997*Y2*Y4*Y5 + 
  2421*Y3*Y4*Y5 + 373*Y4^2*Y5 + 454*Y0*Y5^2 + 1954*Y1*Y5^2 + 3775*Y2*Y5^2 + 
  1172*Y3*Y5^2 + 2416*Y4*Y5^2 + 3481*Y5^3 + 2228*Y0^2*Y6 + 4339*Y0*Y1*Y6 + 
  1103*Y1^2*Y6 + 1469*Y0*Y2*Y6 + 1835*Y1*Y2*Y6 + 469*Y2^2*Y6 + 
  3991*Y0*Y3*Y6 + 1977*Y1*Y3*Y6 + 1002*Y2*Y3*Y6 + 4130*Y3^2*Y6 + 
  599*Y0*Y4*Y6 + 3902*Y1*Y4*Y6 + 2631*Y2*Y4*Y6 + 2906*Y3*Y4*Y6 + 7*Y4^2*Y6 + 
  3770*Y0*Y5*Y6 + 61*Y1*Y5*Y6 + 300*Y2*Y5*Y6 + 3154*Y3*Y5*Y6 + 790*Y4*Y5*Y6 + 
  1112*Y5^2*Y6 + 2618*Y0*Y6^2 + 2148*Y1*Y6^2 + 1868*Y2*Y6^2 + 276*Y3*Y6^2 + 
  3232*Y4*Y6^2 + 3600*Y5*Y6^2 + 3350*Y6^3 + 4104*Y0^2*Y7 + 1366*Y0*Y1*Y7 + 
  3530*Y1^2*Y7 + 3286*Y0*Y2*Y7 + 2825*Y1*Y2*Y7 + 3916*Y2^2*Y7 + 
  1098*Y0*Y3*Y7 + 1150*Y1*Y3*Y7 + 3475*Y2*Y3*Y7 + 3379*Y3^2*Y7 + 
  958*Y0*Y4*Y7 + 358*Y1*Y4*Y7 + 607*Y2*Y4*Y7 + 4209*Y3*Y4*Y7 + 1031*Y4^2*Y7 + 
  3356*Y0*Y5*Y7 + 2350*Y1*Y5*Y7 + 3689*Y2*Y5*Y7 + 2411*Y3*Y5*Y7 + 
  3444*Y4*Y5*Y7 + 3115*Y5^2*Y7 + 2649*Y0*Y6*Y7 + 2412*Y1*Y6*Y7 + 
  156*Y2*Y6*Y7 + 1124*Y3*Y6*Y7 + 2390*Y4*Y6*Y7 + 1240*Y5*Y6*Y7 + 
  3063*Y6^2*Y7 + 3024*Y0*Y7^2 + 2926*Y1*Y7^2 + 2815*Y2*Y7^2 + 1442*Y3*Y7^2 + 
  1851*Y4*Y7^2 + 2306*Y5*Y7^2 + 153*Y6*Y7^2 + 65*Y7^3 + 476*Y0^2*Y8 + 
  1466*Y0*Y1*Y8 + 1168*Y1^2*Y8 + 3682*Y0*Y2*Y8 + 1492*Y1*Y2*Y8 + 
  2521*Y2^2*Y8 + 3811*Y0*Y3*Y8 + 795*Y1*Y3*Y8 + 837*Y2*Y3*Y8 + 3702*Y3^2*Y8 + 
  1870*Y0*Y4*Y8 + 2552*Y1*Y4*Y8 + 770*Y2*Y4*Y8 + 883*Y3*Y4*Y8 + 
  2283*Y4^2*Y8 + 221*Y0*Y5*Y8 + 4201*Y1*Y5*Y8 + 1481*Y2*Y5*Y8 + 
  1943*Y3*Y5*Y8 + 3672*Y4*Y5*Y8 + 2610*Y5^2*Y8 + 861*Y0*Y6*Y8 + 
  1193*Y1*Y6*Y8 + 3436*Y2*Y6*Y8 + 2855*Y3*Y6*Y8 + 3925*Y4*Y6*Y8 + 
  1054*Y5*Y6*Y8 + 1962*Y6^2*Y8 + 1318*Y0*Y7*Y8 + 1793*Y1*Y7*Y8 + 
  3167*Y2*Y7*Y8 + 813*Y3*Y7*Y8 + 4231*Y4*Y7*Y8 + 2728*Y5*Y7*Y8 + 
  1188*Y6*Y7*Y8 + 3548*Y7^2*Y8 + 174*Y0*Y8^2 + 120*Y1*Y8^2 + 342*Y2*Y8^2 + 
  2041*Y3*Y8^2 + 1980*Y4*Y8^2 + 1871*Y5*Y8^2 + 110*Y6*Y8^2 + 883*Y7*Y8^2 + 
  4300*Y8^3 + 3115*Y0^2*Y9 + 1764*Y0*Y1*Y9 + 2740*Y1^2*Y9 + 3383*Y0*Y2*Y9 + 
  2631*Y1*Y2*Y9 + 627*Y2^2*Y9 + 2372*Y0*Y3*Y9 + 1187*Y1*Y3*Y9 + 
  2917*Y2*Y3*Y9 + 1831*Y3^2*Y9 + 3503*Y0*Y4*Y9 + 3359*Y1*Y4*Y9 + 
  1465*Y2*Y4*Y9 + 1945*Y3*Y4*Y9 + 3413*Y4^2*Y9 + 1593*Y0*Y5*Y9 + 
  3930*Y1*Y5*Y9 + 354*Y2*Y5*Y9 + 3701*Y3*Y5*Y9 + 2482*Y4*Y5*Y9 + 
  2651*Y5^2*Y9 + 2765*Y0*Y6*Y9 + 2065*Y1*Y6*Y9 + 1077*Y2*Y6*Y9 + 
  1264*Y3*Y6*Y9 + 1520*Y4*Y6*Y9 + 2921*Y5*Y6*Y9 + 2947*Y6^2*Y9 + 
  1110*Y0*Y7*Y9 + 3746*Y1*Y7*Y9 + 4241*Y2*Y7*Y9 + 4323*Y3*Y7*Y9 + 
  1909*Y4*Y7*Y9 + 1738*Y5*Y7*Y9 + 2014*Y6*Y7*Y9 + 1429*Y7^2*Y9 + 
  967*Y0*Y8*Y9 + 760*Y1*Y8*Y9 + 913*Y2*Y8*Y9 + 862*Y3*Y8*Y9 + 654*Y4*Y8*Y9 + 
  4278*Y5*Y8*Y9 + 3006*Y6*Y8*Y9 + 4079*Y7*Y8*Y9 + 3713*Y8^2*Y9 + 
  785*Y0*Y9^2 + 244*Y1*Y9^2 + 1894*Y2*Y9^2 + 3996*Y3*Y9^2 + 805*Y4*Y9^2 + 
  2987*Y5*Y9^2 + 3578*Y6*Y9^2 + 239*Y7*Y9^2 + 2141*Y8*Y9^2 + 2218*Y9^3, 
 2202*Y0^3 + 3766*Y0^2*Y1 + 3326*Y0*Y1^2 + 2503*Y1^3 + 1951*Y0^2*Y2 + 
  4275*Y0*Y1*Y2 + 560*Y1^2*Y2 + 2456*Y0*Y2^2 + 3210*Y1*Y2^2 + 2330*Y2^3 + 
  2417*Y0^2*Y3 + 3212*Y0*Y1*Y3 + 3924*Y1^2*Y3 + 3647*Y0*Y2*Y3 + 
  1239*Y1*Y2*Y3 + 1227*Y2^2*Y3 + 1736*Y0*Y3^2 + 4256*Y1*Y3^2 + 2723*Y2*Y3^2 + 
  3645*Y3^3 + 2211*Y0^2*Y4 + 2754*Y0*Y1*Y4 + 2689*Y1^2*Y4 + 1730*Y0*Y2*Y4 + 
  4205*Y1*Y2*Y4 + 318*Y2^2*Y4 + 2312*Y0*Y3*Y4 + 1436*Y1*Y3*Y4 + 
  2264*Y2*Y3*Y4 + 2485*Y3^2*Y4 + 2877*Y0*Y4^2 + 1574*Y1*Y4^2 + 3601*Y2*Y4^2 + 
  1437*Y3*Y4^2 + 3309*Y4^3 + 896*Y0^2*Y5 + 1722*Y0*Y1*Y5 + 795*Y1^2*Y5 + 
  1598*Y0*Y2*Y5 + 2635*Y1*Y2*Y5 + 100*Y2^2*Y5 + 2687*Y0*Y3*Y5 + 
  3084*Y1*Y3*Y5 + 1188*Y2*Y3*Y5 + 3969*Y3^2*Y5 + 2627*Y0*Y4*Y5 + 
  3279*Y1*Y4*Y5 + 321*Y2*Y4*Y5 + 2595*Y3*Y4*Y5 + 1757*Y4^2*Y5 + 
  1109*Y0*Y5^2 + 1941*Y1*Y5^2 + 2816*Y2*Y5^2 + 2041*Y3*Y5^2 + 3021*Y4*Y5^2 + 
  3809*Y5^3 + 551*Y0^2*Y6 + 581*Y0*Y1*Y6 + 423*Y1^2*Y6 + 4263*Y0*Y2*Y6 + 
  156*Y1*Y2*Y6 + 3694*Y2^2*Y6 + 635*Y0*Y3*Y6 + 4073*Y1*Y3*Y6 + 
  3005*Y2*Y3*Y6 + 1518*Y3^2*Y6 + 1604*Y0*Y4*Y6 + 2412*Y1*Y4*Y6 + 
  3860*Y2*Y4*Y6 + 1676*Y3*Y4*Y6 + 2076*Y4^2*Y6 + 3629*Y0*Y5*Y6 + 
  772*Y1*Y5*Y6 + 473*Y2*Y5*Y6 + 48*Y3*Y5*Y6 + 3285*Y4*Y5*Y6 + 1388*Y5^2*Y6 + 
  1398*Y0*Y6^2 + 1368*Y1*Y6^2 + 754*Y2*Y6^2 + 2827*Y3*Y6^2 + 712*Y4*Y6^2 + 
  3418*Y5*Y6^2 + 711*Y6^3 + 2359*Y0^2*Y7 + 3856*Y0*Y1*Y7 + 2904*Y1^2*Y7 + 
  2180*Y0*Y2*Y7 + 3708*Y1*Y2*Y7 + 1040*Y2^2*Y7 + 1011*Y0*Y3*Y7 + 
  1523*Y1*Y3*Y7 + 3495*Y2*Y3*Y7 + 1394*Y3^2*Y7 + 167*Y0*Y4*Y7 + 
  1235*Y1*Y4*Y7 + 2183*Y2*Y4*Y7 + 1654*Y3*Y4*Y7 + 2643*Y4^2*Y7 + 
  135*Y0*Y5*Y7 + 4137*Y1*Y5*Y7 + 573*Y2*Y5*Y7 + 3075*Y3*Y5*Y7 + 
  905*Y4*Y5*Y7 + 3857*Y5^2*Y7 + 1654*Y0*Y6*Y7 + 1219*Y1*Y6*Y7 + 
  2755*Y2*Y6*Y7 + 2204*Y3*Y6*Y7 + 1000*Y4*Y6*Y7 + 3146*Y5*Y6*Y7 + 
  4160*Y6^2*Y7 + 1566*Y0*Y7^2 + 433*Y1*Y7^2 + 3737*Y2*Y7^2 + 1478*Y3*Y7^2 + 
  3550*Y4*Y7^2 + 917*Y5*Y7^2 + 489*Y6*Y7^2 + 116*Y7^3 + 2353*Y0^2*Y8 + 
  3977*Y0*Y1*Y8 + 4250*Y1^2*Y8 + 2239*Y0*Y2*Y8 + 4186*Y1*Y2*Y8 + 
  4282*Y2^2*Y8 + 3446*Y0*Y3*Y8 + 2624*Y1*Y3*Y8 + 2310*Y2*Y3*Y8 + 
  637*Y3^2*Y8 + 2553*Y0*Y4*Y8 + 1559*Y1*Y4*Y8 + 2591*Y2*Y4*Y8 + 
  1360*Y3*Y4*Y8 + 156*Y4^2*Y8 + 585*Y0*Y5*Y8 + 2711*Y1*Y5*Y8 + 
  3331*Y2*Y5*Y8 + 392*Y3*Y5*Y8 + 3399*Y4*Y5*Y8 + 2939*Y5^2*Y8 + 
  3864*Y0*Y6*Y8 + 2293*Y1*Y6*Y8 + 2732*Y2*Y6*Y8 + 3917*Y3*Y6*Y8 + 
  451*Y4*Y6*Y8 + 153*Y5*Y6*Y8 + 4293*Y6^2*Y8 + 1797*Y0*Y7*Y8 + 
  2050*Y1*Y7*Y8 + 3935*Y2*Y7*Y8 + 1391*Y3*Y7*Y8 + 2349*Y4*Y7*Y8 + 
  357*Y5*Y7*Y8 + 1316*Y6*Y7*Y8 + 3162*Y7^2*Y8 + 466*Y0*Y8^2 + 2297*Y1*Y8^2 + 
  3897*Y2*Y8^2 + 1662*Y3*Y8^2 + 2057*Y4*Y8^2 + 4342*Y5*Y8^2 + 2878*Y6*Y8^2 + 
  4152*Y7*Y8^2 + 3117*Y8^3 + 563*Y0^2*Y9 + 1926*Y0*Y1*Y9 + 659*Y1^2*Y9 + 
  3388*Y0*Y2*Y9 + 2548*Y1*Y2*Y9 + 3650*Y2^2*Y9 + 503*Y0*Y3*Y9 + 
  1484*Y1*Y3*Y9 + 3608*Y2*Y3*Y9 + 1711*Y3^2*Y9 + 3191*Y0*Y4*Y9 + 
  2049*Y1*Y4*Y9 + 169*Y2*Y4*Y9 + 2899*Y3*Y4*Y9 + 2184*Y4^2*Y9 + 
  1100*Y0*Y5*Y9 + 1129*Y1*Y5*Y9 + 1697*Y2*Y5*Y9 + 606*Y3*Y5*Y9 + 
  2005*Y4*Y5*Y9 + 1184*Y5^2*Y9 + 349*Y0*Y6*Y9 + 627*Y1*Y6*Y9 + 474*Y2*Y6*Y9 + 
  2759*Y3*Y6*Y9 + 1429*Y4*Y6*Y9 + 1700*Y5*Y6*Y9 + 103*Y6^2*Y9 + 
  2235*Y0*Y7*Y9 + 892*Y1*Y7*Y9 + 3227*Y2*Y7*Y9 + 117*Y3*Y7*Y9 + 
  2733*Y4*Y7*Y9 + 2870*Y5*Y7*Y9 + 1877*Y6*Y7*Y9 + 153*Y7^2*Y9 + 
  2966*Y0*Y8*Y9 + 3750*Y1*Y8*Y9 + Y2*Y8*Y9 + 1785*Y3*Y8*Y9 + 1406*Y4*Y8*Y9 + 
  146*Y5*Y8*Y9 + 1541*Y6*Y8*Y9 + 4134*Y7*Y8*Y9 + 3169*Y8^2*Y9 + 
  4031*Y0*Y9^2 + 3381*Y1*Y9^2 + 2978*Y2*Y9^2 + 2166*Y3*Y9^2 + 3190*Y4*Y9^2 + 
  1954*Y5*Y9^2 + 308*Y6*Y9^2 + 3899*Y7*Y9^2 + 354*Y8*Y9^2 + 1372*Y9^3, 
 736*Y0^3 + 656*Y0^2*Y1 + 3924*Y0*Y1^2 + 155*Y1^3 + 4065*Y0^2*Y2 + 
  2927*Y0*Y1*Y2 + 3696*Y1^2*Y2 + 4254*Y0*Y2^2 + 423*Y1*Y2^2 + 4151*Y2^3 + 
  3392*Y0^2*Y3 + 2920*Y0*Y1*Y3 + 3584*Y1^2*Y3 + 4019*Y0*Y2*Y3 + 
  1214*Y1*Y2*Y3 + 2185*Y2^2*Y3 + 2013*Y0*Y3^2 + 1923*Y1*Y3^2 + 3054*Y2*Y3^2 + 
  2827*Y3^3 + 4017*Y0^2*Y4 + 1411*Y0*Y1*Y4 + 3413*Y1^2*Y4 + 1540*Y0*Y2*Y4 + 
  2070*Y1*Y2*Y4 + 856*Y2^2*Y4 + 1377*Y0*Y3*Y4 + 2158*Y1*Y3*Y4 + 
  1436*Y2*Y3*Y4 + 3423*Y3^2*Y4 + 2388*Y0*Y4^2 + 3296*Y1*Y4^2 + 241*Y2*Y4^2 + 
  3607*Y3*Y4^2 + 1000*Y4^3 + 2634*Y0^2*Y5 + 4307*Y0*Y1*Y5 + 1990*Y1^2*Y5 + 
  3989*Y0*Y2*Y5 + 3520*Y1*Y2*Y5 + 1660*Y2^2*Y5 + 3077*Y0*Y3*Y5 + 
  1836*Y1*Y3*Y5 + 3660*Y2*Y3*Y5 + 1675*Y3^2*Y5 + 1477*Y0*Y4*Y5 + 
  3246*Y1*Y4*Y5 + 798*Y2*Y4*Y5 + 4286*Y3*Y4*Y5 + 370*Y4^2*Y5 + 170*Y0*Y5^2 + 
  3454*Y1*Y5^2 + 428*Y2*Y5^2 + 2595*Y3*Y5^2 + 424*Y4*Y5^2 + 1498*Y5^3 + 
  2099*Y0^2*Y6 + 1980*Y0*Y1*Y6 + 3601*Y1^2*Y6 + 4320*Y0*Y2*Y6 + 
  215*Y1*Y2*Y6 + 1605*Y2^2*Y6 + 1662*Y0*Y3*Y6 + 3042*Y1*Y3*Y6 + 
  3751*Y2*Y3*Y6 + 2202*Y3^2*Y6 + 1304*Y0*Y4*Y6 + 2013*Y1*Y4*Y6 + 
  472*Y2*Y4*Y6 + 1357*Y3*Y4*Y6 + 1152*Y4^2*Y6 + 2861*Y0*Y5*Y6 + 
  3034*Y1*Y5*Y6 + 3053*Y2*Y5*Y6 + 1909*Y3*Y5*Y6 + 1644*Y4*Y5*Y6 + 
  950*Y5^2*Y6 + 4258*Y0*Y6^2 + 2086*Y1*Y6^2 + 2574*Y2*Y6^2 + 2456*Y3*Y6^2 + 
  1774*Y4*Y6^2 + 3668*Y5*Y6^2 + 2041*Y6^3 + 1920*Y0^2*Y7 + 1039*Y0*Y1*Y7 + 
  4086*Y1^2*Y7 + 3054*Y0*Y2*Y7 + 2501*Y1*Y2*Y7 + 582*Y2^2*Y7 + 
  1729*Y0*Y3*Y7 + 4120*Y1*Y3*Y7 + 3271*Y2*Y3*Y7 + 3224*Y3^2*Y7 + 
  1796*Y0*Y4*Y7 + 2641*Y1*Y4*Y7 + 541*Y2*Y4*Y7 + 29*Y3*Y4*Y7 + 2568*Y4^2*Y7 + 
  992*Y0*Y5*Y7 + 485*Y1*Y5*Y7 + 25*Y2*Y5*Y7 + 2364*Y3*Y5*Y7 + 1841*Y4*Y5*Y7 + 
  3754*Y5^2*Y7 + 767*Y0*Y6*Y7 + 750*Y1*Y6*Y7 + 3457*Y2*Y6*Y7 + 
  4103*Y3*Y6*Y7 + 1690*Y4*Y6*Y7 + 2293*Y5*Y6*Y7 + 2771*Y6^2*Y7 + 
  948*Y0*Y7^2 + 3594*Y1*Y7^2 + 3700*Y2*Y7^2 + 1722*Y3*Y7^2 + 880*Y4*Y7^2 + 
  2119*Y5*Y7^2 + 464*Y6*Y7^2 + 907*Y7^3 + 2364*Y0^2*Y8 + 1852*Y0*Y1*Y8 + 
  3695*Y1^2*Y8 + 568*Y0*Y2*Y8 + 1700*Y1*Y2*Y8 + 800*Y2^2*Y8 + 625*Y0*Y3*Y8 + 
  2905*Y1*Y3*Y8 + 2166*Y2*Y3*Y8 + 1069*Y3^2*Y8 + 4348*Y0*Y4*Y8 + 
  912*Y1*Y4*Y8 + 2541*Y2*Y4*Y8 + 1947*Y3*Y4*Y8 + 22*Y4^2*Y8 + 2540*Y0*Y5*Y8 + 
  1930*Y1*Y5*Y8 + 2106*Y2*Y5*Y8 + 824*Y3*Y5*Y8 + 3188*Y4*Y5*Y8 + 
  317*Y5^2*Y8 + 3086*Y0*Y6*Y8 + 3155*Y1*Y6*Y8 + 2954*Y2*Y6*Y8 + 
  3602*Y3*Y6*Y8 + 266*Y4*Y6*Y8 + 1994*Y5*Y6*Y8 + 180*Y6^2*Y8 + 
  3674*Y0*Y7*Y8 + 4129*Y1*Y7*Y8 + 1808*Y2*Y7*Y8 + 2809*Y3*Y7*Y8 + 
  1214*Y4*Y7*Y8 + 1381*Y5*Y7*Y8 + 3086*Y6*Y7*Y8 + 2382*Y7^2*Y8 + 
  3000*Y0*Y8^2 + 2836*Y1*Y8^2 + 666*Y2*Y8^2 + 2317*Y3*Y8^2 + 3326*Y4*Y8^2 + 
  2647*Y5*Y8^2 + 2671*Y6*Y8^2 + 1434*Y7*Y8^2 + 1990*Y8^3 + 1897*Y0^2*Y9 + 
  3299*Y0*Y1*Y9 + 1825*Y1^2*Y9 + 2590*Y0*Y2*Y9 + 3359*Y1*Y2*Y9 + 
  1155*Y2^2*Y9 + 1009*Y0*Y3*Y9 + 3808*Y1*Y3*Y9 + 855*Y2*Y3*Y9 + 
  2618*Y3^2*Y9 + 3108*Y0*Y4*Y9 + 1414*Y1*Y4*Y9 + 774*Y2*Y4*Y9 + 
  1794*Y3*Y4*Y9 + 2785*Y4^2*Y9 + 1139*Y0*Y5*Y9 + 712*Y1*Y5*Y9 + 
  1494*Y2*Y5*Y9 + 2109*Y3*Y5*Y9 + 1978*Y4*Y5*Y9 + 3753*Y5^2*Y9 + 
  22*Y0*Y6*Y9 + 3419*Y1*Y6*Y9 + 4263*Y2*Y6*Y9 + 4095*Y3*Y6*Y9 + 
  2641*Y4*Y6*Y9 + 4228*Y5*Y6*Y9 + 764*Y6^2*Y9 + 3500*Y0*Y7*Y9 + 
  3338*Y1*Y7*Y9 + 2146*Y2*Y7*Y9 + 2340*Y3*Y7*Y9 + 3022*Y4*Y7*Y9 + 
  3216*Y5*Y7*Y9 + 4014*Y6*Y7*Y9 + 3047*Y7^2*Y9 + 2744*Y0*Y8*Y9 + 
  3884*Y1*Y8*Y9 + 2763*Y2*Y8*Y9 + 1671*Y3*Y8*Y9 + 1826*Y4*Y8*Y9 + 
  1798*Y5*Y8*Y9 + 3800*Y6*Y8*Y9 + 3531*Y7*Y8*Y9 + 185*Y8^2*Y9 + 
  3202*Y0*Y9^2 + 248*Y1*Y9^2 + 3185*Y2*Y9^2 + 2335*Y3*Y9^2 + 3556*Y4*Y9^2 + 
  1330*Y5*Y9^2 + 3919*Y6*Y9^2 + 1017*Y7*Y9^2 + 1945*Y8*Y9^2 + 725*Y9^3, 
 1246*Y0^3 + 4246*Y0^2*Y1 + 2381*Y0*Y1^2 + 737*Y1^3 + 2618*Y0^2*Y2 + 
  805*Y0*Y1*Y2 + 1889*Y1^2*Y2 + 2862*Y0*Y2^2 + 1751*Y1*Y2^2 + 3263*Y2^3 + 
  1873*Y0^2*Y3 + 2517*Y0*Y1*Y3 + 251*Y1^2*Y3 + 3630*Y0*Y2*Y3 + 
  3014*Y1*Y2*Y3 + 1546*Y2^2*Y3 + 1627*Y0*Y3^2 + 3306*Y1*Y3^2 + 3694*Y2*Y3^2 + 
  604*Y3^3 + 3080*Y0^2*Y4 + Y0*Y1*Y4 + 3364*Y1^2*Y4 + 2787*Y0*Y2*Y4 + 
  2924*Y1*Y2*Y4 + 3753*Y2^2*Y4 + 3650*Y0*Y3*Y4 + 2478*Y1*Y3*Y4 + 
  2498*Y2*Y3*Y4 + 695*Y3^2*Y4 + 2294*Y0*Y4^2 + 4101*Y1*Y4^2 + 3655*Y2*Y4^2 + 
  1898*Y3*Y4^2 + 328*Y4^3 + 3974*Y0^2*Y5 + 1450*Y0*Y1*Y5 + 3811*Y1^2*Y5 + 
  2757*Y0*Y2*Y5 + 1857*Y1*Y2*Y5 + 118*Y2^2*Y5 + 3154*Y0*Y3*Y5 + 
  3712*Y1*Y3*Y5 + 2052*Y2*Y3*Y5 + 2356*Y3^2*Y5 + 1841*Y0*Y4*Y5 + 
  2468*Y1*Y4*Y5 + 1871*Y2*Y4*Y5 + 491*Y3*Y4*Y5 + 1520*Y4^2*Y5 + 
  2487*Y0*Y5^2 + 3120*Y1*Y5^2 + 837*Y2*Y5^2 + 3221*Y3*Y5^2 + 789*Y4*Y5^2 + 
  1538*Y5^3 + 3283*Y0^2*Y6 + 3410*Y0*Y1*Y6 + 3534*Y1^2*Y6 + 1752*Y0*Y2*Y6 + 
  989*Y1*Y2*Y6 + 747*Y2^2*Y6 + 1310*Y0*Y3*Y6 + 1731*Y1*Y3*Y6 + 
  1577*Y2*Y3*Y6 + 1158*Y3^2*Y6 + 3408*Y0*Y4*Y6 + 320*Y1*Y4*Y6 + 
  2935*Y2*Y4*Y6 + 987*Y3*Y4*Y6 + 4289*Y4^2*Y6 + 3023*Y0*Y5*Y6 + 
  3593*Y1*Y5*Y6 + 568*Y2*Y5*Y6 + 3771*Y3*Y5*Y6 + 2273*Y4*Y5*Y6 + 
  1471*Y5^2*Y6 + 3639*Y0*Y6^2 + 3917*Y1*Y6^2 + 197*Y2*Y6^2 + 733*Y3*Y6^2 + 
  1010*Y4*Y6^2 + 2674*Y5*Y6^2 + 2659*Y6^3 + 1476*Y0^2*Y7 + 1526*Y0*Y1*Y7 + 
  2044*Y1^2*Y7 + 1185*Y0*Y2*Y7 + 2576*Y1*Y2*Y7 + 309*Y2^2*Y7 + 
  3875*Y0*Y3*Y7 + 3568*Y1*Y3*Y7 + 1641*Y2*Y3*Y7 + 1205*Y3^2*Y7 + 
  1136*Y0*Y4*Y7 + 422*Y1*Y4*Y7 + 1841*Y2*Y4*Y7 + 2621*Y3*Y4*Y7 + 
  4114*Y4^2*Y7 + 2890*Y0*Y5*Y7 + 1419*Y1*Y5*Y7 + 1425*Y2*Y5*Y7 + 
  1011*Y3*Y5*Y7 + 2975*Y4*Y5*Y7 + 3739*Y5^2*Y7 + 3086*Y0*Y6*Y7 + 
  1251*Y1*Y6*Y7 + 187*Y2*Y6*Y7 + 3809*Y3*Y6*Y7 + 981*Y4*Y6*Y7 + 
  2441*Y5*Y6*Y7 + 2082*Y6^2*Y7 + 1703*Y0*Y7^2 + 2874*Y1*Y7^2 + 491*Y2*Y7^2 + 
  3849*Y3*Y7^2 + 4172*Y4*Y7^2 + 93*Y5*Y7^2 + 3109*Y6*Y7^2 + 2363*Y7^3 + 
  1349*Y0^2*Y8 + 3585*Y0*Y1*Y8 + 3845*Y1^2*Y8 + 2251*Y0*Y2*Y8 + 
  1535*Y1*Y2*Y8 + 1292*Y2^2*Y8 + 2582*Y0*Y3*Y8 + 4187*Y1*Y3*Y8 + 
  3276*Y2*Y3*Y8 + 1142*Y3^2*Y8 + 3366*Y0*Y4*Y8 + 1005*Y1*Y4*Y8 + 
  470*Y2*Y4*Y8 + 3992*Y3*Y4*Y8 + 1145*Y4^2*Y8 + 2444*Y0*Y5*Y8 + 
  2429*Y1*Y5*Y8 + 3171*Y2*Y5*Y8 + 98*Y3*Y5*Y8 + 1186*Y4*Y5*Y8 + 
  1167*Y5^2*Y8 + 3153*Y0*Y6*Y8 + 3766*Y1*Y6*Y8 + 3140*Y2*Y6*Y8 + 
  1445*Y3*Y6*Y8 + 2520*Y4*Y6*Y8 + 1983*Y5*Y6*Y8 + 2088*Y6^2*Y8 + 
  3780*Y0*Y7*Y8 + 3133*Y1*Y7*Y8 + 1261*Y2*Y7*Y8 + 2464*Y3*Y7*Y8 + 
  3072*Y4*Y7*Y8 + 2112*Y5*Y7*Y8 + 800*Y6*Y7*Y8 + 2881*Y7^2*Y8 + 
  2913*Y0*Y8^2 + 1109*Y1*Y8^2 + 3950*Y2*Y8^2 + 86*Y3*Y8^2 + 998*Y4*Y8^2 + 
  4020*Y5*Y8^2 + 3748*Y6*Y8^2 + 4031*Y7*Y8^2 + 916*Y8^3 + 2960*Y0^2*Y9 + 
  1790*Y0*Y1*Y9 + 2812*Y1^2*Y9 + 2903*Y0*Y2*Y9 + 52*Y1*Y2*Y9 + 3146*Y2^2*Y9 + 
  378*Y0*Y3*Y9 + 1193*Y1*Y3*Y9 + 1832*Y2*Y3*Y9 + 1686*Y3^2*Y9 + 
  3189*Y0*Y4*Y9 + 1150*Y1*Y4*Y9 + 517*Y2*Y4*Y9 + 4158*Y3*Y4*Y9 + 
  898*Y4^2*Y9 + 477*Y0*Y5*Y9 + 1897*Y1*Y5*Y9 + 2983*Y2*Y5*Y9 + 343*Y3*Y5*Y9 + 
  3408*Y4*Y5*Y9 + 750*Y5^2*Y9 + 3284*Y0*Y6*Y9 + 4281*Y1*Y6*Y9 + 
  3305*Y2*Y6*Y9 + 2864*Y3*Y6*Y9 + 2658*Y4*Y6*Y9 + 1936*Y5*Y6*Y9 + 
  3124*Y6^2*Y9 + 4246*Y0*Y7*Y9 + 2345*Y1*Y7*Y9 + 1713*Y2*Y7*Y9 + 
  3730*Y3*Y7*Y9 + 3881*Y4*Y7*Y9 + 1890*Y5*Y7*Y9 + 1278*Y6*Y7*Y9 + 
  338*Y7^2*Y9 + 472*Y0*Y8*Y9 + 1624*Y1*Y8*Y9 + 2664*Y2*Y8*Y9 + 
  2574*Y3*Y8*Y9 + 2407*Y4*Y8*Y9 + 4233*Y5*Y8*Y9 + 4304*Y6*Y8*Y9 + 
  943*Y7*Y8*Y9 + 1765*Y8^2*Y9 + 1152*Y0*Y9^2 + 733*Y1*Y9^2 + 2723*Y2*Y9^2 + 
  3756*Y3*Y9^2 + 1951*Y4*Y9^2 + 1913*Y5*Y9^2 + 77*Y6*Y9^2 + 1962*Y7*Y9^2 + 
  2596*Y8*Y9^2 + 1085*Y9^3, 2026*Y0^3 + 123*Y0^2*Y1 + 4059*Y0*Y1^2 + 
  794*Y1^3 + 2741*Y0^2*Y2 + 1120*Y0*Y1*Y2 + 2362*Y1^2*Y2 + 3870*Y0*Y2^2 + 
  102*Y1*Y2^2 + 387*Y2^3 + 3481*Y0^2*Y3 + 2784*Y0*Y1*Y3 + 4277*Y1^2*Y3 + 
  3219*Y0*Y2*Y3 + 3923*Y1*Y2*Y3 + 1040*Y2^2*Y3 + 3549*Y0*Y3^2 + 
  1660*Y1*Y3^2 + 1974*Y2*Y3^2 + 2193*Y3^3 + 724*Y0^2*Y4 + 2570*Y0*Y1*Y4 + 
  2093*Y1^2*Y4 + 298*Y0*Y2*Y4 + 2984*Y1*Y2*Y4 + 616*Y2^2*Y4 + 3968*Y0*Y3*Y4 + 
  3238*Y1*Y3*Y4 + 273*Y2*Y3*Y4 + 3533*Y3^2*Y4 + 692*Y0*Y4^2 + 23*Y1*Y4^2 + 
  2053*Y2*Y4^2 + 1712*Y3*Y4^2 + 3773*Y4^3 + 2062*Y0^2*Y5 + 95*Y0*Y1*Y5 + 
  1688*Y1^2*Y5 + 4302*Y0*Y2*Y5 + 4348*Y1*Y2*Y5 + 2308*Y2^2*Y5 + 
  302*Y0*Y3*Y5 + 565*Y1*Y3*Y5 + 2589*Y2*Y3*Y5 + 4134*Y3^2*Y5 + 
  4179*Y0*Y4*Y5 + 2962*Y1*Y4*Y5 + 2137*Y2*Y4*Y5 + 760*Y3*Y4*Y5 + 
  4254*Y4^2*Y5 + 4204*Y0*Y5^2 + 291*Y1*Y5^2 + 3073*Y2*Y5^2 + 1053*Y3*Y5^2 + 
  2014*Y4*Y5^2 + 2257*Y5^3 + 1561*Y0^2*Y6 + 1789*Y0*Y1*Y6 + 3447*Y1^2*Y6 + 
  3066*Y0*Y2*Y6 + 4318*Y1*Y2*Y6 + 160*Y2^2*Y6 + 2628*Y0*Y3*Y6 + 
  4124*Y1*Y3*Y6 + 372*Y2*Y3*Y6 + 2845*Y3^2*Y6 + 619*Y0*Y4*Y6 + 
  3393*Y1*Y4*Y6 + 2344*Y2*Y4*Y6 + 2328*Y3*Y4*Y6 + 744*Y4^2*Y6 + 
  3117*Y0*Y5*Y6 + 1588*Y1*Y5*Y6 + 2641*Y2*Y5*Y6 + 927*Y3*Y5*Y6 + 
  2605*Y4*Y5*Y6 + 1594*Y5^2*Y6 + 1173*Y0*Y6^2 + 86*Y1*Y6^2 + 999*Y2*Y6^2 + 
  4111*Y3*Y6^2 + 1969*Y4*Y6^2 + 3507*Y5*Y6^2 + 3628*Y6^3 + 3182*Y0^2*Y7 + 
  1162*Y0*Y1*Y7 + 416*Y1^2*Y7 + 395*Y0*Y2*Y7 + 397*Y1*Y2*Y7 + 2828*Y2^2*Y7 + 
  1804*Y0*Y3*Y7 + 677*Y1*Y3*Y7 + 2811*Y2*Y3*Y7 + 1722*Y3^2*Y7 + 
  3170*Y0*Y4*Y7 + 2714*Y1*Y4*Y7 + 2536*Y2*Y4*Y7 + 2227*Y3*Y4*Y7 + 
  1153*Y4^2*Y7 + 3624*Y0*Y5*Y7 + 4095*Y1*Y5*Y7 + 3887*Y2*Y5*Y7 + 
  2751*Y3*Y5*Y7 + 555*Y4*Y5*Y7 + 3607*Y5^2*Y7 + 1283*Y0*Y6*Y7 + 
  850*Y1*Y6*Y7 + 3851*Y2*Y6*Y7 + 907*Y3*Y6*Y7 + 1184*Y4*Y6*Y7 + 
  2791*Y5*Y6*Y7 + 3546*Y6^2*Y7 + 2041*Y0*Y7^2 + 3037*Y1*Y7^2 + 3734*Y2*Y7^2 + 
  1872*Y3*Y7^2 + 3985*Y4*Y7^2 + 2991*Y5*Y7^2 + 3900*Y6*Y7^2 + 3957*Y7^3 + 
  18*Y0^2*Y8 + 3464*Y0*Y1*Y8 + 1863*Y1^2*Y8 + 2297*Y0*Y2*Y8 + 63*Y1*Y2*Y8 + 
  2195*Y2^2*Y8 + 2523*Y0*Y3*Y8 + 540*Y1*Y3*Y8 + 3533*Y2*Y3*Y8 + 
  3505*Y3^2*Y8 + 3664*Y0*Y4*Y8 + 1010*Y1*Y4*Y8 + 3295*Y2*Y4*Y8 + 
  1097*Y3*Y4*Y8 + 3534*Y4^2*Y8 + 931*Y0*Y5*Y8 + 1730*Y1*Y5*Y8 + 
  1435*Y2*Y5*Y8 + 189*Y3*Y5*Y8 + 2636*Y4*Y5*Y8 + 4313*Y5^2*Y8 + 
  931*Y0*Y6*Y8 + 3758*Y1*Y6*Y8 + 2101*Y2*Y6*Y8 + 532*Y3*Y6*Y8 + 
  1583*Y4*Y6*Y8 + 4279*Y5*Y6*Y8 + 1615*Y6^2*Y8 + 3679*Y0*Y7*Y8 + 
  3993*Y1*Y7*Y8 + 217*Y2*Y7*Y8 + 493*Y3*Y7*Y8 + 1184*Y4*Y7*Y8 + 
  2435*Y5*Y7*Y8 + 2551*Y6*Y7*Y8 + 133*Y7^2*Y8 + 2336*Y0*Y8^2 + 3536*Y1*Y8^2 + 
  930*Y2*Y8^2 + 4137*Y3*Y8^2 + 2459*Y4*Y8^2 + 894*Y5*Y8^2 + 3804*Y6*Y8^2 + 
  3542*Y7*Y8^2 + 160*Y8^3 + 4355*Y0^2*Y9 + 3880*Y0*Y1*Y9 + 3030*Y1^2*Y9 + 
  557*Y0*Y2*Y9 + 4061*Y1*Y2*Y9 + 3854*Y2^2*Y9 + 2857*Y0*Y3*Y9 + 
  2783*Y1*Y3*Y9 + 3054*Y2*Y3*Y9 + 856*Y3^2*Y9 + 3747*Y0*Y4*Y9 + 
  2588*Y1*Y4*Y9 + 2967*Y2*Y4*Y9 + 38*Y3*Y4*Y9 + 3024*Y4^2*Y9 + 
  3897*Y0*Y5*Y9 + 2617*Y1*Y5*Y9 + 1575*Y2*Y5*Y9 + 3399*Y3*Y5*Y9 + 
  2788*Y4*Y5*Y9 + 2318*Y5^2*Y9 + 733*Y0*Y6*Y9 + 776*Y1*Y6*Y9 + 
  4012*Y2*Y6*Y9 + 1105*Y3*Y6*Y9 + 2275*Y4*Y6*Y9 + 924*Y5*Y6*Y9 + 
  886*Y6^2*Y9 + 1027*Y0*Y7*Y9 + 2845*Y1*Y7*Y9 + 3401*Y2*Y7*Y9 + 
  3362*Y3*Y7*Y9 + 3239*Y4*Y7*Y9 + 2488*Y5*Y7*Y9 + 2965*Y6*Y7*Y9 + 
  29*Y7^2*Y9 + 2503*Y0*Y8*Y9 + 1784*Y1*Y8*Y9 + 4250*Y2*Y8*Y9 + 
  4097*Y3*Y8*Y9 + 1340*Y4*Y8*Y9 + 578*Y5*Y8*Y9 + 1822*Y6*Y8*Y9 + 
  790*Y7*Y8*Y9 + 92*Y8^2*Y9 + 1104*Y0*Y9^2 + 4121*Y1*Y9^2 + 439*Y2*Y9^2 + 
  3453*Y3*Y9^2 + 656*Y4*Y9^2 + 2971*Y5*Y9^2 + 3087*Y6*Y9^2 + 4287*Y7*Y9^2 + 
  2224*Y8*Y9^2 + 3667*Y9^3, 1177*Y0^3 + 530*Y0^2*Y1 + 963*Y0*Y1^2 + 
  1081*Y1^3 + 2673*Y0^2*Y2 + 3000*Y0*Y1*Y2 + 3885*Y1^2*Y2 + 1753*Y0*Y2^2 + 
  4319*Y1*Y2^2 + 1871*Y2^3 + 2545*Y0^2*Y3 + 1242*Y0*Y1*Y3 + 3631*Y1^2*Y3 + 
  241*Y0*Y2*Y3 + 1060*Y1*Y2*Y3 + 574*Y2^2*Y3 + 1475*Y0*Y3^2 + 275*Y1*Y3^2 + 
  249*Y2*Y3^2 + 2026*Y3^3 + 4180*Y0^2*Y4 + 1093*Y0*Y1*Y4 + 3653*Y1^2*Y4 + 
  543*Y0*Y2*Y4 + 3730*Y1*Y2*Y4 + 2156*Y2^2*Y4 + 964*Y0*Y3*Y4 + 
  1752*Y1*Y3*Y4 + 3370*Y2*Y3*Y4 + 3860*Y3^2*Y4 + 3718*Y0*Y4^2 + 542*Y1*Y4^2 + 
  3030*Y2*Y4^2 + 4107*Y3*Y4^2 + 522*Y4^3 + 3281*Y0^2*Y5 + 312*Y0*Y1*Y5 + 
  2995*Y1^2*Y5 + 3549*Y0*Y2*Y5 + 2166*Y1*Y2*Y5 + 4182*Y2^2*Y5 + 
  1132*Y0*Y3*Y5 + 2959*Y1*Y3*Y5 + 1061*Y2*Y3*Y5 + 3131*Y3^2*Y5 + 
  3658*Y0*Y4*Y5 + 3145*Y1*Y4*Y5 + 2461*Y2*Y4*Y5 + 635*Y3*Y4*Y5 + 
  2613*Y4^2*Y5 + 2688*Y0*Y5^2 + 4172*Y1*Y5^2 + 2502*Y2*Y5^2 + 107*Y3*Y5^2 + 
  2898*Y4*Y5^2 + 2254*Y5^3 + 2914*Y0^2*Y6 + 684*Y0*Y1*Y6 + 2500*Y1^2*Y6 + 
  2368*Y0*Y2*Y6 + 2976*Y1*Y2*Y6 + 3515*Y2^2*Y6 + 1756*Y0*Y3*Y6 + 
  3391*Y1*Y3*Y6 + 3982*Y2*Y3*Y6 + 4327*Y3^2*Y6 + 1292*Y0*Y4*Y6 + 
  2213*Y1*Y4*Y6 + 3314*Y2*Y4*Y6 + 2685*Y3*Y4*Y6 + 191*Y4^2*Y6 + 
  2532*Y0*Y5*Y6 + 1952*Y1*Y5*Y6 + 2080*Y2*Y5*Y6 + 2706*Y3*Y5*Y6 + 
  3353*Y4*Y5*Y6 + 3323*Y5^2*Y6 + 304*Y0*Y6^2 + 1227*Y1*Y6^2 + 1221*Y2*Y6^2 + 
  817*Y3*Y6^2 + 107*Y4*Y6^2 + 191*Y5*Y6^2 + 2002*Y6^3 + 3813*Y0^2*Y7 + 
  503*Y0*Y1*Y7 + 3607*Y1^2*Y7 + 1580*Y0*Y2*Y7 + 2599*Y1*Y2*Y7 + 
  3074*Y2^2*Y7 + 2864*Y0*Y3*Y7 + 3556*Y1*Y3*Y7 + 2590*Y2*Y3*Y7 + 
  801*Y3^2*Y7 + 4110*Y0*Y4*Y7 + 1496*Y1*Y4*Y7 + 367*Y2*Y4*Y7 + 
  2624*Y3*Y4*Y7 + 3423*Y4^2*Y7 + 3454*Y0*Y5*Y7 + 2043*Y1*Y5*Y7 + 
  3875*Y2*Y5*Y7 + 1633*Y3*Y5*Y7 + 2701*Y4*Y5*Y7 + 654*Y5^2*Y7 + 
  964*Y0*Y6*Y7 + 2005*Y1*Y6*Y7 + 2654*Y2*Y6*Y7 + 2503*Y3*Y6*Y7 + 
  1294*Y4*Y6*Y7 + 3177*Y5*Y6*Y7 + 3066*Y6^2*Y7 + 3009*Y0*Y7^2 + 
  1185*Y1*Y7^2 + 1283*Y2*Y7^2 + 3951*Y3*Y7^2 + 1715*Y4*Y7^2 + 2768*Y5*Y7^2 + 
  350*Y6*Y7^2 + 1019*Y7^3 + 3828*Y0^2*Y8 + 1010*Y0*Y1*Y8 + 2483*Y1^2*Y8 + 
  2628*Y0*Y2*Y8 + 2572*Y1*Y2*Y8 + 3895*Y2^2*Y8 + 1303*Y0*Y3*Y8 + 
  3197*Y1*Y3*Y8 + 2052*Y2*Y3*Y8 + 1899*Y3^2*Y8 + 1052*Y0*Y4*Y8 + 
  2656*Y1*Y4*Y8 + 2442*Y2*Y4*Y8 + 1664*Y3*Y4*Y8 + 2820*Y4^2*Y8 + 
  327*Y0*Y5*Y8 + 2245*Y1*Y5*Y8 + 2000*Y2*Y5*Y8 + 2296*Y3*Y5*Y8 + 
  2455*Y4*Y5*Y8 + 1156*Y5^2*Y8 + 2480*Y0*Y6*Y8 + 3472*Y1*Y6*Y8 + 
  1189*Y2*Y6*Y8 + 1292*Y3*Y6*Y8 + 2952*Y4*Y6*Y8 + 2026*Y5*Y6*Y8 + 
  3812*Y6^2*Y8 + 1027*Y0*Y7*Y8 + 409*Y1*Y7*Y8 + 1408*Y2*Y7*Y8 + 
  3757*Y3*Y7*Y8 + 1122*Y4*Y7*Y8 + 1723*Y5*Y7*Y8 + 308*Y6*Y7*Y8 + 
  4307*Y7^2*Y8 + 956*Y0*Y8^2 + 2757*Y1*Y8^2 + 1991*Y2*Y8^2 + 943*Y3*Y8^2 + 
  658*Y4*Y8^2 + 4127*Y5*Y8^2 + 3193*Y6*Y8^2 + 733*Y7*Y8^2 + 680*Y8^3 + 
  235*Y0^2*Y9 + 2390*Y0*Y1*Y9 + 1327*Y1^2*Y9 + 848*Y0*Y2*Y9 + 52*Y1*Y2*Y9 + 
  1646*Y2^2*Y9 + 4290*Y0*Y3*Y9 + 1455*Y1*Y3*Y9 + 3213*Y2*Y3*Y9 + 
  342*Y3^2*Y9 + 282*Y0*Y4*Y9 + 3865*Y1*Y4*Y9 + 639*Y2*Y4*Y9 + 726*Y3*Y4*Y9 + 
  3292*Y4^2*Y9 + 762*Y0*Y5*Y9 + 2992*Y1*Y5*Y9 + 2078*Y2*Y5*Y9 + 
  1921*Y3*Y5*Y9 + 2817*Y4*Y5*Y9 + 2785*Y5^2*Y9 + 1248*Y0*Y6*Y9 + 
  1232*Y1*Y6*Y9 + 4034*Y2*Y6*Y9 + 2244*Y3*Y6*Y9 + 1962*Y4*Y6*Y9 + 
  4247*Y5*Y6*Y9 + 3953*Y6^2*Y9 + 2915*Y0*Y7*Y9 + 388*Y1*Y7*Y9 + 
  199*Y2*Y7*Y9 + 360*Y3*Y7*Y9 + 2193*Y4*Y7*Y9 + 293*Y5*Y7*Y9 + 
  1392*Y6*Y7*Y9 + 2384*Y7^2*Y9 + 1127*Y0*Y8*Y9 + 1208*Y1*Y8*Y9 + 
  2203*Y2*Y8*Y9 + 99*Y3*Y8*Y9 + 2688*Y4*Y8*Y9 + 3649*Y5*Y8*Y9 + 
  3085*Y6*Y8*Y9 + 3380*Y7*Y8*Y9 + 2968*Y8^2*Y9 + 2705*Y0*Y9^2 + 
  4358*Y1*Y9^2 + 3589*Y2*Y9^2 + 1516*Y3*Y9^2 + 1055*Y4*Y9^2 + 1715*Y5*Y9^2 + 
  2092*Y6*Y9^2 + 135*Y7*Y9^2 + 3619*Y8*Y9^2 + 3809*Y9^3, 
 4163*Y0^3 + 2550*Y0^2*Y1 + 1100*Y0*Y1^2 + 445*Y1^3 + 3396*Y0^2*Y2 + 
  3650*Y0*Y1*Y2 + 4126*Y1^2*Y2 + 821*Y0*Y2^2 + 819*Y1*Y2^2 + 1074*Y2^3 + 
  1774*Y0^2*Y3 + 208*Y0*Y1*Y3 + 148*Y1^2*Y3 + 1331*Y0*Y2*Y3 + 609*Y1*Y2*Y3 + 
  1048*Y2^2*Y3 + 2937*Y0*Y3^2 + 1138*Y1*Y3^2 + 2970*Y2*Y3^2 + 1957*Y3^3 + 
  2758*Y0^2*Y4 + 383*Y0*Y1*Y4 + 1897*Y1^2*Y4 + 3139*Y0*Y2*Y4 + 309*Y1*Y2*Y4 + 
  3325*Y2^2*Y4 + 2176*Y0*Y3*Y4 + 1949*Y1*Y3*Y4 + 3034*Y2*Y3*Y4 + 
  2760*Y3^2*Y4 + 534*Y0*Y4^2 + 2173*Y1*Y4^2 + 305*Y2*Y4^2 + 2895*Y3*Y4^2 + 
  1165*Y4^3 + 4119*Y0^2*Y5 + 3834*Y0*Y1*Y5 + 3232*Y1^2*Y5 + 573*Y0*Y2*Y5 + 
  2140*Y1*Y2*Y5 + 1241*Y2^2*Y5 + 2479*Y0*Y3*Y5 + 182*Y1*Y3*Y5 + 
  2520*Y2*Y3*Y5 + 4038*Y3^2*Y5 + 1447*Y0*Y4*Y5 + 4172*Y1*Y4*Y5 + 
  2521*Y2*Y4*Y5 + 4300*Y3*Y4*Y5 + 375*Y4^2*Y5 + 3090*Y0*Y5^2 + 1000*Y1*Y5^2 + 
  4087*Y2*Y5^2 + 4088*Y3*Y5^2 + 286*Y4*Y5^2 + 520*Y5^3 + 2996*Y0^2*Y6 + 
  712*Y0*Y1*Y6 + 2434*Y1^2*Y6 + 2576*Y0*Y2*Y6 + 323*Y1*Y2*Y6 + 4285*Y2^2*Y6 + 
  1512*Y0*Y3*Y6 + 785*Y1*Y3*Y6 + 876*Y2*Y3*Y6 + 19*Y3^2*Y6 + 1761*Y0*Y4*Y6 + 
  1144*Y1*Y4*Y6 + 4241*Y2*Y4*Y6 + 1429*Y3*Y4*Y6 + 3922*Y4^2*Y6 + 
  786*Y0*Y5*Y6 + 3010*Y1*Y5*Y6 + 2526*Y2*Y5*Y6 + 131*Y3*Y5*Y6 + 
  1489*Y4*Y5*Y6 + 293*Y5^2*Y6 + 2167*Y0*Y6^2 + 1239*Y1*Y6^2 + 3507*Y2*Y6^2 + 
  821*Y3*Y6^2 + 3661*Y4*Y6^2 + 2360*Y5*Y6^2 + 3245*Y6^3 + 4089*Y0^2*Y7 + 
  1285*Y0*Y1*Y7 + 1764*Y1^2*Y7 + 3082*Y0*Y2*Y7 + 2050*Y1*Y2*Y7 + 
  3377*Y2^2*Y7 + 264*Y0*Y3*Y7 + 2072*Y1*Y3*Y7 + 1005*Y2*Y3*Y7 + 781*Y3^2*Y7 + 
  1867*Y0*Y4*Y7 + 4096*Y1*Y4*Y7 + 2761*Y2*Y4*Y7 + 4361*Y3*Y4*Y7 + 
  28*Y4^2*Y7 + 1245*Y0*Y5*Y7 + 3929*Y1*Y5*Y7 + 1235*Y2*Y5*Y7 + 
  1725*Y3*Y5*Y7 + 3443*Y4*Y5*Y7 + 1445*Y5^2*Y7 + 2995*Y0*Y6*Y7 + 
  953*Y1*Y6*Y7 + 3141*Y2*Y6*Y7 + 3417*Y3*Y6*Y7 + 4187*Y4*Y6*Y7 + 
  3251*Y5*Y6*Y7 + 4325*Y6^2*Y7 + 3509*Y0*Y7^2 + 2728*Y1*Y7^2 + 664*Y2*Y7^2 + 
  45*Y3*Y7^2 + 1591*Y4*Y7^2 + 1854*Y5*Y7^2 + 4347*Y6*Y7^2 + 2755*Y7^3 + 
  3035*Y0^2*Y8 + 4186*Y0*Y1*Y8 + 419*Y1^2*Y8 + 3588*Y0*Y2*Y8 + 
  2749*Y1*Y2*Y8 + 3462*Y2^2*Y8 + 896*Y0*Y3*Y8 + 890*Y1*Y3*Y8 + 
  1769*Y2*Y3*Y8 + 4236*Y3^2*Y8 + 2344*Y0*Y4*Y8 + 2449*Y1*Y4*Y8 + 
  778*Y2*Y4*Y8 + 4290*Y3*Y4*Y8 + 2906*Y4^2*Y8 + 2023*Y0*Y5*Y8 + 
  3934*Y1*Y5*Y8 + 3090*Y2*Y5*Y8 + 175*Y3*Y5*Y8 + 3557*Y4*Y5*Y8 + 
  2006*Y5^2*Y8 + 4188*Y0*Y6*Y8 + 495*Y1*Y6*Y8 + 1339*Y2*Y6*Y8 + 
  220*Y3*Y6*Y8 + 1689*Y4*Y6*Y8 + 3881*Y5*Y6*Y8 + 3176*Y6^2*Y8 + 
  2600*Y0*Y7*Y8 + 2916*Y1*Y7*Y8 + 637*Y2*Y7*Y8 + 2077*Y3*Y7*Y8 + 
  3899*Y4*Y7*Y8 + 471*Y5*Y7*Y8 + 601*Y6*Y7*Y8 + 3296*Y7^2*Y8 + 139*Y0*Y8^2 + 
  812*Y1*Y8^2 + 1797*Y2*Y8^2 + 2905*Y3*Y8^2 + 2115*Y4*Y8^2 + 1847*Y5*Y8^2 + 
  2*Y6*Y8^2 + 3466*Y7*Y8^2 + 82*Y8^3 + 1101*Y0^2*Y9 + 1841*Y0*Y1*Y9 + 
  3932*Y1^2*Y9 + 1495*Y0*Y2*Y9 + 3772*Y1*Y2*Y9 + 2185*Y2^2*Y9 + 
  3542*Y0*Y3*Y9 + 1642*Y1*Y3*Y9 + 797*Y2*Y3*Y9 + 2426*Y3^2*Y9 + 
  134*Y0*Y4*Y9 + 1853*Y1*Y4*Y9 + 659*Y2*Y4*Y9 + 3270*Y3*Y4*Y9 + 478*Y4^2*Y9 + 
  1009*Y0*Y5*Y9 + 520*Y1*Y5*Y9 + 3377*Y2*Y5*Y9 + 2408*Y3*Y5*Y9 + 
  2461*Y4*Y5*Y9 + 1626*Y5^2*Y9 + 2021*Y0*Y6*Y9 + 3153*Y1*Y6*Y9 + 
  545*Y2*Y6*Y9 + 3893*Y3*Y6*Y9 + 1312*Y4*Y6*Y9 + 524*Y5*Y6*Y9 + 
  3681*Y6^2*Y9 + 587*Y0*Y7*Y9 + 754*Y1*Y7*Y9 + 714*Y2*Y7*Y9 + 2379*Y3*Y7*Y9 + 
  792*Y4*Y7*Y9 + 1554*Y5*Y7*Y9 + 18*Y6*Y7*Y9 + 208*Y7^2*Y9 + 2185*Y0*Y8*Y9 + 
  266*Y1*Y8*Y9 + 4243*Y2*Y8*Y9 + 1929*Y3*Y8*Y9 + 3429*Y4*Y8*Y9 + 
  3184*Y5*Y8*Y9 + 3926*Y6*Y8*Y9 + 2322*Y7*Y8*Y9 + 2859*Y8^2*Y9 + 
  2907*Y0*Y9^2 + 2702*Y1*Y9^2 + 1936*Y2*Y9^2 + 3218*Y3*Y9^2 + 1225*Y4*Y9^2 + 
  788*Y5*Y9^2 + 2014*Y6*Y9^2 + 3251*Y7*Y9^2 + 4049*Y8*Y9^2 + 3995*Y9^3, 
 2037*Y0^3 + 700*Y0^2*Y1 + 3930*Y0*Y1^2 + 2282*Y1^3 + 3592*Y0^2*Y2 + 
  327*Y0*Y1*Y2 + 1624*Y1^2*Y2 + 666*Y0*Y2^2 + 625*Y1*Y2^2 + 3258*Y2^3 + 
  159*Y0^2*Y3 + 1504*Y0*Y1*Y3 + 1744*Y1^2*Y3 + 948*Y0*Y2*Y3 + 1936*Y1*Y2*Y3 + 
  1340*Y2^2*Y3 + 2638*Y0*Y3^2 + 2023*Y1*Y3^2 + 1945*Y2*Y3^2 + 2861*Y3^3 + 
  2808*Y0^2*Y4 + 3988*Y0*Y1*Y4 + 3004*Y1^2*Y4 + 3273*Y0*Y2*Y4 + 
  656*Y1*Y2*Y4 + 362*Y2^2*Y4 + 1060*Y0*Y3*Y4 + 2912*Y1*Y3*Y4 + 
  3828*Y2*Y3*Y4 + 2218*Y3^2*Y4 + 528*Y0*Y4^2 + 4035*Y1*Y4^2 + 1984*Y2*Y4^2 + 
  3298*Y3*Y4^2 + 2601*Y4^3 + 357*Y0^2*Y5 + 1084*Y0*Y1*Y5 + 1712*Y1^2*Y5 + 
  3361*Y0*Y2*Y5 + 2598*Y1*Y2*Y5 + 2013*Y2^2*Y5 + 1015*Y0*Y3*Y5 + 
  3458*Y1*Y3*Y5 + 716*Y2*Y3*Y5 + 682*Y3^2*Y5 + 2826*Y0*Y4*Y5 + 
  1886*Y1*Y4*Y5 + 195*Y2*Y4*Y5 + 3774*Y3*Y4*Y5 + 106*Y4^2*Y5 + 2056*Y0*Y5^2 + 
  1194*Y1*Y5^2 + 1514*Y2*Y5^2 + 3899*Y3*Y5^2 + 2110*Y4*Y5^2 + 1091*Y5^3 + 
  2136*Y0^2*Y6 + 3344*Y0*Y1*Y6 + 3388*Y1^2*Y6 + 586*Y0*Y2*Y6 + 
  2415*Y1*Y2*Y6 + 3779*Y2^2*Y6 + 1841*Y0*Y3*Y6 + 524*Y1*Y3*Y6 + 
  3982*Y2*Y3*Y6 + 663*Y3^2*Y6 + 456*Y0*Y4*Y6 + 2545*Y1*Y4*Y6 + 
  3385*Y2*Y4*Y6 + 1874*Y3*Y4*Y6 + 715*Y4^2*Y6 + 651*Y0*Y5*Y6 + 357*Y1*Y5*Y6 + 
  4344*Y2*Y5*Y6 + 514*Y3*Y5*Y6 + 3942*Y4*Y5*Y6 + 2310*Y5^2*Y6 + 33*Y0*Y6^2 + 
  2635*Y1*Y6^2 + 2521*Y2*Y6^2 + 1785*Y3*Y6^2 + 338*Y4*Y6^2 + 416*Y5*Y6^2 + 
  3847*Y6^3 + 3613*Y0^2*Y7 + 4230*Y0*Y1*Y7 + 3585*Y1^2*Y7 + 3786*Y0*Y2*Y7 + 
  3432*Y1*Y2*Y7 + 4255*Y2^2*Y7 + 1900*Y0*Y3*Y7 + 4357*Y1*Y3*Y7 + 
  3213*Y2*Y3*Y7 + 2366*Y3^2*Y7 + 2730*Y0*Y4*Y7 + 2950*Y1*Y4*Y7 + 
  1550*Y2*Y4*Y7 + 1912*Y3*Y4*Y7 + 2640*Y4^2*Y7 + 4212*Y0*Y5*Y7 + 
  3322*Y1*Y5*Y7 + 3381*Y2*Y5*Y7 + 348*Y3*Y5*Y7 + 4040*Y4*Y5*Y7 + 
  371*Y5^2*Y7 + 911*Y0*Y6*Y7 + 2908*Y1*Y6*Y7 + 3508*Y2*Y6*Y7 + 
  1658*Y3*Y6*Y7 + 4139*Y4*Y6*Y7 + 929*Y5*Y6*Y7 + 1018*Y6^2*Y7 + 
  1278*Y0*Y7^2 + 1541*Y1*Y7^2 + 829*Y2*Y7^2 + 892*Y3*Y7^2 + 226*Y4*Y7^2 + 
  2190*Y5*Y7^2 + 1071*Y6*Y7^2 + 309*Y7^3 + 3808*Y0^2*Y8 + 4092*Y0*Y1*Y8 + 
  2362*Y1^2*Y8 + 1303*Y0*Y2*Y8 + 4159*Y1*Y2*Y8 + 2354*Y2^2*Y8 + 
  439*Y0*Y3*Y8 + 1283*Y1*Y3*Y8 + 3541*Y2*Y3*Y8 + 2623*Y3^2*Y8 + 
  1591*Y0*Y4*Y8 + 372*Y1*Y4*Y8 + 3905*Y2*Y4*Y8 + 835*Y3*Y4*Y8 + 
  3906*Y4^2*Y8 + 4229*Y0*Y5*Y8 + 1979*Y1*Y5*Y8 + 3305*Y2*Y5*Y8 + 
  2274*Y3*Y5*Y8 + 3756*Y4*Y5*Y8 + 938*Y5^2*Y8 + 418*Y0*Y6*Y8 + 
  2949*Y1*Y6*Y8 + 2469*Y2*Y6*Y8 + 405*Y3*Y6*Y8 + 2544*Y4*Y6*Y8 + 
  1393*Y5*Y6*Y8 + 1743*Y6^2*Y8 + 1291*Y0*Y7*Y8 + 2693*Y1*Y7*Y8 + 
  2477*Y2*Y7*Y8 + 3483*Y3*Y7*Y8 + 549*Y4*Y7*Y8 + 2249*Y5*Y7*Y8 + 
  3244*Y6*Y7*Y8 + 196*Y7^2*Y8 + 900*Y0*Y8^2 + 2050*Y1*Y8^2 + 1153*Y2*Y8^2 + 
  1827*Y3*Y8^2 + 2170*Y4*Y8^2 + 3544*Y5*Y8^2 + 2936*Y6*Y8^2 + 4357*Y7*Y8^2 + 
  1495*Y8^3 + 177*Y0^2*Y9 + 1941*Y0*Y1*Y9 + 86*Y1^2*Y9 + 3496*Y0*Y2*Y9 + 
  2174*Y1*Y2*Y9 + 1772*Y2^2*Y9 + 3120*Y0*Y3*Y9 + 2811*Y1*Y3*Y9 + 
  3872*Y2*Y3*Y9 + 2692*Y3^2*Y9 + 3787*Y0*Y4*Y9 + 42*Y1*Y4*Y9 + 
  1893*Y2*Y4*Y9 + 3666*Y3*Y4*Y9 + 1569*Y4^2*Y9 + 3903*Y0*Y5*Y9 + 
  2677*Y1*Y5*Y9 + 4360*Y2*Y5*Y9 + 3396*Y3*Y5*Y9 + 2621*Y4*Y5*Y9 + 
  3079*Y5^2*Y9 + 3085*Y0*Y6*Y9 + 207*Y1*Y6*Y9 + 2607*Y2*Y6*Y9 + 
  2094*Y3*Y6*Y9 + 3346*Y4*Y6*Y9 + 125*Y5*Y6*Y9 + 2579*Y6^2*Y9 + 
  2116*Y0*Y7*Y9 + 4250*Y1*Y7*Y9 + 788*Y2*Y7*Y9 + 393*Y3*Y7*Y9 + 
  975*Y4*Y7*Y9 + 495*Y5*Y7*Y9 + 428*Y6*Y7*Y9 + 4190*Y7^2*Y9 + 3276*Y0*Y8*Y9 + 
  3424*Y1*Y8*Y9 + 1942*Y2*Y8*Y9 + 2166*Y3*Y8*Y9 + 3809*Y4*Y8*Y9 + 
  3434*Y5*Y8*Y9 + 2703*Y6*Y8*Y9 + 3366*Y7*Y8*Y9 + 505*Y8^2*Y9 + 501*Y0*Y9^2 + 
  1413*Y1*Y9^2 + 1905*Y2*Y9^2 + 3475*Y3*Y9^2 + 3470*Y4*Y9^2 + 2958*Y5*Y9^2 + 
  3697*Y6*Y9^2 + 2248*Y7*Y9^2 + 2692*Y8*Y9^2 + 141*Y9^3, 
 3642*Y0^3 + 782*Y0^2*Y1 + 1090*Y0*Y1^2 + 1775*Y1^3 + 1770*Y0^2*Y2 + 
  1101*Y0*Y1*Y2 + 1877*Y1^2*Y2 + 3403*Y0*Y2^2 + 835*Y1*Y2^2 + 1283*Y2^3 + 
  2461*Y0^2*Y3 + 3515*Y0*Y1*Y3 + 2403*Y1^2*Y3 + 169*Y0*Y2*Y3 + 96*Y1*Y2*Y3 + 
  518*Y2^2*Y3 + 2392*Y0*Y3^2 + 1008*Y1*Y3^2 + 1123*Y2*Y3^2 + 1630*Y3^3 + 
  3903*Y0^2*Y4 + 2873*Y0*Y1*Y4 + 3543*Y1^2*Y4 + 2351*Y0*Y2*Y4 + 
  664*Y1*Y2*Y4 + 2905*Y2^2*Y4 + 971*Y0*Y3*Y4 + 323*Y1*Y3*Y4 + 2132*Y2*Y3*Y4 + 
  3157*Y3^2*Y4 + 1424*Y0*Y4^2 + 3649*Y1*Y4^2 + 2815*Y2*Y4^2 + 910*Y3*Y4^2 + 
  3529*Y4^3 + 4165*Y0^2*Y5 + 139*Y0*Y1*Y5 + 4169*Y1^2*Y5 + 473*Y0*Y2*Y5 + 
  693*Y1*Y2*Y5 + 1021*Y2^2*Y5 + 3774*Y0*Y3*Y5 + 2685*Y1*Y3*Y5 + 
  4320*Y2*Y3*Y5 + 416*Y3^2*Y5 + 650*Y0*Y4*Y5 + 573*Y1*Y4*Y5 + 1512*Y2*Y4*Y5 + 
  3444*Y3*Y4*Y5 + 1551*Y4^2*Y5 + 1187*Y0*Y5^2 + 496*Y1*Y5^2 + 3311*Y2*Y5^2 + 
  1468*Y3*Y5^2 + 4039*Y4*Y5^2 + 1952*Y5^3 + 3084*Y0^2*Y6 + 401*Y0*Y1*Y6 + 
  4124*Y1^2*Y6 + 908*Y0*Y2*Y6 + 3235*Y1*Y2*Y6 + 3672*Y2^2*Y6 + 
  1171*Y0*Y3*Y6 + 1189*Y1*Y3*Y6 + 2409*Y2*Y3*Y6 + 952*Y3^2*Y6 + 
  3479*Y0*Y4*Y6 + 4164*Y1*Y4*Y6 + 1294*Y2*Y4*Y6 + 2294*Y3*Y4*Y6 + 
  1991*Y4^2*Y6 + 1673*Y0*Y5*Y6 + 3634*Y1*Y5*Y6 + 2832*Y2*Y5*Y6 + 
  3210*Y3*Y5*Y6 + 1963*Y4*Y5*Y6 + 3336*Y5^2*Y6 + 1354*Y0*Y6^2 + 
  3629*Y1*Y6^2 + 1020*Y2*Y6^2 + 2518*Y3*Y6^2 + 4135*Y4*Y6^2 + 3748*Y5*Y6^2 + 
  3217*Y6^3 + 1091*Y0^2*Y7 + 79*Y0*Y1*Y7 + 528*Y1^2*Y7 + 2627*Y0*Y2*Y7 + 
  4094*Y1*Y2*Y7 + 453*Y2^2*Y7 + 1018*Y0*Y3*Y7 + 3472*Y1*Y3*Y7 + 
  3851*Y2*Y3*Y7 + 2288*Y3^2*Y7 + 986*Y0*Y4*Y7 + 2291*Y1*Y4*Y7 + 
  3346*Y2*Y4*Y7 + 4180*Y3*Y4*Y7 + 1555*Y4^2*Y7 + 3106*Y0*Y5*Y7 + 
  3003*Y1*Y5*Y7 + 1537*Y2*Y5*Y7 + 687*Y3*Y5*Y7 + 2354*Y4*Y5*Y7 + 
  2902*Y5^2*Y7 + 3756*Y0*Y6*Y7 + 2872*Y1*Y6*Y7 + 3736*Y2*Y6*Y7 + 
  255*Y3*Y6*Y7 + 1339*Y4*Y6*Y7 + 531*Y5*Y6*Y7 + 1914*Y6^2*Y7 + 2993*Y0*Y7^2 + 
  3475*Y1*Y7^2 + 2092*Y2*Y7^2 + 356*Y3*Y7^2 + 2481*Y4*Y7^2 + 3262*Y5*Y7^2 + 
  684*Y6*Y7^2 + 394*Y7^3 + 3360*Y0^2*Y8 + 1457*Y0*Y1*Y8 + 1000*Y1^2*Y8 + 
  2943*Y0*Y2*Y8 + 812*Y1*Y2*Y8 + 1993*Y2^2*Y8 + 193*Y0*Y3*Y8 + 
  1702*Y1*Y3*Y8 + 3184*Y2*Y3*Y8 + 1653*Y3^2*Y8 + 1540*Y0*Y4*Y8 + 
  4351*Y1*Y4*Y8 + 584*Y2*Y4*Y8 + 7*Y3*Y4*Y8 + 3258*Y4^2*Y8 + 2657*Y0*Y5*Y8 + 
  1830*Y1*Y5*Y8 + 1402*Y2*Y5*Y8 + 393*Y3*Y5*Y8 + 3445*Y4*Y5*Y8 + 
  3699*Y5^2*Y8 + 39*Y0*Y6*Y8 + 663*Y1*Y6*Y8 + 1680*Y2*Y6*Y8 + 967*Y3*Y6*Y8 + 
  179*Y4*Y6*Y8 + 44*Y5*Y6*Y8 + 3537*Y6^2*Y8 + 2886*Y0*Y7*Y8 + 2377*Y1*Y7*Y8 + 
  3864*Y2*Y7*Y8 + 1633*Y3*Y7*Y8 + 3046*Y4*Y7*Y8 + 643*Y5*Y7*Y8 + 
  1430*Y6*Y7*Y8 + 2899*Y7^2*Y8 + 391*Y0*Y8^2 + 202*Y1*Y8^2 + 2784*Y2*Y8^2 + 
  1066*Y3*Y8^2 + 3786*Y4*Y8^2 + 3925*Y5*Y8^2 + 318*Y6*Y8^2 + 2596*Y7*Y8^2 + 
  3037*Y8^3 + 2842*Y0^2*Y9 + 68*Y0*Y1*Y9 + 2730*Y1^2*Y9 + 661*Y0*Y2*Y9 + 
  143*Y1*Y2*Y9 + 3462*Y2^2*Y9 + 761*Y0*Y3*Y9 + 1118*Y1*Y3*Y9 + 
  3150*Y2*Y3*Y9 + 524*Y3^2*Y9 + 4342*Y0*Y4*Y9 + 2267*Y1*Y4*Y9 + 
  1468*Y2*Y4*Y9 + 642*Y3*Y4*Y9 + 3844*Y4^2*Y9 + 3122*Y0*Y5*Y9 + 
  3350*Y1*Y5*Y9 + 755*Y2*Y5*Y9 + 1131*Y3*Y5*Y9 + 640*Y4*Y5*Y9 + 
  3604*Y5^2*Y9 + 4322*Y0*Y6*Y9 + 4288*Y1*Y6*Y9 + 3810*Y2*Y6*Y9 + 
  992*Y3*Y6*Y9 + 2959*Y4*Y6*Y9 + 3702*Y5*Y6*Y9 + 677*Y6^2*Y9 + 
  4272*Y0*Y7*Y9 + 1994*Y1*Y7*Y9 + 2127*Y2*Y7*Y9 + 2503*Y3*Y7*Y9 + 
  2733*Y4*Y7*Y9 + 2920*Y5*Y7*Y9 + 4093*Y6*Y7*Y9 + 3536*Y7^2*Y9 + 
  2724*Y0*Y8*Y9 + 2145*Y1*Y8*Y9 + 308*Y2*Y8*Y9 + 2466*Y3*Y8*Y9 + 
  2342*Y4*Y8*Y9 + 3875*Y5*Y8*Y9 + 4011*Y6*Y8*Y9 + 4223*Y7*Y8*Y9 + 
  3716*Y8^2*Y9 + 2630*Y0*Y9^2 + 657*Y1*Y9^2 + 409*Y2*Y9^2 + 3743*Y3*Y9^2 + 
  1836*Y4*Y9^2 + 2028*Y5*Y9^2 + 1324*Y6*Y9^2 + 4195*Y7*Y9^2 + 547*Y8*Y9^2 + 
  108*Y9^3];

I:=Ideal(Rels);
HilbertPolynomial(I);

R:=JacobianMatrix(Rels);
I1:=Ideal(Minor(R,[11,23,36,48,52,71,81],[1,2,3,4,5,6,10]));
HilbertPolynomial(I1+I);
I2:=Ideal(Minor(R,[12,24,35,45,59,72,83],[1,2,3,4,6,7,8]));
HilbertPolynomial(I1+I2+I);
I3:=Ideal(Minor(R,[10,16,35,47,60,69,84],[1,2,3,4,7,8,9]));
HilbertPolynomial(I1+I2+I3+I);


X:=Proj(RR/I);
OX:=StructureSheaf(X);
CohomologyDimension(OX,0,0);
CohomologyDimension(OX,1,0);
CohomologyDimension(OX,2,0);

Omega:=SheafOfDifferentials(X);
CohomologyDimension(Omega,1,0);
KX:=CanonicalSheaf(X);
SaturateSheaf(~KX);
KX2:=TensorProduct(KX,KX);
CohomologyDimension(KX2,2,-1);


==> anc/Steps23.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    200117,       4967]
NotebookOptionsPosition[    180333,       4719]
NotebookOutlinePosition[    180727,       4735]
CellTagsIndexPosition[    180684,       4732]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["In this notebook we will construct a 4:1 cover of the \
FPP, trying to keep the basis reasonably nice. We will save all of the \
relevant results so that subsequent steps do not need to use them.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966692468517048*^9, 
  3.966692537446391*^9}},ExpressionUUID->"b398ae61-aded-484a-bf6b-\
08a627e9af72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\</Users/borisov/Desktop/2025/FPPOct2025/\>\"", 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "needs", " ", "to", " ", "be", " ", "replaced", " ", "with", 
    " ", "whatever", " ", "directory", " ", "you", " ", "store", " ", "the", 
    " ", "original", " ", "equations", " ", "and", " ", "the", " ", "results",
     " ", 
    RowBox[{"in", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.971773590094796*^9, 3.971773596004203*^9}, {
  3.9717736542585983`*^9, 3.971773673477036*^9}, {3.9717740028718653`*^9, 
  3.971774061557795*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"aa7e040e-8465-466f-9ace-85275bb4b815"],

Cell[BoxData["\<\"/Users/borisov/Desktop/2025/FPPOct2025\"\>"], "Output",
 CellChangeTimes->{{3.97177359352289*^9, 3.9717735968382053`*^9}, 
   3.971774004494391*^9, 3.9717747953671217`*^9, 3.972058209866931*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"d2889a37-5ee4-4302-a2d6-97a2ce3a1820"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eqs", " ", "=", " ", 
   RowBox[{"ToExpression", "[", 
    RowBox[{"Import", "[", "\"\<EqsFPPwithrr.txt\>\"", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qs", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "Eqs", "]"}], ",", 
     RowBox[{"{", "rr", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.971773731292017*^9, 3.9717738125755463`*^9}, {
  3.971773985832554*^9, 3.971773986097292*^9}, {3.971774073534214*^9, 
  3.971774085736463*^9}, {3.971774167557557*^9, 3.971774168125678*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"377b97bb-f2c3-4e2c-9eaf-1565408ab63a"],

Cell[TextData[StyleBox["We recall the results of the calculation of the \
nonreduced cut from Step1.mb.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.971774122433095*^9, 
  3.9717741482856483`*^9}},ExpressionUUID->"b09132c3-b56b-42e0-9127-\
3dfaf6660f4f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"W", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"I", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"cut", "=", 
  RowBox[{"Q0", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "773"}], "+", 
        RowBox[{"16", " ", "I", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "/", "66449"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], "-", " ", 
   RowBox[{"W", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "50345"}], "-", 
        RowBox[{"26294", " ", "I", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "/", "132898"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"W", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"50345", "+", 
        RowBox[{"26294", " ", "I", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "/", "132898"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "where", " ", "W", " ", "is", " ", "a", " ", "cube", " ", "root", " ", 
    "of", " ", 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"I", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}]}], " ", "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.966692546506525*^9, 3.9666926178989973`*^9}, {
  3.971774072151067*^9, 3.9717741031915607`*^9}, {3.971774151110643*^9, 
  3.971774173395773*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"874b3b6e-7d15-4e1e-a0dd-4ca1d7029e48"],

Cell[BoxData[
 RowBox[{"Q0", "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "773"}], "+", 
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"Q1", "+", "Q2", "+", "Q3"}], ")"}]}], "66449"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "50345"}], "-", 
      RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"Q4", "+", "Q5", "+", "Q6"}], ")"}]}], "132898"], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"50345", "+", 
      RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"Q7", "+", "Q8", "+", "Q9"}], ")"}]}], 
   RowBox[{"132898", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]]}]], "Output",
 CellChangeTimes->{3.966692620672532*^9, 3.966708232113977*^9, 
  3.971774191422881*^9, 3.9717748026042747`*^9, 3.9720582148970127`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"1dd43114-e3c9-466a-9da0-48966cfb398a"]
}, Open  ]],

Cell[TextData[StyleBox["We do a simple scaling switch to variables P which \
makes the nonreduced cut above defined over Q[Sqrt[-2]].",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.96669261204382*^9, {3.966692656815475*^9, 3.96669269702323*^9}, {
   3.966692771078493*^9, 3.966692783753353*^9}, {3.9717742036489773`*^9, 
   3.9717742607302113`*^9}},ExpressionUUID->"94c2a2d3-50f5-4e1f-8ff0-\
e8c88dbb43db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qs", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "Eqs", "]"}], ",", 
     RowBox[{"{", "rr", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ps", "=", 
   RowBox[{"{", 
    RowBox[{
    "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
     ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QtoP", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q0", "->", "P0"}], ",", 
      RowBox[{"Q1", "->", "P1"}], ",", 
      RowBox[{"Q2", "->", "P2"}], ",", 
      RowBox[{"Q3", "->", "P3"}], ",", 
      RowBox[{"Q4", "->", 
       RowBox[{
        RowBox[{"W", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], " ", "P4"}]}], ",", 
      RowBox[{"Q5", "->", 
       RowBox[{
        RowBox[{"W", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], " ", "P5"}]}], ",", 
      RowBox[{"Q6", "->", 
       RowBox[{
        RowBox[{"W", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], " ", "P6"}]}], ",", 
      RowBox[{"Q7", "->", 
       RowBox[{"W", " ", "P7"}]}], ",", 
      RowBox[{"Q8", "->", 
       RowBox[{"W", " ", "P8"}]}], ",", 
      RowBox[{"Q9", "->", 
       RowBox[{"W", " ", "P9"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mod3wts", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
      "2", ",", "2", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "are", " ", "finding", " ", "the", " ", "weights", " ", "of", 
    " ", "the", " ", "equations", " ", "by", " ", "looking", " ", "at", " ", 
    "the", " ", "weight", " ", "of", " ", "the", " ", "leading", " ", 
    "monomial"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqswts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "84"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ml", "=", 
      RowBox[{
       RowBox[{"MonomialList", "[", 
        RowBox[{
         RowBox[{"Eqs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"rr", "->", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "2"}], "]"}]}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqswts", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"ml", ",", 
              RowBox[{"Qs", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], 
            RowBox[{"mod3wts", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MonP3", "=", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ps", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"Ps", "[", 
          RowBox[{"[", "j", "]"}], "]"}], 
         RowBox[{"Ps", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NewEqs", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"these", " ", "are", " ", "equations", " ", "in", " ", "P"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "84"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "20"}], "]"}], "==", "5"}], ",", " ", 
       RowBox[{"Print", "[", "k", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"neweq", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eqs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"rr", "->", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"-", "2"}], "]"}]}]}], ")"}], "/.", "QtoP"}], ")"}], " ", 
       RowBox[{"W", "^", 
        RowBox[{"(", 
         RowBox[{"eqswts", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ")"}]}]}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "this", " ", "ensures", " ", "that", " ", "the", " ", "resulting", " ", 
       "equations", " ", "are", " ", "defined", " ", "over", " ", "Q", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "2"}], "]"}], ")"}], "."}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"neweq", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"neweq", ",", 
            RowBox[{"MonP3", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "]"}], 
         RowBox[{"MonP3", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"Length", "[", "MonP3", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"NewEqs", ",", "neweq"}], "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"cutP", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"cut", "/.", "QtoP"}], "]"}], ",", "Ps"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.96669263555888*^9, 3.9717742846652107`*^9, {3.9717743593583517`*^9, 
   3.971774370490674*^9}, {3.9717744036997004`*^9, 3.97177454170712*^9}, {
   3.9717746277650642`*^9, 3.971774630046068*^9}, {3.971774681599697*^9, 
   3.971774722632894*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"83e26a9a-f50d-40cf-b2d1-c4a28169a3aa"],

Cell[CellGroupData[{

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.971774685826578*^9, 3.9717747344274883`*^9, 
  3.971774817880302*^9, 3.9720582236659193`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"4e7c7adf-37c8-4e76-b264-43ca2da18931"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{3.971774685826578*^9, 3.9717747344274883`*^9, 
  3.971774817880302*^9, 3.972058260027317*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"bb499fd8-02cb-4d73-8f7d-e6deca06d15e"],

Cell[BoxData["45"], "Print",
 CellChangeTimes->{3.971774685826578*^9, 3.9717747344274883`*^9, 
  3.971774817880302*^9, 3.972058285539587*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"3969a015-9555-4856-8669-bc142e0e2e4e"],

Cell[BoxData["65"], "Print",
 CellChangeTimes->{3.971774685826578*^9, 3.9717747344274883`*^9, 
  3.971774817880302*^9, 3.9720583019969587`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"7430227b-f029-4c87-ab3d-f67b4ff09287"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"P0", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"773", "-", 
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P1"}], "66449"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1546", "-", 
      RowBox[{"32", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P2"}], "132898"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1546", "-", 
      RowBox[{"32", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P3"}], "132898"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"50345", "+", 
      RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P4"}], "132898"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"50345", "+", 
      RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P5"}], "132898"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"50345", "+", 
      RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P6"}], "132898"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "50345"}], "-", 
      RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P7"}], "132898"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "50345"}], "-", 
      RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P8"}], "132898"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "50345"}], "-", 
      RowBox[{"26294", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "P9"}], "132898"]}]], "Output",
 CellChangeTimes->{
  3.96669280766227*^9, 3.966708328123259*^9, {3.9717746690522842`*^9, 
   3.971774688373267*^9}, 3.971774759834428*^9, 3.971774905019348*^9, 
   3.972058313435608*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"169380cb-c8f3-4e20-b1c2-fd40106f7140"]
}, Open  ]],

Cell[TextData[StyleBox["We will now switch to variables R. This is a C3 x C3 \
basis, which is also picked so that both the nonreduced cut and the tangent \
space to a special point  are as nice as possible. This then leads to small \
coefficients in the equations of the FPP. We omit the details of picking this \
change of variables.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966692746205675*^9, 3.966692839747437*^9}, {
  3.971774828639769*^9, 
  3.9717748930717297`*^9}},ExpressionUUID->"77bf68eb-0c05-4651-a0f9-\
220459eb2011"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rs", "=", 
   RowBox[{"{", 
    RowBox[{
    "R0", ",", "R1", ",", "R2", ",", "R3", ",", "R4", ",", "R5", ",", "R6", 
     ",", "R7", ",", "R8", ",", "R9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"w", "=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", " ", "Pi", " ", 
      RowBox[{"I", "/", "3"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wtsC3C3", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "transformation", " ", "has", " ", "been", " ", "picked", 
     " ", "to", " ", "get", " ", "simpler", " ", "cut"}], ",", " ", 
    RowBox[{
    "some", " ", "simpler", " ", "fixed", " ", "points", " ", "and", " ", "a",
      " ", "simpler", " ", "tangent", " ", "space", " ", "at", " ", "one", 
     " ", "of", " ", "the", " ", "fixed", " ", "points"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PtoR", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"P0", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"189832", "+", 
         RowBox[{"82413", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], "373369"], "R0"}]}], ",", 
     RowBox[{"P1", "\[Rule]", 
      RowBox[{
       FractionBox["1", "27"], " ", 
       RowBox[{"(", 
        RowBox[{"773", "+", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"R1", "-", 
         RowBox[{"R0", 
          FractionBox[
           RowBox[{"189832", "+", 
            RowBox[{"82413", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], "373369"]}], " ", "+", "R2", " ", "+", "R3"}], 
        ")"}]}]}], ",", 
     RowBox[{"P2", "->", 
      RowBox[{
       FractionBox["1", "27"], " ", 
       RowBox[{"(", 
        RowBox[{"773", "+", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"R1", " ", "-", 
         RowBox[{"R0", 
          FractionBox[
           RowBox[{"189832", "+", 
            RowBox[{"82413", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], "373369"]}], "+", " ", 
         RowBox[{"w", " ", "R2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "R3"}]}], ")"}]}]}], ",", " ", 
     RowBox[{"P3", "->", " ", 
      RowBox[{
       FractionBox["1", "27"], " ", 
       RowBox[{"(", 
        RowBox[{"773", "+", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"R1", " ", "-", 
         RowBox[{"R0", 
          FractionBox[
           RowBox[{"189832", "+", 
            RowBox[{"82413", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], "373369"]}], "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "R2"}], " ", "+", " ", 
         RowBox[{"w", "  ", "R3"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"P4", "->", 
      RowBox[{
       FractionBox[
        RowBox[{"100690", "-", 
         RowBox[{"52588", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], "176859"], 
       RowBox[{"(", 
        RowBox[{"R4", " ", "+", 
         RowBox[{"R5", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.268\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.26760460077656422761549492861377075315`15.710232026731923, Editable -> 
                False], "-", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.608\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.60801847291192301359075145228416658938`16.06665522526504, 
                  Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.2676046007765642, -0.608018472911923], "interp" -> 
            InterpretationBox["", 
              Root[
              19651 + 67144 # + 171648 #^2 + 188608 #^3 + 169024 #^4& , 3, 
               0]], "head" -> "Root", "big" -> RowBox[{
               RowBox[{"19651", "+", 
                 RowBox[{"67144", " ", "#1"}], "+", 
                 RowBox[{"171648", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"188608", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"169024", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 3|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}], "+", 
         RowBox[{"R6", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.290\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.29032800051082691128456758633546996862`15.857641867951243, Editable -> 
                False], "+", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.423\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.42327645132210178768872310683946125209`16.021377052315458,
                   Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.2903280005108269, 0.4232764513221018], "interp" -> 
            InterpretationBox["", 
              Root[
              19651 + 67144 # + 171648 #^2 + 188608 #^3 + 169024 #^4& , 2, 
               0]], "head" -> "Root", "big" -> RowBox[{
               RowBox[{"19651", "+", 
                 RowBox[{"67144", " ", "#1"}], "+", 
                 RowBox[{"171648", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"188608", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"169024", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 2|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}]}], ")"}]}]}], ",", 
     " ", 
     RowBox[{"P5", "->", 
      RowBox[{
       FractionBox[
        RowBox[{"100690", "-", 
         RowBox[{"52588", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], "176859"], 
       RowBox[{"(", 
        RowBox[{"R4", " ", "+", 
         RowBox[{"w", " ", "R5", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.268\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.26760460077656422761549492861377075315`15.710232026731923, Editable -> 
                False], "-", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.608\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.60801847291192301359075145228416658938`16.06665522526504, 
                  Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.2676046007765642, -0.608018472911923], "interp" -> 
            InterpretationBox["", 
              Root[
              19651 + 67144 # + 171648 #^2 + 188608 #^3 + 169024 #^4& , 3, 
               0]], "head" -> "Root", "big" -> RowBox[{
               RowBox[{"19651", "+", 
                 RowBox[{"67144", " ", "#1"}], "+", 
                 RowBox[{"171648", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"188608", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"169024", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 3|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}], "+", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "R6", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.290\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.29032800051082691128456758633546996862`15.857641867951243, Editable -> 
                False], "+", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.423\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.42327645132210178768872310683946125209`16.021377052315458,
                   Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.2903280005108269, 0.4232764513221018], "interp" -> 
            InterpretationBox["", 
              Root[
              19651 + 67144 # + 171648 #^2 + 188608 #^3 + 169024 #^4& , 2, 
               0]], "head" -> "Root", "big" -> RowBox[{
               RowBox[{"19651", "+", 
                 RowBox[{"67144", " ", "#1"}], "+", 
                 RowBox[{"171648", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"188608", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"169024", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 2|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}]}], ")"}]}]}], ",", 
     RowBox[{"P6", "->", 
      RowBox[{
       FractionBox[
        RowBox[{"100690", "-", 
         RowBox[{"52588", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], "176859"], 
       RowBox[{"(", 
        RowBox[{"R4", " ", "+", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "R5", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.268\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.26760460077656422761549492861377075315`15.710232026731923, Editable -> 
                False], "-", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.608\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.60801847291192301359075145228416658938`16.06665522526504, 
                  Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.2676046007765642, -0.608018472911923], "interp" -> 
            InterpretationBox["", 
              Root[
              19651 + 67144 # + 171648 #^2 + 188608 #^3 + 169024 #^4& , 3, 
               0]], "head" -> "Root", "big" -> RowBox[{
               RowBox[{"19651", "+", 
                 RowBox[{"67144", " ", "#1"}], "+", 
                 RowBox[{"171648", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"188608", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"169024", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 3|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}], "+", 
         RowBox[{"w", " ", "R6", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.290\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.29032800051082691128456758633546996862`15.857641867951243, Editable -> 
                False], "+", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.423\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.42327645132210178768872310683946125209`16.021377052315458,
                   Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.2903280005108269, 0.4232764513221018], "interp" -> 
            InterpretationBox["", 
              Root[
              19651 + 67144 # + 171648 #^2 + 188608 #^3 + 169024 #^4& , 2, 
               0]], "head" -> "Root", "big" -> RowBox[{
               RowBox[{"19651", "+", 
                 RowBox[{"67144", " ", "#1"}], "+", 
                 RowBox[{"171648", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"188608", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"169024", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 2|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"P7", "->", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"100690", "-", 
          RowBox[{"52588", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}]}], "176859"]}], 
       RowBox[{"(", 
        RowBox[{"R7", "+", 
         RowBox[{"R8", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.792\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> False], 
                0.79162166800970990010455352603457868099`16.09957171852671, 
                Editable -> False], "-", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.127\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.12717308070488697602229422045638784766`15.30544923744698, 
                  Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[0.7916216680097099, -0.12717308070488698`], "interp" -> 
            InterpretationBox["", 
              Root[457 - 752 # + 1560 #^2 - 3776 #^3 + 2752 #^4& , 3, 0]], 
            "head" -> "Root", "big" -> RowBox[{
               RowBox[{"457", "-", 
                 RowBox[{"752", " ", "#1"}], "+", 
                 RowBox[{"1560", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"3776", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"2752", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 3|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}], "+", 
         RowBox[{"R9", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.106\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.10557515638180296757564491372249904089`15.422583338720207, Editable -> 
                False], "+", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.497\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.49717081504668508840083518407482188195`16.095527232064942,
                   Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.10557515638180297`, 0.4971708150466851], "interp" -> 
            InterpretationBox["", 
              Root[457 - 752 # + 1560 #^2 - 3776 #^3 + 2752 #^4& , 2, 0]], 
            "head" -> "Root", "big" -> RowBox[{
               RowBox[{"457", "-", 
                 RowBox[{"752", " ", "#1"}], "+", 
                 RowBox[{"1560", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"3776", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"2752", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 2|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}]}], ")"}]}]}], ",", 
     RowBox[{"P8", "->", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"100690", "-", 
          RowBox[{"52588", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}]}], "176859"]}], 
       RowBox[{"(", 
        RowBox[{"R7", "+", 
         RowBox[{"w", " ", "R8", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.792\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> False], 
                0.79162166800970990010455352603457868099`16.09957171852671, 
                Editable -> False], "-", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.127\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.12717308070488697602229422045638784766`15.30544923744698, 
                  Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[0.7916216680097099, -0.12717308070488698`], "interp" -> 
            InterpretationBox["", 
              Root[457 - 752 # + 1560 #^2 - 3776 #^3 + 2752 #^4& , 3, 0]], 
            "head" -> "Root", "big" -> RowBox[{
               RowBox[{"457", "-", 
                 RowBox[{"752", " ", "#1"}], "+", 
                 RowBox[{"1560", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"3776", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"2752", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 3|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}], "+", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "R9", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.106\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.10557515638180296757564491372249904089`15.422583338720207, Editable -> 
                False], "+", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.497\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.49717081504668508840083518407482188195`16.095527232064942,
                   Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.10557515638180297`, 0.4971708150466851], "interp" -> 
            InterpretationBox["", 
              Root[457 - 752 # + 1560 #^2 - 3776 #^3 + 2752 #^4& , 2, 0]], 
            "head" -> "Root", "big" -> RowBox[{
               RowBox[{"457", "-", 
                 RowBox[{"752", " ", "#1"}], "+", 
                 RowBox[{"1560", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"3776", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"2752", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 2|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}]}], ")"}]}]}], ",", 
     RowBox[{"P9", "->", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"100690", "-", 
          RowBox[{"52588", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}]}], "176859"]}], 
       RowBox[{"(", 
        RowBox[{"R7", "+", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "R8", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.792\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> False], 
                0.79162166800970990010455352603457868099`16.09957171852671, 
                Editable -> False], "-", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.127\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.12717308070488697602229422045638784766`15.30544923744698, 
                  Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[0.7916216680097099, -0.12717308070488698`], "interp" -> 
            InterpretationBox["", 
              Root[457 - 752 # + 1560 #^2 - 3776 #^3 + 2752 #^4& , 3, 0]], 
            "head" -> "Root", "big" -> RowBox[{
               RowBox[{"457", "-", 
                 RowBox[{"752", " ", "#1"}], "+", 
                 RowBox[{"1560", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"3776", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"2752", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 3|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}], "+", 
         RowBox[{"w", " ", "R9", 
          TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"-0.106\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                  ShowStringCharacters -> 
                 False], \
-0.10557515638180296757564491372249904089`15.422583338720207, Editable -> 
                False], "+", 
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   TemplateBox[{"\"0.497\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {
                    11.94140625, {0.169921875, 1.775390625}}]}, "RowDefault"],
                    ShowStringCharacters -> False], 
                  0.49717081504668508840083518407482188195`16.095527232064942,
                   Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
            Complex[-0.10557515638180297`, 0.4971708150466851], "interp" -> 
            InterpretationBox["", 
              Root[457 - 752 # + 1560 #^2 - 3776 #^3 + 2752 #^4& , 2, 0]], 
            "head" -> "Root", "big" -> RowBox[{
               RowBox[{"457", "-", 
                 RowBox[{"752", " ", "#1"}], "+", 
                 RowBox[{"1560", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"3776", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"2752", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
            "shortDegree" -> "4", "number" -> 2|>,
           "NumericalApproximationInterp",
           InterpretationFunction->(Slot["interp"]& )]}]}], ")"}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MonR3", "=", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Rs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"Rs", "[", 
          RowBox[{"[", "j", "]"}], "]"}], 
         RowBox[{"Rs", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sort", " ", "into", " ", "weights"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MonR3sorted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "MonR3", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"MonR3", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"Rs", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
           RowBox[{"wtsC3C3", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "3"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MonR3sorted", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"j", "+", "1"}], "]"}], "]"}], ",", 
       RowBox[{"MonR3", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ranks", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"12", ",", "9", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "9", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "9", ",", "9"}], "}"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "these", " ", "are", " ", "the", " ", "dimensions", " ", "of", " ", "the", 
    " ", "eigenspaces", " ", "of", " ", "the", " ", "action", " ", "on", " ", 
    "the", " ", "space", " ", "of", " ", "equations"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "<=", "2"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "0"}], ",", 
      RowBox[{"j", "<=", "2"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"EqsRij", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"CoeffMatrix", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rk", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"numeq", "=", "1"}], ",", 
         RowBox[{"numeq", "<=", "84"}], ",", 
         RowBox[{"numeq", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"neweq", "=", 
           RowBox[{
            RowBox[{"NewEqs", "[", 
             RowBox[{"[", "numeq", "]"}], "]"}], "/.", "PtoR"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newrow", "=", 
           RowBox[{"Simplify", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"neweq", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"MonR3sorted", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"j", "+", "1"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{
                  RowBox[{"MonR3sorted", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"neweq", "=", 
           RowBox[{"newrow", ".", 
            RowBox[{
             RowBox[{"MonR3sorted", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"j", "+", "1"}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newrk", "=", 
           RowBox[{"MatrixRank", "[", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{"CoeffMatrix", ",", "newrow"}], "]"}], ",", "500"}], 
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"newrk", ">", "rk"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"CoeffMatrix", ",", "newrow"}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"EqsRij", ",", "neweq"}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"rk", "==", 
                RowBox[{
                 RowBox[{"ranks", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ",", " ", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"numeq", "=", "100"}], ";"}]}], "\[IndentingNewLine]",
               "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"EqsR", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", "EqsRij"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.966692855630623*^9, 3.966692935791299*^9}, {
  3.966692968977091*^9, 3.966692988783361*^9}, {3.966693024423193*^9, 
  3.966693124003666*^9}, {3.971774970691654*^9, 3.971775039465798*^9}, {
  3.971775073778451*^9, 3.971775170643264*^9}, {3.9717752894000797`*^9, 
  3.971775373388111*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7d252496-0859-4796-94fb-fe553b0c664f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.972058313688616*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"059fec05-2f21-4ad3-86b5-547af90fe77a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.9720583280200033`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a74ed513-2089-490d-9faa-3ffff5b20f0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.9720583363229837`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bab9971a-46f7-45e1-9c47-0f725a8eff1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.97205834393018*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1deeae40-abf4-46c0-a583-7a461de78df1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.972058352795381*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"46f0cbe5-daef-483a-ba5f-ea2d30d8f905"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.972058361726644*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d58913b6-e40e-4c05-8771-00c5add33ce8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.9720583706484537`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2e14f493-100a-46b3-8ef8-d08d592debad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.972058383266959*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e3055bbd-ec59-46ba-bb6e-56aee11ec544"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.966693039881076*^9, 3.966693079593011*^9}, 
   3.966693124646344*^9, 3.966708328288474*^9, {3.971774987203212*^9, 
   3.9717750418283443`*^9}, {3.971775075026678*^9, 3.971775091871364*^9}, {
   3.971775142619061*^9, 3.9717751552468224`*^9}, 3.971775296500226*^9, 
   3.97177536986588*^9, 3.971798499440907*^9, 3.972058394504304*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"faa55855-435b-4b80-9c55-5204dd08a4f0"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Here we are just checking that the new variables R \
give nice cut and fixed points.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9666931554119787`*^9, 3.966693166867776*^9}, {
  3.9717753919546967`*^9, 
  3.971775410354183*^9}},ExpressionUUID->"cb1ac2a1-d1f9-48a1-b403-\
a016520e52e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CutR", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"cutP", "/.", "PtoR"}], "]"}], ",", "Rs"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pt", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Rs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0"}], "}"}], "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "a", " ", "nice", " ", "fixed", " ", "point"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EqsR", "/.", "pt"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"tanspace", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Flatten", "[", "EqsR", "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"Rs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "84"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.966693186016232*^9, {3.971775418439785*^9, 3.971775430206263*^9}, {
   3.971775470739717*^9, 3.971775537000948*^9}, {3.97177557139548*^9, 
   3.9717755718003807`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"34961763-ab81-4518-945f-79679a459e7b"],

Cell[BoxData[
 RowBox[{"R1", "+", "R4", "+", "R7"}]], "Output",
 CellChangeTimes->{
  3.966693187328817*^9, 3.966708350502228*^9, {3.9717755247380943`*^9, 
   3.971775537937508*^9}, 3.9717755752281313`*^9, 3.971798583147496*^9, 
   3.972058405692861*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"e1103d1c-2f7b-4b73-86cb-d54d571c8715"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.966693187328817*^9, 3.966708350502228*^9, {3.9717755247380943`*^9, 
   3.971775537937508*^9}, 3.9717755752281313`*^9, 3.971798583147496*^9, 
   3.9720584059189377`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"da69354a-4fb4-4d76-a1de-8b9fd0b88dd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966693187328817*^9, 3.966708350502228*^9, {3.9717755247380943`*^9, 
   3.971775537937508*^9}, 3.9717755752281313`*^9, 3.971798583147496*^9, 
   3.9720584083845797`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"020e879d-e858-490f-80b5-a38a5a8898f5"]
}, Open  ]],

Cell[TextData[StyleBox["We will try to make equations nicer by taking linear \
combinations. First, we write down several functions that accomplish it over \
our specific field.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966693200847314*^9, 3.966693225532292*^9}, {
  3.971775585184472*^9, 
  3.971775593940346*^9}},ExpressionUUID->"ebedc40f-c6fb-4383-9fa7-\
52a0dc064e23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NormalizedTrace", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"AlgebraicNumberTrace", "[", "x", "]"}], "/", 
    RowBox[{"Exponent", "[", 
     RowBox[{
      RowBox[{"MinimalPolynomial", "[", 
       RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"To4", "[", "x_", "]"}], ":=", 
   RowBox[{"NormalizedTrace", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", "6", "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"To4", "[", "x", "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"1", ",", "rr1", ",", "rr2", ",", 
       RowBox[{
        RowBox[{"-", "rr1"}], " ", "rr2"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SimplifyEquationsRootM2M3", "[", "eqs_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "SmallLinComb", ",", "coeffmatrix", ",", "eqs4", ",", "NiceEquations", 
        ",", "mons", ",", "ml", ",", "vars", ",", "varsto1", ",", "k", ",", 
        "i", ",", "t", ",", "rk", ",", "rkfull", ",", "MatrixLarge", ",", 
        "newrow", ",", "BackToCxMatrix", ",", "BackToCxReduced", ",", "m"}], 
       "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vars", "=", 
        RowBox[{"Variables", "[", "eqs", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"varsto1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"find", " ", "monomials"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"mons", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", 
          RowBox[{"Length", "[", "eqs", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ml", "=", 
           RowBox[{"MonomialList", "[", 
            RowBox[{"eqs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ml", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ml", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ml", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/.", "varsto1"}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"mons", "=", 
           RowBox[{"Union", "[", 
            RowBox[{"mons", ",", "ml"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"getting", " ", "the", " ", "matrix"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"coeffmatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"eqs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "mons"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "eqs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqs4", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"coeffmatrix", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "2"}], "]"}], " ", "coeffmatrix"}]}], "]"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "3"}], "]"}], " ", "coeffmatrix"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], " ", "coeffmatrix"}]}], "]"}]}],
          "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MatrixLarge", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", 
          RowBox[{"Length", "[", "eqs4", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newrow", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", "1"}], ",", 
            RowBox[{"m", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{"eqs4", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"newrow", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"newrow", ",", 
                RowBox[{"To4", "[", 
                 RowBox[{
                  RowBox[{"eqs4", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"MatrixLarge", ",", "newrow"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<computing rank\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rkfull", " ", "=", 
        RowBox[{
         RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}], "/", "4"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Getting", " ", "rid", " ", "of", " ", 
         RowBox[{"denominators", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<getting rid of denominators\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"MatrixLarge", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{"MatrixLarge", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", 
             "\[IndentingNewLine]", 
             RowBox[{"List", "->", "LCM"}]}], ")"}], " ", 
           RowBox[{"MatrixLarge", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "MatrixLarge", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Saturating", " ", "the", " ", "lattice", " ", "using", " ", "Smith", 
         " ", 
         RowBox[{"decomposition", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<starting Smith decomposition\>\"", "]"}], 
       ";", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "v"}], "}"}], "=", 
        RowBox[{"SmithDecomposition", "[", "MatrixLarge", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Smith decomposition is done\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"LinearSolve", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"k", ",", "i"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"MatrixLarge", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"MatrixRank", "[", "MatrixLarge", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Key", " ", 
         RowBox[{"step", ":", 
          RowBox[{
          "using", " ", "the", " ", "lattice", " ", "reduction", " ", 
           RowBox[{"algorithm", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<starting lattice reduction\>\"", "]"}], ";",
        " ", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"LatticeReduce", "[", "SmallLinComb", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<lattice reduction is done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Getting", " ", "back", " ", "to", " ", "the", " ", "complex", " ", 
         RowBox[{"matrix", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxMatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SmallLinComb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"4", " ", "k"}], "-", "3"}], "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "2"}], "]"}], "  ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"4", "k"}], "-", "2"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "3"}], "]"}], " ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"4", " ", "k"}], "-", "1"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", "6", "]"}], "  ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"4", "k"}], "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"SmallLinComb", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "4"}]}], "}"}]}],
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "SmallLinComb", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Picking", " ", "the", " ", "first", " ", "rows", " ", "that", " ", 
         "give", " ", "the", " ", "correct", " ", 
         RowBox[{"rank", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxReduced", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rk", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "BackToCxMatrix", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MatrixRank", "[", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"Append", "[", 
                 RowBox[{"BackToCxReduced", ",", 
                  RowBox[{"BackToCxMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "800"}], 
               "]"}], "]"}], ">", "rk"}], ",", 
            RowBox[{
             RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"BackToCxReduced", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"BackToCxReduced", ",", 
                RowBox[{"BackToCxMatrix", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"i", ",", "\"\< \>\"", ",", "rk"}], "]"}], ";"}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"rk", "==", "rkfull"}], ",", 
               RowBox[{"i", "=", 
                RowBox[{
                 RowBox[{"Length", "[", "BackToCxMatrix", "]"}], "+", 
                 "1"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"NiceEquations", "=", 
        RowBox[{"BackToCxReduced", ".", "mons"}]}], ";", 
       "\[IndentingNewLine]", "NiceEquations"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EquationsTorrM2M3", "[", 
    RowBox[{"eqs_", ",", "rr1_", ",", "rr2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "k", ",", "t", ",", "i", ",", "vars", ",", "varsto1", ",", "ml", ",", 
       "eqsrr"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vars", "=", 
       RowBox[{"Variables", "[", "eqs", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"varsto1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vars", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"eqsrr", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", 
         RowBox[{"Length", "[", "eqs", "]"}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ml", "=", 
          RowBox[{"MonomialList", "[", 
           RowBox[{"eqs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ml", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ml", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ml", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", "varsto1"}], ")"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"eqsrr", ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToRR", "[", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"eqs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"ml", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], 
              RowBox[{"ml", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], 
          "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "output", " ", "*)"}], "\[IndentingNewLine]", 
      "eqsrr"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{3.966693242037931*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"b4b24e77-78a7-4294-8114-7c0434c04734"],

Cell[TextData[StyleBox["Now we do the actual simplification.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966693255646442*^9, 
  3.966693258198193*^9}},ExpressionUUID->"2301ee3a-0ee2-4136-a48c-\
f49de9452352"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EqsRsmall", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsRsmallWithRR", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "3"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", "3"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<{i,j}=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"we", " ", "need", " ", "to", " ", "prepare", " ", 
         RowBox[{
          RowBox[{"EqsR", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"blah", "=", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"EqsR", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"MonR3sorted", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{
                 RowBox[{"EqsR", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",",
            "800"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Accuracy", "[", "blah", "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"blah", "=", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"blah", ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "700"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"EqsR", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", 
        RowBox[{"blah", ".", 
         RowBox[{
          RowBox[{"MonR3sorted", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"neweqs", "=", 
        RowBox[{"SimplifyEquationsRootM2M3", "[", 
         RowBox[{"RootReduce", "[", 
          RowBox[{
           RowBox[{"EqsR", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"EqsRsmall", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsRsmall", ",", "neweqs"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"EqsRsmallWithRR", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsRsmallWithRR", ",", 
          RowBox[{"EquationsTorrM2M3", "[", 
           RowBox[{"neweqs", ",", "rr1", ",", "rr2"}], "]"}]}], "]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.966693266997753*^9, 3.966693285550943*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"ad28b593-c502-4079-89cf-19841e21f8c2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}],
  SequenceForm["{i,j}=", {1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058408467012*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d12b0ebe-0c56-4a1e-a91d-857703b6d410"],

Cell[BoxData["789.8365913992478`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058408556037*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"5b4865b9-f717-418c-981b-19d4234b247e"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058424121887*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"71686839-0f01-4e84-971d-c2501eaf1e3c"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058424128499*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"8e200a3a-13dd-40fa-bb56-b09d644fd574"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205842412926*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"5dbb6ffe-29ab-4fea-a4c4-625d091bba1c"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058425070228*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"738b06e5-9cbd-42cf-9ce7-8fc5bfb2bbf1"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058427877351*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"63e558f6-e34e-4b38-877e-cb2371461c8d"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205842878518*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"aa1080ae-0466-4fc0-be7f-457d1d74f9fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}],
  SequenceForm["{i,j}=", {1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058452190213*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"cd5798a2-6992-4cae-84ec-6a79cfe6c160"],

Cell[BoxData["789.8476053235058`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205845226374*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"bab08ebf-c846-45b8-b51a-219a2472e79a"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058467037303*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"58972bed-0cbc-45af-ae94-ea0b2472ff31"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720584670394983`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"0fc72093-566e-4c6b-b398-c25ba905466f"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720584670783997`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"bfc2e8b0-561a-4e99-8116-c86058546fae"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058467807034*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"c1cf0f68-9785-4b7d-bc97-8b5133368297"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058468348476*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"fd6f856c-46e4-4558-8272-53ad049011a8"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058468609766*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"a17f88e9-a9a8-4a07-84df-76b01fdae40e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}],
  SequenceForm["{i,j}=", {1, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058490124164*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"5da676c6-e697-4cad-b86d-e4699fd1e844"],

Cell[BoxData["789.593072909075`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720584902709227`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"27213f60-e929-4f57-b1d8-cb81a4ab4b1d"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058501082275*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"489134f7-9549-491e-b1ec-2ff3b4dbd1fc"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058501086917*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d1b61c56-e27f-4e65-8564-d09f12f7bd58"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058501089018*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"822bbafb-c963-4ca6-86f4-d8bbacb57d75"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205850187306*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d3488940-68cc-4169-a778-35c906bffa66"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058502362218*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"7fa1b5c2-3809-49db-b1b1-89ce6eb1d426"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720585025766563`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d4aff3be-25db-4607-ae0a-6eec3f288a97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]}],
  SequenceForm["{i,j}=", {2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058516612595*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"fcdf6096-c12a-460d-bb1d-0ca0ce15543b"],

Cell[BoxData["794.825474566738`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058516688855*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"4e181b23-eed3-4f0c-9aff-7f6090a80292"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720585273181677`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"f991e267-6885-4689-ba00-b074a1d8feab"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058527324299*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"f4dda496-33a0-4934-a091-7174f14e0b17"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058527326705*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"e9fbd6e1-958a-40e5-a1ae-f3ae3dc5c2b4"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720585282948027`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"1839e477-7b93-47ba-abf7-ddd086e53d32"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058528680632*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"bb76fdc9-10da-403b-a4eb-9734fb14a14c"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058528954653*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"2abd0152-7b94-48be-9129-0fa78556ddb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}],
  SequenceForm["{i,j}=", {2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058542002803*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"8225988d-ca2f-4575-8345-f79dd91a3629"],

Cell[BoxData["793.0676446366734`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720585420896606`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"189520bd-c248-4c4c-a01c-3cae7acf3d8d"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205855227381*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"330f2e95-a00d-49da-8b26-57c77dc57a8b"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205855227566*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"90479e43-ba6e-40c1-9243-25b9284e8e3c"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205855227634*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d84a16e7-1648-4ba0-8fa1-ec94fc9d8dc9"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058552864887*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"12da1391-11cb-4d3e-af33-a88eb12142e1"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058554110055*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"641c530a-4c49-4925-97f3-d6b1e1aa2c91"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720585544826813`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"9c419b8b-bd0b-4d73-b638-92d8b4815ec4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]}],
  SequenceForm["{i,j}=", {2, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058568912181*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"1a28b253-3a8d-4ce1-b8ad-001d5de38442"],

Cell[BoxData["793.2676346972316`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058569009832*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"09f0a963-e809-4585-9e98-af9bb1754dc8"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205857949195*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"97f19286-39ab-4f5c-b6f8-9a0473edfc5c"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058579494063*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"c0dd0394-374c-4ee1-b446-4aacbf5f20ca"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058579494712*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"0a5aedb6-43c1-4cd6-8f63-5f056b2e3c56"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058580051602*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"37043217-16a0-4562-8f72-5f26e8389a18"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720585803395767`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"4c2c4a9e-5454-48ee-a042-410905bd9a9d"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058580809183*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d70e505c-8046-4d14-a465-92db220ec915"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]}],
  SequenceForm["{i,j}=", {3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058595207636*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"204beac7-b23e-4b6f-830a-990a58e6e1f2"],

Cell[BoxData["785.0736162002693`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058595287908*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"4ad7712b-4fda-44af-89d3-5e2d50e17a75"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058606139084*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"cd8a5084-6619-44ee-a3c9-fbcf7549fae3"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720586061431227`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"4832c9c1-7dd4-4499-a315-45cdbe3edca7"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058606143791*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"b7b7b35c-d08c-4322-9843-172b27a13eda"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058606586484*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d8bd7529-d015-4970-9af0-4aaa8c1c53a4"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058606872617*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"3133a420-251d-4b93-9d30-d4873695dbf1"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058607304368*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"39bfdf4f-3a59-4285-85c5-7889c49fd4a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]}],
  SequenceForm["{i,j}=", {3, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058621645081*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"9b9c79fa-fa09-44c3-b4e2-c2a8f9b69c7e"],

Cell[BoxData["786.0006531994306`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205862177175*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"3ac7a09e-aa38-4201-bd01-83dd235a43af"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058633283554*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"64fb2881-0659-463f-aa09-dd84ff749f85"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.97205863328644*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"c1e5fc1b-edb9-46ab-827f-35872f4a53b5"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058633288731*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"265f36d3-97cd-4f72-9fa6-b158ec1fb6d3"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058633707172*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"1afd0d8f-ef86-4ffc-9ec3-4532eefc1bda"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058634178335*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"e1f91b20-f800-4757-9618-84d94cc64344"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.9720586347669687`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"800bd6e4-0b68-4b82-a6a4-3b9568a2c33e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{i,j}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}],
  SequenceForm["{i,j}=", {3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058649034706*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"608d6f82-879d-46cd-9833-b7bbe3e18fc9"],

Cell[BoxData["786.0274806002708`"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058649129339*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"05824048-a9e7-4f88-ab73-742a008b16bb"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058660758054*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"26633978-9218-471a-b01d-8cf8119500d9"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058660762494*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"c510b800-3410-4348-a749-0ab538927fea"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058660764703*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d535b851-1eed-40ab-9b5f-4469e6c4742c"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058661292905*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"c552aad8-7c29-4fe0-ab5f-e6803768c84c"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058661638206*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"534c04d1-9b59-4d04-9370-966f6a5fab58"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966693332337243*^9, 3.966708498124886*^9, 
  3.9717985962482033`*^9, 3.972058662230999*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"572e7682-4fd6-4722-8d09-fa0e79748657"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Below are two sanity checks. First we check that \
cutting this surface by two random cuts gives 36 points. Then we check that \
the equations with rr are correct.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.966693357809416*^9, {3.966693435045727*^9, 3.966693455190991*^9}, {
   3.971798661449964*^9, 
   3.971798704991531*^9}},ExpressionUUID->"ab26b1d0-583c-407b-8012-\
c7d8ec18ce88"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"EqsRsmall", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "EqsRsmall", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "==", "R0"}], ",", 
           RowBox[{"0", "==", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Rs", "[", 
                RowBox[{"[", "m", "]"}], "]"}], 
               RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"0", "==", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Rs", "[", 
                RowBox[{"[", "m", "]"}], "]"}], 
               RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], 
          "}"}]}], "]"}], ",", "500"}], "]"}], "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"EqsRsmallWithRR", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"rr1", "->", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "2"}], "]"}]}], ",", 
          RowBox[{"rr2", "->", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}]}]}], "}"}]}], ")"}], " ", "-", 
      "EqsRsmall"}], "]"}], "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.966693367121152*^9, 3.966693393642661*^9}, {
  3.966693501520123*^9, 3.9666935028919086`*^9}, {3.97179871090091*^9, 
  3.9717987399359503`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"94d22050-000c-4a20-9182-7842930ec35e"],

Cell[CellGroupData[{

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.971798862391584*^9, 3.972058692995928*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c95d9678-9ccc-4af0-aad0-45d4cd02252c"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Print",
 CellChangeTimes->{3.971798862391584*^9, 3.972058693134129*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"fea9bf89-9304-4d1d-8d70-8ab98e9bbb30"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will now construct the C2 x C2 unramified cover of \
the FPP. This means \[OpenCurlyDoubleQuote]attaching square roots of the cuts\
\[CloseCurlyDoubleQuote]. As a practical matter, we will look at sections of \
12H which vanish at two out of three cuts.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.966693499271093*^9, {3.971799467489339*^9, 
   3.9717994777872133`*^9}},ExpressionUUID->"4ec4a7ee-783b-4f95-baa1-\
cb089caf86fb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{"I", "/", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"C3action", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rs", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "->", 
     RowBox[{
      RowBox[{"w", "^", 
       RowBox[{
        RowBox[{"wtsC3C3", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], 
      RowBox[{"Rs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"C3action2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rs", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "->", 
     RowBox[{
      RowBox[{"w", "^", 
       RowBox[{
        RowBox[{"wtsC3C3", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], 
      RowBox[{"Rs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CutR", "=", 
    RowBox[{"R1", "+", "R4", "+", "R7"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"finding", " ", "two", " ", "other", " ", "cuts"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cut1", "=", " ", 
   RowBox[{"CutR", "/.", "C3action"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cut2", "=", 
    RowBox[{"Cut1", "/.", "C3action"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"building", " ", "points", " ", "on", " ", "the", " ", "cuts"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsCut0", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"num", "=", "1"}], ",", 
      RowBox[{"num", "<=", "10"}], ",", 
      RowBox[{"num", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sols", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "==", 
                RowBox[{"EqsRsmall", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"0", "==", "CutR"}], ",", 
               RowBox[{"1", "==", "R0"}], ",", " ", 
               RowBox[{"0", "==", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "100", "]"}], " ", 
                   RowBox[{"Rs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], 
              "}"}]}], "]"}], ",", "800", ",", 
           RowBox[{"WorkingPrecision", "->", "300"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PointsCut0", ",", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PointsCut0", ",", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "10", "]"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PointsCut0", ",", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "15", "]"}], "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsCut1", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"num", "=", "1"}], ",", 
      RowBox[{"num", "<=", "10"}], ",", 
      RowBox[{"num", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sols", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "==", 
                RowBox[{"EqsRsmall", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"0", "==", "Cut1"}], ",", 
               RowBox[{"1", "==", "R0"}], ",", " ", 
               RowBox[{"0", "==", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "100", "]"}], " ", 
                   RowBox[{"Rs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], 
              "}"}]}], "]"}], ",", "800", ",", 
           RowBox[{"WorkingPrecision", "->", "300"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PointsCut1", ",", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PointsCut1", ",", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "10", "]"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PointsCut1", ",", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "15", "]"}], "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PointsCut2", "=", 
    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"num", "=", "1"}], ",", 
     RowBox[{"num", "<=", "10"}], ",", 
     RowBox[{"num", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sols", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"EqsRsmall", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"0", "==", "Cut2"}], ",", 
              RowBox[{"1", "==", "R0"}], ",", " ", 
              RowBox[{"0", "==", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"RandomInteger", "[", "100", "]"}], " ", 
                  RowBox[{"Rs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], 
             "}"}]}], "]"}], ",", "800", ",", 
          RowBox[{"WorkingPrecision", "->", "300"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"PointsCut2", ",", 
        RowBox[{"sols", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"AppendTo", "[", 
       RowBox[{"PointsCut2", ",", 
        RowBox[{"sols", "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"PointsCut2", ",", 
        RowBox[{"sols", "[", 
         RowBox[{"[", "15", "]"}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.966693523634349*^9, {3.966693563281947*^9, 3.966693563583228*^9}, {
   3.9717994871075487`*^9, 3.9717995183071957`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"af8e49bc-7171-476b-b754-550cbc3353ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R0", "\[Rule]", "R0"}], ",", 
   RowBox[{"R1", "\[Rule]", "R1"}], ",", 
   RowBox[{"R2", "\[Rule]", "R2"}], ",", 
   RowBox[{"R3", "\[Rule]", "R3"}], ",", 
   RowBox[{"R4", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R4"}]}], ",", 
   RowBox[{"R5", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R5"}]}], ",", 
   RowBox[{"R6", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R6"}]}], ",", 
   RowBox[{"R7", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R7"}]}], ",", 
   RowBox[{"R8", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R8"}]}], ",", 
   RowBox[{"R9", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R9"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.96669367035078*^9, 3.9667087787488213`*^9, 
  3.966709584204253*^9, 3.971799521690617*^9, 3.972058693264978*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c363ca1d-b0c9-46c9-b811-6a7dac0ab703"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R0", "\[Rule]", "R0"}], ",", 
   RowBox[{"R1", "\[Rule]", "R1"}], ",", 
   RowBox[{"R2", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R2"}]}], ",", 
   RowBox[{"R3", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R3"}]}], ",", 
   RowBox[{"R4", "\[Rule]", "R4"}], ",", 
   RowBox[{"R5", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R5"}]}], ",", 
   RowBox[{"R6", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R6"}]}], ",", 
   RowBox[{"R7", "\[Rule]", "R7"}], ",", 
   RowBox[{"R8", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     "R8"}]}], ",", 
   RowBox[{"R9", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     "R9"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.96669367035078*^9, 3.9667087787488213`*^9, 
  3.966709584204253*^9, 3.971799521690617*^9, 3.972058693269952*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"9244e6c8-9b2c-4edd-a857-103e9999d2bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"217.907366`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.96669367035078*^9, 3.9667087787488213`*^9, 
  3.966709584204253*^9, 3.971799521690617*^9, 3.972058918989747*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"de29a13f-1937-4aea-a7b2-8e08e05671b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"225.331045`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.96669367035078*^9, 3.9667087787488213`*^9, 
  3.966709584204253*^9, 3.971799521690617*^9, 3.972059158191553*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"4b035cb7-d277-4712-a1ae-7b36de05a824"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"217.845308`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.96669367035078*^9, 3.9667087787488213`*^9, 
  3.966709584204253*^9, 3.971799521690617*^9, 3.972059377797351*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"c6da8a2e-b558-4d71-a955-6cf060d10125"]
}, Open  ]],

Cell[TextData[StyleBox["Now we actually find these forms.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.966693587396984*^9},ExpressionUUID->"70fbf846-9136-4021-b37b-\
16f21f768b8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MonR2", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Rs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Rs", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixValues", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"MonR2", "/.", "PointsCut1"}], ",", 
     RowBox[{"MonR2", "/.", "PointsCut2"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Accuracy", "[", "MatrixValues", "]"}], ",", 
     RowBox[{"MatrixRank", "[", "MatrixValues", "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NullSpaceExact", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{
      RowBox[{"RowReduce", "[", 
       RowBox[{"NullSpace", "[", "MatrixValues", "]"}], "]"}], ",", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "500"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Forms6HD12", "=", 
    RowBox[{"NullSpaceExact", ".", "MonR2"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Forms6HD12", "=", 
    RowBox[{"SimplifyEquationsRootM2M3", "[", "Forms6HD12", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "think", " ", "of", " ", "the", " ", "section", " ", "of", " ", 
    "6", "D", " ", "on", " ", "C2", " ", "x", " ", "C2", " ", "cover", " ", 
    "as", " ", 
    RowBox[{"Forms6HD12", "/", "sqrt"}], 
    RowBox[{"(", 
     RowBox[{"Cut1", " ", "Cut2"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Forms6HD12", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Forms6HD12", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", "MonR2"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "Forms6HD12", "]"}]}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Forms6HD12", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", "MonR2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Forms6HD12", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Forms6HD12", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", "C3action2"}], ",", 
         "MonR2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Forms6HD12", "]"}]}], "}"}]}], "]"}]}], 
    "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "will", " ", "separate", " ", "this", " ", "into", " ", 
     RowBox[{"eigenspaces", ".", " ", "It"}], " ", "so", " ", "happens", " ", 
     "that", " ", "row", " ", "reduction", " ", "already", " ", "does", " ", 
     "this", " ", "for", " ", "us"}], ",", " ", 
    RowBox[{
     RowBox[{"it", "'"}], "s", " ", "just", " ", "a", " ", "matter", " ", 
     "of", " ", 
     RowBox[{"sorting", "."}]}]}], " ", "*)"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Forms6HD12sorted", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "10"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"0", "==", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Forms6HD12", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Forms6HD12", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", "C3action2"}], ")"}]}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Forms6HD12sorted", ",", 
        RowBox[{"Forms6HD12", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "10"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"0", "==", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Forms6HD12", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"w", " ", 
            RowBox[{"Forms6HD12", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "/.", "C3action2"}], ")"}]}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Forms6HD12sorted", ",", 
        RowBox[{"Forms6HD12", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "10"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"0", "==", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Forms6HD12", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"w", "^", "2"}], " ", 
            RowBox[{"Forms6HD12", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "/.", "C3action2"}], ")"}]}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Forms6HD12sorted", ",", 
        RowBox[{"Forms6HD12", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"Length", "[", "Forms6HD12sorted", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.966693606468977*^9, 3.966693609428895*^9}, 
   3.971799547339862*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"0bd2ce5e-bece-42fa-a94d-392b578b26e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"652.7840480177678`", ",", "45"}], "}"}]], "Print",
 CellChangeTimes->{3.9666943200379057`*^9, 3.9667094343425283`*^9, 
  3.966710266211419*^9, 3.9718088616285677`*^9, 3.972059378928537*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"d654e0d1-65b6-48af-9b6c-6a01d0483461"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.9666943200379057`*^9, 3.9667094343425283`*^9, 
  3.966710266211419*^9, 3.9718088616285677`*^9, 3.972059392264269*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"8e28adef-dd36-43c6-9aa5-515014c9c67c"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.9666943200379057`*^9, 3.9667094343425283`*^9, 
  3.966710266211419*^9, 3.9718088616285677`*^9, 3.972059392275317*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"d34f8822-1caa-4490-b824-0deccae6b0e0"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.9666943200379057`*^9, 3.9667094343425283`*^9, 
  3.966710266211419*^9, 3.9718088616285677`*^9, 3.972059392276617*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"a83c62d6-98e1-4081-9926-afa83f600553"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.9666943200379057`*^9, 3.9667094343425283`*^9, 
  3.966710266211419*^9, 3.9718088616285677`*^9, 3.972059394935375*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"c10fb69f-39c5-4fad-a609-116c736d4cc7"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.9666943200379057`*^9, 3.9667094343425283`*^9, 
  3.966710266211419*^9, 3.9718088616285677`*^9, 3.972059436192224*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"7acebd22-655d-4567-a8fd-69d66f861168"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.9666943200379057`*^9, 3.9667094343425283`*^9, 
  3.966710266211419*^9, 3.9718088616285677`*^9, 3.972059437188859*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"d8b7a966-49fd-4253-94f1-6d6e1d3db53c"]
}, Open  ]],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.96669437923238*^9, 3.966709533088374*^9, 
  3.966710328070301*^9, 3.971808920537506*^9, 3.972059437576672*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"1cec41d7-5399-43b5-b96f-652bdf73bb46"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.96669437923238*^9, 3.966709533088374*^9, 
  3.966710328070301*^9, 3.971808920537506*^9, 3.9720594376208277`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"13f48611-3911-480a-9f6c-bb3de3ef34ea"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.96669437923238*^9, 3.966709533088374*^9, 
  3.966710328070301*^9, 3.971808920537506*^9, 3.972059438453064*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"4c8b2cc1-9b45-4610-973d-38d9cc743b7e"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.9666943200379057`*^9, 3.9667094343425283`*^9, 
  3.966710266211419*^9, 3.9718088616285677`*^9, 3.972059441988242*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"47f0db13-8717-415b-bb76-57a5f1e0f874"]
}, Open  ]],

Cell[TextData[StyleBox["Now that we have found these quadratics that vanish \
on two cuts, we will build the C2xC2 cover of the FPP in bicanonical \
embedding. There will be 40 sections, called U0,...,U39. The first ten are \
the R-s, then next ones are the above, divided by sqrt(Cut1 Cut2), and then \
we move them around by C3action.  ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.9666936281516447`*^9, {3.971811125059792*^9, 
   3.971811141717524*^9}},ExpressionUUID->"ca9f3880-a19f-49c0-9787-\
02aad2868fac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<U\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UtoR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Us", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{"Rs", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "10"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"UtoR", ",", " ", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"10", "+", "i"}], "]"}], "]"}], "->", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Forms6HD12sorted", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/", 
          RowBox[{"Sqrt", "[", "Cut1", "]"}]}], "/", 
         RowBox[{"Sqrt", "[", "Cut2", "]"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"UtoR", ",", " ", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"20", "+", "i"}], "]"}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Forms6HD12sorted", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", 
             RowBox[{"Sqrt", "[", "Cut1", "]"}]}], "/", 
            RowBox[{"Sqrt", "[", "Cut2", "]"}]}], ")"}], "/.", "C3action"}], 
         ")"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"UtoR", ",", " ", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", 
          RowBox[{"30", "+", "i"}], "]"}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Forms6HD12sorted", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", 
               RowBox[{"Sqrt", "[", "Cut1", "]"}]}], "/", 
              RowBox[{"Sqrt", "[", "Cut2", "]"}]}], ")"}], "/.", "C3action"}],
            ")"}], "/.", "C3action"}], ")"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3weightsU", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "10"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"C3weightsU", ",", 
     RowBox[{
      RowBox[{"wtsC3C3", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "11"}], ",", 
   RowBox[{"k", "<=", "40"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ml", "=", 
     RowBox[{"MonomialList", "[", 
      RowBox[{"Numerator", "[", 
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", "UtoR"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"wts", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"ml", "[", 
               RowBox[{"[", "m", "]"}], "]"}], ",", 
              RowBox[{"Rs", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
            RowBox[{
             RowBox[{"wtsC3C3", "[", 
              RowBox[{"[", "l", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"Length", "[", "ml", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"DeleteDuplicates", "[", "wts", "]"}], ">", "1"}], "]"}], ",", 
      RowBox[{"Print", "[", "\"\<warning\>\"", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"C3weightsU", ",", 
      RowBox[{"wts", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"C3weightsU", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "is", " ", "the", " ", "central", " ", "C3"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.966693676627099*^9, {3.966693938601606*^9, 3.9666939459329233`*^9}, {
   3.971799722044445*^9, 3.971799722565586*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"e824476b-9c93-4a0e-a41f-959302a779ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", 
   ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
   "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.96669438378299*^9, 3.966710333628551*^9, 
  3.971811165068177*^9, 3.9720594424830637`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"85039efe-e08f-4c53-9c60-431ea102b1e0"]
}, Open  ]],

Cell[TextData[StyleBox["Now we get multiple high precision points on 4FPP.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.966693956714882*^9, 3.96669399604699*^9}, 
   3.96669481306563*^9},ExpressionUUID->"07b1bb1a-35bb-4cbc-91db-\
6a1f0db93f2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "repeat", " ", "if", " ", "unlucky", " ", "and", " ", "get", " ", "errors",
     " ", 
    RowBox[{"and", "/", "or"}], " ", "ignore", " ", "errors"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pointsFPP", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", "20"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"EqsRsmall", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "EqsRsmall", "]"}]}], "}"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "==", "R0"}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Rs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], 
                 RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Rs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], 
                 RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], 
            "}"}]}], "]"}], ",", "1000", ",", 
         RowBox[{"WorkingPrecision", "->", "200"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pointsFPP", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"pointsFPP", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"sols", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "10", ",", "19"}], "}"}]}], "]"}]}], "]"}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pointsdoublecover", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", 
      RowBox[{"Length", "[", "pointsFPP", "]"}]}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"pointsdoublecover", ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "->", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "m", "]"}], "]"}], "/.", 
            RowBox[{"(", 
             RowBox[{"UtoR", "/.", 
              RowBox[{"pointsFPP", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "20"}], "}"}]}], "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pointsC2C2cover", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "pointsFPP", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"pointsC2C2cover", ",", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"[", "m", "]"}], "]"}], "->", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"[", "m", "]"}], "]"}], "/.", 
             RowBox[{"(", 
              RowBox[{"UtoR", "/.", 
               RowBox[{"pointsFPP", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.966694007852298*^9, 3.966694015948389*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"1f4b0252-f4d3-4d32-9d2d-3f326833cce6"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    71, 1, 32820092854716306446, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972059495123983*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"59d0520b-7b3a-407a-8b8b-262f5bd9224d"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    71, 2, 32820092854716306446, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972059548363196*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"9da58d67-5768-4343-bd27-12a27ddf712e"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "illcnd", 
   "\"Possible ill-conditioning detected in system. Likely cause is exact or \
approximate multiplicity. This may cause solutions to suffer from loss of \
precision. Use of sufficiently large WorkingPrecision may resolve this.\"", 2,
    71, 3, 32820092854716306446, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972059816371574*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"60b573ba-02c6-40bf-809d-f6192efa199f"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NSolve\\\", \\\"::\\\", \
\\\"illcnd\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 71, 4, 32820092854716306446, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972059816383445*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"81c62b7f-7a6c-4997-8898-9826deb4a6dc"]
}, Open  ]],

Cell[TextData[StyleBox["Getting equations of the double cover. These  are not \
actually used in what follows, but it is easy to do and can perhaps be useful \
in a later project.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9666940927776613`*^9, 3.966694122665944*^9}, {
  3.9718112423932323`*^9, 
  3.9718112659269047`*^9}},ExpressionUUID->"b940ca59-2050-440f-867a-\
e0fec4e59e09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mons2Uplus", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"Us", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "10"}], "]"}], "]"}], 
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"j", "+", "10"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2UplusSorted", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "<=", 
     RowBox[{"Length", "[", "Mons2Uplus", "]"}]}], ",", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wt", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"C3weightsU", "[", 
            RowBox[{"[", "k", "]"}], "]"}], 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"Mons2Uplus", "[", 
              RowBox[{"[", "n", "]"}], "]"}], ",", 
             RowBox[{"Us", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", "3"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"Mons2UplusSorted", "[", 
        RowBox[{"[", 
         RowBox[{"wt", "+", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Mons2Uplus", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2Uminus", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Us", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"Us", "[", 
        RowBox[{"[", 
         RowBox[{"j", "+", "10"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2UminusSorted", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "<=", 
     RowBox[{"Length", "[", "Mons2Uminus", "]"}]}], ",", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wt", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"C3weightsU", "[", 
            RowBox[{"[", "k", "]"}], "]"}], 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"Mons2Uminus", "[", 
              RowBox[{"[", "n", "]"}], "]"}], ",", 
             RowBox[{"Us", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", "3"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"Mons2UminusSorted", "[", 
        RowBox[{"[", 
         RowBox[{"wt", "+", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Mons2Uminus", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsplusSorted", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "<=", "3"}], ",", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "\"\< mod 3\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"valuespoints", "=", 
      RowBox[{
       RowBox[{"Mons2UplusSorted", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "/.", "pointsdoublecover"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coeffs", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"NullSpace", "[", "valuespoints", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "coeffs", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"coeffs", ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "700"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
       RowBox[{"Mons2UplusSorted", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqsSimple", "=", " ", 
      RowBox[{"SimplifyEquationsRootM2M3", "[", "eqs", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"EqsplusSorted", ",", "eqsSimple"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsminusSorted", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "<=", "3"}], ",", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "\"\< mod 3\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"valuespoints", "=", 
      RowBox[{
       RowBox[{"Mons2UminusSorted", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "/.", "pointsdoublecover"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coeffs", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"NullSpace", "[", "valuespoints", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "coeffs", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"coeffs", ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "700"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
       RowBox[{"Mons2UminusSorted", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqsSimple", "=", " ", 
      RowBox[{"SimplifyEquationsRootM2M3", "[", "eqs", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"EqsminusSorted", ",", "eqsSimple"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"checking", " ", "the", " ", "double", " ", "cover"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"EqsplusSorted", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"EqsminusSorted", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsAllDoubleCover", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"EqsplusSorted", ",", "EqsminusSorted"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"EqsAllDoubleCover", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "100"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "==", "U0"}], ",", 
         RowBox[{"0", "==", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"[", "m", "]"}], "]"}], 
             RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"0", "==", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"[", "m", "]"}], "]"}], 
             RowBox[{"RandomInteger", "[", "1000", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "20"}], "}"}]}], "]"}]}]}], "}"}]}], 
      "]"}], ",", "500"}], "]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsAllDoubleCoverUnsortedWithRR", "=", 
    RowBox[{"EquationsTorrM2M3", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Join", "[", 
        RowBox[{"EqsplusSorted", ",", "EqsminusSorted"}], "]"}], "]"}], ",", 
      "rr1", ",", "rr2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.966694103219446*^9, {3.97181127961901*^9, 3.971811293712036*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"2be8ea30-0ced-4bf4-ba63-286a6f5844f7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" mod 3\"\>"}],
  SequenceForm[0, " mod 3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060138730508*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"cbc83ba6-3c08-4586-84f2-25c3b56f4e51"],

Cell[BoxData["834.9846379840111`"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060141917158*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"ecd951d0-77eb-4e7a-a853-5dd33724c3b9"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060171226863*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"9e15400f-8287-4bb0-b820-7802402af0a6"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720601712309713`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"10c77c97-52da-4872-8647-abef342bee45"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060171240752*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"fbba01fe-abe2-4cbb-bb4d-d3b1216821dd"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060175046*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"c7773479-ed8c-4b8a-a8a9-64f6eb4444cf"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060195713883*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"4504d529-45f0-4931-814e-42d0b90d7f38"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060210603368*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"83d223dc-c951-4919-a86a-b913eb7ab1d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" mod 3\"\>"}],
  SequenceForm[1, " mod 3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.97206021179753*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"1b82a82d-a900-4d8e-9fee-ac545334ec7a"],

Cell[BoxData["837.9865296941942`"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060214673175*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"9bc92293-8344-4163-98d8-e2b3dae2191e"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060242869266*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"ec470193-7f0d-40de-923a-71086a2ae3b6"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720602428742867`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"9958f4d5-70f2-4fc3-86d4-f7d8cf339ccc"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720602429413967`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b755b286-0748-458d-8531-a5cc6a938454"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720602472890778`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"d133407d-51be-40e5-8922-49b75350ed95"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060250397891*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"e4feacf3-3877-4f2b-b3cb-1be59766a56a"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060259843499*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"1ac86192-b78e-4627-807b-b54db0879584"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" mod 3\"\>"}],
  SequenceForm[2, " mod 3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060260778275*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"952360b7-0ebb-4dfd-acc8-b570051a953a"],

Cell[BoxData["837.5735135173338`"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720602636461697`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"2dd487a6-f7b0-4d18-9559-70482d3bf461"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060291991124*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"a4d7cd61-6281-4160-9b1b-0283399484c0"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060291994094*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"3ed57e09-21cb-4f70-9fd2-8868105f9f38"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060292063408*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"f673f510-e704-41af-8f79-18c1203bde2d"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060296813199*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"e65c60c0-ceb7-43b2-ba65-f65e431d3a49"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060300594967*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"1c2cbc68-d8a8-44dd-9328-031edac4348a"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060311056697*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"24f3b5d9-b20b-4393-af54-f75cb5dd935b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" mod 3\"\>"}],
  SequenceForm[0, " mod 3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060312029393*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"0901e342-b064-45ea-8455-f802ede9f285"],

Cell[BoxData["832.4688591389886`"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060314599517*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"99786afa-3776-4e58-b788-e57fe40d0977"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.97206033734648*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"059c21fe-df6b-47ae-afc9-f9a7c941e96b"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060337351323*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"8e061c5f-4ca6-401b-b00f-d14fa6dbf14e"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720603373779497`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b65baaf7-89b0-41bf-b505-7c056cf24cdb"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060340066785*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"5da4ac0e-a464-40e7-9685-59fcac1961bb"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.97206035666122*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"48fe5e78-e9fc-4219-94a8-6e6511f7dee8"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060364017215*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"0bd165aa-1f02-4016-b087-43a58e8ce52a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" mod 3\"\>"}],
  SequenceForm[1, " mod 3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060364732642*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"1b5ecd61-fc2a-421d-9f03-f9b5f1e19a17"],

Cell[BoxData["830.7321336877187`"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720603671491957`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b9166a56-09e0-4841-8025-c97baf388202"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720603861638536`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"e2f3282f-95bf-41b2-ba7e-ca11d7cb8030"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060386167365*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"9e372476-bf50-43ec-b347-263033d2a51d"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060386186409*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"dfa12167-4690-43ae-8bb1-4171529b24f8"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720603890932913`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"01fe9265-4bb4-4366-85c5-36bfb083c740"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060397721911*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"2033de9a-06c6-4a34-91e8-9b4a38b47532"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060402549139*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"ed0a57bd-c0fb-4fc1-a9cd-efdf98569037"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" mod 3\"\>"}],
  SequenceForm[2, " mod 3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060403094857*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"6a7aa6bd-ad4e-4550-b12e-ca278eaba87e"],

Cell[BoxData["831.3487185279963`"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720604054954844`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b4b59340-656e-4f61-ae8e-542c3327a4b6"],

Cell[BoxData["\<\"computing rank\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720604247210617`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"dfbb8b51-a778-479d-9bc5-05616ebd24fb"],

Cell[BoxData["\<\"getting rid of denominators\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060424724921*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"16bede66-e5bf-41d7-9ab4-3d654185d89d"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720604247339497`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"7542fb36-e444-4a7e-808b-d4e6d038f4e8"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060427268463*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"10fb59af-e890-494c-921f-a16fd4af4931"],

Cell[BoxData["\<\"starting lattice reduction\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.972060435698512*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"101386cc-d941-4dea-b3b0-b4a898da3694"],

Cell[BoxData["\<\"lattice reduction is done\"\>"], "Print",
 CellChangeTimes->{3.966695095611992*^9, 3.9667110528442707`*^9, 
  3.9718119043449697`*^9, 3.9720604418854027`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"0930343c-27ba-4558-a133-9f8687c1e8c8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", "18", ",", "18"}], "}"}]], "Output",
 CellChangeTimes->{3.971812208833722*^9, 3.9720604424377527`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"0a673bac-39eb-4875-b390-27d9aa094c01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15", ",", "15", ",", "15"}], "}"}]], "Output",
 CellChangeTimes->{3.971812208833722*^9, 3.972060442441554*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"45e47281-a9e4-40fb-995f-1fb5dfe0502c"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{3.971812208833722*^9, 3.972060846888493*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"b0adb6ad-7d9f-458f-8b94-cb0a0225ccca"]
}, Open  ]],

Cell[TextData[StyleBox["We want to define the action of C3 on the 40 \
variables U-s and check that it is the right one.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.966694264605111*^9, {3.971811307347158*^9, 
   3.971811307894637*^9}},ExpressionUUID->"5b7caeb8-d735-4d3a-9ec5-\
c5e4b4da62ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C3actionU", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Us", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"w", "^", 
        RowBox[{
         RowBox[{"wtsC3C3", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], 
       RowBox[{"Us", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3actionU2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Us", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"w", "^", 
         RowBox[{"C3weightsU", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], 
        RowBox[{"Us", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "is", " ", "the", " ", "central", " ", "C3"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", "10"}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3actionU", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"C3actionU", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"10", "+", "k"}], "]"}], "]"}], "->", 
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"20", "+", "k"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"20", "+", "k"}], "]"}], "]"}], "->", 
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"30", "+", "k"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"30", "+", "k"}], "]"}], "]"}], "->", 
          RowBox[{"Us", "[", 
           RowBox[{"[", 
            RowBox[{"10", "+", "k"}], "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
    ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"valuespoints40", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Us", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "/.", "pointsC2C2cover"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"valuesmore", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Us", "[", 
          RowBox[{"[", "m", "]"}], "]"}], ")"}], "/.", "C3actionU"}], ")"}], "/.",
       "pointsC2C2cover"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Join", "[", 
   RowBox[{"valuesmore", ",", "valuespoints40"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.966694276418563*^9, {3.966695783046173*^9, 3.966695800270775*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"c9776762-b08e-49ca-810e-f55cfa2213e6"],

Cell[BoxData["40"], "Output",
 CellChangeTimes->{3.966696127158478*^9, 3.966712067498258*^9, 
  3.971812844533639*^9, 3.972061100089279*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"ae5443ee-8486-43ca-8a1a-0a6437c22eb9"]
}, Open  ]],

Cell[TextData[StyleBox["We will save the data that may be used later.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.96669340575928*^9, 3.966693421840746*^9}, {
  3.966706337557691*^9, 3.966706340193923*^9}, {3.971811446773086*^9, 
  3.971811453670075*^9}},ExpressionUUID->"9c407752-da3e-4fde-bc36-\
ca917a9a9f1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<EqsRsmallWithRR\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "EqsRsmallWithRR"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<EqsDoubleCover\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", 
    RowBox[{"Join", "[", 
     RowBox[{"EqsplusSorted", ",", "EqsminusSorted"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{
   "OpenWrite", "[", "\"\<EqsAllDoubleCoverUnsortedWithRR\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "EqsAllDoubleCoverUnsortedWithRR"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<UtoR\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "UtoR"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<C3actionU\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "C3actionU"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<C3actionU2\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "C3actionU2"}], "]"}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<pointsC2C2cover\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "pointsC2C2cover"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<pointsFPP\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "pointsFPP"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.966693396906035*^9, {3.966694224632988*^9, 3.966694229898765*^9}, {
   3.966706081866603*^9, 3.9667063062220907`*^9}, {3.966708174135494*^9, 
   3.966708187310779*^9}, {3.971811385967136*^9, 3.971811436016123*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"5aeab240-4b4a-4b85-9336-aaaa744e7de1"]
},
WindowSize->{1259, 861},
WindowMargins->{{Automatic, 61}, {44, Automatic}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b08546a0-7ba8-4211-bf00-b56fd9077597"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 403, 7, 78, "Text",ExpressionUUID->"b398ae61-aded-484a-bf6b-08a627e9af72"],
Cell[CellGroupData[{
Cell[982, 31, 698, 15, 49, "Input",ExpressionUUID->"aa7e040e-8465-466f-9ace-85275bb4b815"],
Cell[1683, 48, 290, 3, 33, "Output",ExpressionUUID->"d2889a37-5ee4-4302-a2d6-97a2ce3a1820"]
}, Open  ]],
Cell[1988, 54, 672, 15, 49, "Input",ExpressionUUID->"377b97bb-f2c3-4e2c-9eaf-1565408ab63a"],
Cell[2663, 71, 289, 6, 45, "Text",ExpressionUUID->"b09132c3-b56b-42e0-9127-3dfaf6660f4f"],
Cell[CellGroupData[{
Cell[2977, 81, 2053, 63, 90, "Input",ExpressionUUID->"874b3b6e-7d15-4e1e-a0dd-4ca1d7029e48"],
Cell[5033, 146, 1575, 49, 64, "Output",ExpressionUUID->"1dd43114-e3c9-466a-9da0-48966cfb398a"]
}, Open  ]],
Cell[6623, 198, 441, 8, 45, "Text",ExpressionUUID->"94c2a2d3-50f5-4e1f-8ff0-e8c88dbb43db"],
Cell[CellGroupData[{
Cell[7089, 210, 6672, 189, 458, "Input",ExpressionUUID->"83e26a9a-f50d-40cf-b2d1-c4a28169a3aa"],
Cell[CellGroupData[{
Cell[13786, 403, 246, 5, 23, "Print",ExpressionUUID->"4e7c7adf-37c8-4e76-b264-43ca2da18931"],
Cell[14035, 410, 245, 5, 23, "Print",ExpressionUUID->"bb499fd8-02cb-4d73-8f7d-e6deca06d15e"],
Cell[14283, 417, 245, 5, 23, "Print",ExpressionUUID->"3969a015-9555-4856-8669-bc142e0e2e4e"],
Cell[14531, 424, 247, 5, 23, "Print",ExpressionUUID->"7430227b-f029-4c87-ab3d-f67b4ff09287"]
}, Open  ]],
Cell[14793, 432, 2034, 63, 96, "Output",ExpressionUUID->"169380cb-c8f3-4e20-b1c2-fd40106f7140"]
}, Open  ]],
Cell[16842, 498, 570, 10, 111, "Text",ExpressionUUID->"77bf68eb-0c05-4651-a0f9-220459eb2011"],
Cell[CellGroupData[{
Cell[17437, 512, 38129, 872, 1220, "Input",ExpressionUUID->"7d252496-0859-4796-94fb-fe553b0c664f"],
Cell[CellGroupData[{
Cell[55591, 1388, 532, 10, 23, "Print",ExpressionUUID->"059fec05-2f21-4ad3-86b5-547af90fe77a"],
Cell[56126, 1400, 534, 10, 23, "Print",ExpressionUUID->"a74ed513-2089-490d-9faa-3ffff5b20f0c"],
Cell[56663, 1412, 534, 10, 23, "Print",ExpressionUUID->"bab9971a-46f7-45e1-9c47-0f725a8eff1d"],
Cell[57200, 1424, 531, 10, 23, "Print",ExpressionUUID->"1deeae40-abf4-46c0-a583-7a461de78df1"],
Cell[57734, 1436, 532, 10, 23, "Print",ExpressionUUID->"46f0cbe5-daef-483a-ba5f-ea2d30d8f905"],
Cell[58269, 1448, 532, 10, 23, "Print",ExpressionUUID->"d58913b6-e40e-4c05-8771-00c5add33ce8"],
Cell[58804, 1460, 534, 10, 23, "Print",ExpressionUUID->"2e14f493-100a-46b3-8ef8-d08d592debad"],
Cell[59341, 1472, 532, 10, 23, "Print",ExpressionUUID->"e3055bbd-ec59-46ba-bb6e-56aee11ec544"],
Cell[59876, 1484, 532, 10, 23, "Print",ExpressionUUID->"faa55855-435b-4b80-9c55-5204dd08a4f0"]
}, Open  ]]
}, Open  ]],
Cell[60435, 1498, 345, 7, 45, "Text",ExpressionUUID->"cb1ac2a1-d1f9-48a1-b403-a016520e52e7"],
Cell[CellGroupData[{
Cell[60805, 1509, 1943, 55, 90, "Input",ExpressionUUID->"34961763-ab81-4518-945f-79679a459e7b"],
Cell[62751, 1566, 333, 6, 33, "Output",ExpressionUUID->"e1103d1c-2f7b-4b73-86cb-d54d571c8715"],
Cell[63087, 1574, 322, 6, 33, "Output",ExpressionUUID->"da69354a-4fb4-4d76-a1de-8b9fd0b88dd7"],
Cell[63412, 1582, 775, 19, 33, "Output",ExpressionUUID->"020e879d-e858-490f-80b5-a38a5a8898f5"]
}, Open  ]],
Cell[64202, 1604, 410, 8, 78, "Text",ExpressionUUID->"ebedc40f-c6fb-4383-9fa7-52a0dc064e23"],
Cell[64615, 1614, 16916, 418, 1765, "Input",ExpressionUUID->"b4b24e77-78a7-4294-8114-7c0434c04734"],
Cell[81534, 2034, 244, 5, 45, "Text",ExpressionUUID->"2301ee3a-0ee2-4136-a48c-f49de9452352"],
Cell[CellGroupData[{
Cell[81803, 2043, 3773, 97, 294, "Input",ExpressionUUID->"ad28b593-c502-4079-89cf-19841e21f8c2"],
Cell[CellGroupData[{
Cell[85601, 2144, 420, 11, 23, "Print",ExpressionUUID->"d12b0ebe-0c56-4a1e-a91d-857703b6d410"],
Cell[86024, 2157, 262, 5, 23, "Print",ExpressionUUID->"5b4865b9-f717-418c-981b-19d4234b247e"],
Cell[86289, 2164, 266, 5, 23, "Print",ExpressionUUID->"71686839-0f01-4e84-971d-c2501eaf1e3c"],
Cell[86558, 2171, 279, 5, 23, "Print",ExpressionUUID->"8e200a3a-13dd-40fa-bb56-b09d644fd574"],
Cell[86840, 2178, 279, 5, 23, "Print",ExpressionUUID->"5dbb6ffe-29ab-4fea-a4c4-625d091bba1c"],
Cell[87122, 2185, 279, 5, 23, "Print",ExpressionUUID->"738b06e5-9cbd-42cf-9ce7-8fc5bfb2bbf1"],
Cell[87404, 2192, 278, 5, 23, "Print",ExpressionUUID->"63e558f6-e34e-4b38-877e-cb2371461c8d"],
Cell[87685, 2199, 276, 5, 23, "Print",ExpressionUUID->"aa1080ae-0466-4fc0-be7f-457d1d74f9fe"],
Cell[87964, 2206, 420, 11, 23, "Print",ExpressionUUID->"cd5798a2-6992-4cae-84ec-6a79cfe6c160"],
Cell[88387, 2219, 261, 5, 23, "Print",ExpressionUUID->"bab08ebf-c846-45b8-b51a-219a2472e79a"],
Cell[88651, 2226, 266, 5, 23, "Print",ExpressionUUID->"58972bed-0cbc-45af-ae94-ea0b2472ff31"],
Cell[88920, 2233, 281, 5, 23, "Print",ExpressionUUID->"0fc72093-566e-4c6b-b398-c25ba905466f"],
Cell[89204, 2240, 282, 5, 23, "Print",ExpressionUUID->"bfc2e8b0-561a-4e99-8116-c86058546fae"],
Cell[89489, 2247, 279, 5, 23, "Print",ExpressionUUID->"c1cf0f68-9785-4b7d-bc97-8b5133368297"],
Cell[89771, 2254, 278, 5, 23, "Print",ExpressionUUID->"fd6f856c-46e4-4558-8272-53ad049011a8"],
Cell[90052, 2261, 277, 5, 23, "Print",ExpressionUUID->"a17f88e9-a9a8-4a07-84df-76b01fdae40e"],
Cell[90332, 2268, 420, 11, 23, "Print",ExpressionUUID->"5da676c6-e697-4cad-b86d-e4699fd1e844"],
Cell[90755, 2281, 263, 5, 23, "Print",ExpressionUUID->"27213f60-e929-4f57-b1d8-cb81a4ab4b1d"],
Cell[91021, 2288, 266, 5, 23, "Print",ExpressionUUID->"489134f7-9549-491e-b1ec-2ff3b4dbd1fc"],
Cell[91290, 2295, 279, 5, 23, "Print",ExpressionUUID->"d1b61c56-e27f-4e65-8564-d09f12f7bd58"],
Cell[91572, 2302, 280, 5, 23, "Print",ExpressionUUID->"822bbafb-c963-4ca6-86f4-d8bbacb57d75"],
Cell[91855, 2309, 278, 5, 23, "Print",ExpressionUUID->"d3488940-68cc-4169-a778-35c906bffa66"],
Cell[92136, 2316, 278, 5, 23, "Print",ExpressionUUID->"7fa1b5c2-3809-49db-b1b1-89ce6eb1d426"],
Cell[92417, 2323, 279, 5, 23, "Print",ExpressionUUID->"d4aff3be-25db-4607-ae0a-6eec3f288a97"],
Cell[92699, 2330, 420, 11, 23, "Print",ExpressionUUID->"fcdf6096-c12a-460d-bb1d-0ca0ce15543b"],
Cell[93122, 2343, 261, 5, 23, "Print",ExpressionUUID->"4e181b23-eed3-4f0c-9aff-7f6090a80292"],
Cell[93386, 2350, 268, 5, 23, "Print",ExpressionUUID->"f991e267-6885-4689-ba00-b074a1d8feab"],
Cell[93657, 2357, 279, 5, 23, "Print",ExpressionUUID->"f4dda496-33a0-4934-a091-7174f14e0b17"],
Cell[93939, 2364, 280, 5, 23, "Print",ExpressionUUID->"e9fbd6e1-958a-40e5-a1ae-f3ae3dc5c2b4"],
Cell[94222, 2371, 281, 5, 23, "Print",ExpressionUUID->"1839e477-7b93-47ba-abf7-ddd086e53d32"],
Cell[94506, 2378, 278, 5, 23, "Print",ExpressionUUID->"bb76fdc9-10da-403b-a4eb-9734fb14a14c"],
Cell[94787, 2385, 277, 5, 23, "Print",ExpressionUUID->"2abd0152-7b94-48be-9129-0fa78556ddb4"],
Cell[95067, 2392, 420, 11, 23, "Print",ExpressionUUID->"8225988d-ca2f-4575-8345-f79dd91a3629"],
Cell[95490, 2405, 264, 5, 23, "Print",ExpressionUUID->"189520bd-c248-4c4c-a01c-3cae7acf3d8d"],
Cell[95757, 2412, 265, 5, 23, "Print",ExpressionUUID->"330f2e95-a00d-49da-8b26-57c77dc57a8b"],
Cell[96025, 2419, 278, 5, 23, "Print",ExpressionUUID->"90479e43-ba6e-40c1-9243-25b9284e8e3c"],
Cell[96306, 2426, 279, 5, 23, "Print",ExpressionUUID->"d84a16e7-1648-4ba0-8fa1-ec94fc9d8dc9"],
Cell[96588, 2433, 279, 5, 23, "Print",ExpressionUUID->"12da1391-11cb-4d3e-af33-a88eb12142e1"],
Cell[96870, 2440, 278, 5, 23, "Print",ExpressionUUID->"641c530a-4c49-4925-97f3-d6b1e1aa2c91"],
Cell[97151, 2447, 279, 5, 23, "Print",ExpressionUUID->"9c419b8b-bd0b-4d73-b638-92d8b4815ec4"],
Cell[97433, 2454, 420, 11, 23, "Print",ExpressionUUID->"1a28b253-3a8d-4ce1-b8ad-001d5de38442"],
Cell[97856, 2467, 262, 5, 23, "Print",ExpressionUUID->"09f0a963-e809-4585-9e98-af9bb1754dc8"],
Cell[98121, 2474, 265, 5, 23, "Print",ExpressionUUID->"97f19286-39ab-4f5c-b6f8-9a0473edfc5c"],
Cell[98389, 2481, 279, 5, 23, "Print",ExpressionUUID->"c0dd0394-374c-4ee1-b446-4aacbf5f20ca"],
Cell[98671, 2488, 280, 5, 23, "Print",ExpressionUUID->"0a5aedb6-43c1-4cd6-8f63-5f056b2e3c56"],
Cell[98954, 2495, 279, 5, 23, "Print",ExpressionUUID->"37043217-16a0-4562-8f72-5f26e8389a18"],
Cell[99236, 2502, 280, 5, 23, "Print",ExpressionUUID->"4c2c4a9e-5454-48ee-a042-410905bd9a9d"],
Cell[99519, 2509, 277, 5, 23, "Print",ExpressionUUID->"d70e505c-8046-4d14-a465-92db220ec915"],
Cell[99799, 2516, 420, 11, 23, "Print",ExpressionUUID->"204beac7-b23e-4b6f-830a-990a58e6e1f2"],
Cell[100222, 2529, 262, 5, 23, "Print",ExpressionUUID->"4ad7712b-4fda-44af-89d3-5e2d50e17a75"],
Cell[100487, 2536, 266, 5, 23, "Print",ExpressionUUID->"cd8a5084-6619-44ee-a3c9-fbcf7549fae3"],
Cell[100756, 2543, 281, 5, 23, "Print",ExpressionUUID->"4832c9c1-7dd4-4499-a315-45cdbe3edca7"],
Cell[101040, 2550, 280, 5, 23, "Print",ExpressionUUID->"b7b7b35c-d08c-4322-9843-172b27a13eda"],
Cell[101323, 2557, 279, 5, 23, "Print",ExpressionUUID->"d8bd7529-d015-4970-9af0-4aaa8c1c53a4"],
Cell[101605, 2564, 278, 5, 23, "Print",ExpressionUUID->"3133a420-251d-4b93-9d30-d4873695dbf1"],
Cell[101886, 2571, 277, 5, 23, "Print",ExpressionUUID->"39bfdf4f-3a59-4285-85c5-7889c49fd4a7"],
Cell[102166, 2578, 420, 11, 23, "Print",ExpressionUUID->"9b9c79fa-fa09-44c3-b4e2-c2a8f9b69c7e"],
Cell[102589, 2591, 261, 5, 23, "Print",ExpressionUUID->"3ac7a09e-aa38-4201-bd01-83dd235a43af"],
Cell[102853, 2598, 266, 5, 23, "Print",ExpressionUUID->"64fb2881-0659-463f-aa09-dd84ff749f85"],
Cell[103122, 2605, 278, 5, 23, "Print",ExpressionUUID->"c1e5fc1b-edb9-46ab-827f-35872f4a53b5"],
Cell[103403, 2612, 280, 5, 23, "Print",ExpressionUUID->"265f36d3-97cd-4f72-9fa6-b158ec1fb6d3"],
Cell[103686, 2619, 279, 5, 23, "Print",ExpressionUUID->"1afd0d8f-ef86-4ffc-9ec3-4532eefc1bda"],
Cell[103968, 2626, 278, 5, 23, "Print",ExpressionUUID->"e1f91b20-f800-4757-9618-84d94cc64344"],
Cell[104249, 2633, 279, 5, 23, "Print",ExpressionUUID->"800bd6e4-0b68-4b82-a6a4-3b9568a2c33e"],
Cell[104531, 2640, 420, 11, 23, "Print",ExpressionUUID->"608d6f82-879d-46cd-9833-b7bbe3e18fc9"],
Cell[104954, 2653, 262, 5, 23, "Print",ExpressionUUID->"05824048-a9e7-4f88-ab73-742a008b16bb"],
Cell[105219, 2660, 266, 5, 23, "Print",ExpressionUUID->"26633978-9218-471a-b01d-8cf8119500d9"],
Cell[105488, 2667, 279, 5, 23, "Print",ExpressionUUID->"c510b800-3410-4348-a749-0ab538927fea"],
Cell[105770, 2674, 280, 5, 23, "Print",ExpressionUUID->"d535b851-1eed-40ab-9b5f-4469e6c4742c"],
Cell[106053, 2681, 279, 5, 23, "Print",ExpressionUUID->"c552aad8-7c29-4fe0-ab5f-e6803768c84c"],
Cell[106335, 2688, 278, 5, 23, "Print",ExpressionUUID->"534c04d1-9b59-4d04-9370-966f6a5fab58"],
Cell[106616, 2695, 277, 5, 23, "Print",ExpressionUUID->"572e7682-4fd6-4722-8d09-fa0e79748657"]
}, Open  ]]
}, Open  ]],
Cell[106920, 2704, 447, 9, 78, "Text",ExpressionUUID->"ab26b1d0-583c-407b-8012-c7d8ec18ce88"],
Cell[CellGroupData[{
Cell[107392, 2717, 2187, 59, 111, "Input",ExpressionUUID->"94d22050-000c-4a20-9182-7842930ec35e"],
Cell[CellGroupData[{
Cell[109604, 2780, 197, 4, 23, "Print",ExpressionUUID->"c95d9678-9ccc-4af0-aad0-45d4cd02252c"],
Cell[109804, 2786, 218, 5, 23, "Print",ExpressionUUID->"fea9bf89-9304-4d1d-8d70-8ab98e9bbb30"]
}, Open  ]]
}, Open  ]],
Cell[110049, 2795, 492, 9, 78, "Text",ExpressionUUID->"4ec4a7ee-783b-4f95-baa1-cb089caf86fb"],
Cell[CellGroupData[{
Cell[110566, 2808, 8541, 225, 866, "Input",ExpressionUUID->"af8e49bc-7171-476b-b754-550cbc3353ce"],
Cell[119110, 3035, 1664, 48, 43, "Output",ExpressionUUID->"c363ca1d-b0c9-46c9-b811-6a7dac0ab703"],
Cell[120777, 3085, 1664, 48, 43, "Output",ExpressionUUID->"9244e6c8-9b2c-4edd-a857-103e9999d2bf"],
Cell[122444, 3135, 299, 5, 33, "Output",ExpressionUUID->"de29a13f-1937-4aea-a7b2-8e08e05671b0"],
Cell[122746, 3142, 299, 5, 33, "Output",ExpressionUUID->"4b035cb7-d277-4712-a1ae-7b36de05a824"],
Cell[123048, 3149, 299, 5, 33, "Output",ExpressionUUID->"c6da8a2e-b558-4d71-a955-6cf060d10125"]
}, Open  ]],
Cell[123362, 3157, 217, 5, 45, "Text",ExpressionUUID->"70fbf846-9136-4021-b37b-16f21f768b8c"],
Cell[CellGroupData[{
Cell[123604, 3166, 6971, 193, 785, "Input",ExpressionUUID->"0bd2ce5e-bece-42fa-a94d-392b578b26e1"],
Cell[CellGroupData[{
Cell[130600, 3363, 334, 7, 23, "Print",ExpressionUUID->"d654e0d1-65b6-48af-9b6c-6a01d0483461"],
Cell[130937, 3372, 292, 5, 23, "Print",ExpressionUUID->"8e28adef-dd36-43c6-9aa5-515014c9c67c"],
Cell[131232, 3379, 305, 5, 23, "Print",ExpressionUUID->"d34f8822-1caa-4490-b824-0deccae6b0e0"],
Cell[131540, 3386, 306, 5, 23, "Print",ExpressionUUID->"a83c62d6-98e1-4081-9926-afa83f600553"],
Cell[131849, 3393, 305, 5, 23, "Print",ExpressionUUID->"c10fb69f-39c5-4fad-a609-116c736d4cc7"],
Cell[132157, 3400, 304, 5, 23, "Print",ExpressionUUID->"7acebd22-655d-4567-a8fd-69d66f861168"],
Cell[132464, 3407, 303, 5, 23, "Print",ExpressionUUID->"d8b7a966-49fd-4253-94f1-6d6e1d3db53c"]
}, Open  ]],
Cell[132782, 3415, 240, 3, 33, "Output",ExpressionUUID->"1cec41d7-5399-43b5-b96f-652bdf73bb46"],
Cell[133025, 3420, 242, 3, 33, "Output",ExpressionUUID->"13f48611-3911-480a-9f6c-bb3de3ef34ea"],
Cell[133270, 3425, 240, 3, 33, "Output",ExpressionUUID->"4c8b2cc1-9b45-4610-973d-38d9cc743b7e"],
Cell[133513, 3430, 272, 5, 23, "Print",ExpressionUUID->"47f0db13-8717-415b-bb76-57a5f1e0f874"]
}, Open  ]],
Cell[133800, 3438, 550, 10, 111, "Text",ExpressionUUID->"ca9f3880-a19f-49c0-9787-02aad2868fac"],
Cell[CellGroupData[{
Cell[134375, 3452, 5318, 152, 417, "Input",ExpressionUUID->"e824476b-9c93-4a0e-a41f-959302a779ad"],
Cell[139696, 3606, 667, 11, 33, "Output",ExpressionUUID->"85039efe-e08f-4c53-9c60-431ea102b1e0"]
}, Open  ]],
Cell[140378, 3620, 279, 5, 45, "Text",ExpressionUUID->"07b1bb1a-35bb-4cbc-91db-6a1f0db93f2e"],
Cell[CellGroupData[{
Cell[140682, 3629, 4660, 123, 397, "Input",ExpressionUUID->"1f4b0252-f4d3-4d32-9d2d-3f326833cce6"],
Cell[145345, 3754, 516, 11, 42, "Message",ExpressionUUID->"59d0520b-7b3a-407a-8b8b-262f5bd9224d"],
Cell[145864, 3767, 516, 11, 42, "Message",ExpressionUUID->"9da58d67-5768-4343-bd27-12a27ddf712e"],
Cell[146383, 3780, 516, 11, 42, "Message",ExpressionUUID->"60b573ba-02c6-40bf-809d-f6192efa199f"],
Cell[146902, 3793, 452, 10, 26, "Message",ExpressionUUID->"81c62b7f-7a6c-4997-8898-9826deb4a6dc"]
}, Open  ]],
Cell[147369, 3806, 418, 8, 78, "Text",ExpressionUUID->"b940ca59-2050-440f-867a-e0fec4e59e09"],
Cell[CellGroupData[{
Cell[147812, 3818, 10271, 291, 989, "Input",ExpressionUUID->"2be8ea30-0ced-4bf4-ba63-286a6f5844f7"],
Cell[CellGroupData[{
Cell[158108, 4113, 368, 9, 23, "Print",ExpressionUUID->"cbc83ba6-3c08-4586-84f2-25c3b56f4e51"],
Cell[158479, 4124, 264, 5, 23, "Print",ExpressionUUID->"ecd951d0-77eb-4e7a-a853-5dd33724c3b9"],
Cell[158746, 4131, 268, 5, 23, "Print",ExpressionUUID->"9e15400f-8287-4bb0-b820-7802402af0a6"],
Cell[159017, 4138, 283, 5, 23, "Print",ExpressionUUID->"10c77c97-52da-4872-8647-abef342bee45"],
Cell[159303, 4145, 282, 5, 23, "Print",ExpressionUUID->"fbba01fe-abe2-4cbb-bb4d-d3b1216821dd"],
Cell[159588, 4152, 278, 5, 23, "Print",ExpressionUUID->"c7773479-ed8c-4b8a-a8a9-64f6eb4444cf"],
Cell[159869, 4159, 280, 5, 23, "Print",ExpressionUUID->"4504d529-45f0-4931-814e-42d0b90d7f38"],
Cell[160152, 4166, 279, 5, 23, "Print",ExpressionUUID->"83d223dc-c951-4919-a86a-b913eb7ab1d4"],
Cell[160434, 4173, 367, 9, 23, "Print",ExpressionUUID->"1b82a82d-a900-4d8e-9fee-ac545334ec7a"],
Cell[160804, 4184, 264, 5, 23, "Print",ExpressionUUID->"9bc92293-8344-4163-98d8-e2b3dae2191e"],
Cell[161071, 4191, 268, 5, 23, "Print",ExpressionUUID->"ec470193-7f0d-40de-923a-71086a2ae3b6"],
Cell[161342, 4198, 283, 5, 23, "Print",ExpressionUUID->"9958f4d5-70f2-4fc3-86d4-f7d8cf339ccc"],
Cell[161628, 4205, 284, 5, 23, "Print",ExpressionUUID->"b755b286-0748-458d-8531-a5cc6a938454"],
Cell[161915, 4212, 283, 5, 23, "Print",ExpressionUUID->"d133407d-51be-40e5-8922-49b75350ed95"],
Cell[162201, 4219, 280, 5, 23, "Print",ExpressionUUID->"e4feacf3-3877-4f2b-b3cb-1be59766a56a"],
Cell[162484, 4226, 279, 5, 23, "Print",ExpressionUUID->"1ac86192-b78e-4627-807b-b54db0879584"],
Cell[162766, 4233, 368, 9, 23, "Print",ExpressionUUID->"952360b7-0ebb-4dfd-acc8-b570051a953a"],
Cell[163137, 4244, 266, 5, 23, "Print",ExpressionUUID->"2dd487a6-f7b0-4d18-9559-70482d3bf461"],
Cell[163406, 4251, 268, 5, 23, "Print",ExpressionUUID->"a4d7cd61-6281-4160-9b1b-0283399484c0"],
Cell[163677, 4258, 281, 5, 23, "Print",ExpressionUUID->"3ed57e09-21cb-4f70-9fd2-8868105f9f38"],
Cell[163961, 4265, 282, 5, 23, "Print",ExpressionUUID->"f673f510-e704-41af-8f79-18c1203bde2d"],
Cell[164246, 4272, 281, 5, 23, "Print",ExpressionUUID->"e65c60c0-ceb7-43b2-ba65-f65e431d3a49"],
Cell[164530, 4279, 280, 5, 23, "Print",ExpressionUUID->"1c2cbc68-d8a8-44dd-9328-031edac4348a"],
Cell[164813, 4286, 279, 5, 23, "Print",ExpressionUUID->"24f3b5d9-b20b-4393-af54-f75cb5dd935b"],
Cell[165095, 4293, 368, 9, 23, "Print",ExpressionUUID->"0901e342-b064-45ea-8455-f802ede9f285"],
Cell[165466, 4304, 264, 5, 23, "Print",ExpressionUUID->"99786afa-3776-4e58-b788-e57fe40d0977"],
Cell[165733, 4311, 267, 5, 23, "Print",ExpressionUUID->"059c21fe-df6b-47ae-afc9-f9a7c941e96b"],
Cell[166003, 4318, 281, 5, 23, "Print",ExpressionUUID->"8e061c5f-4ca6-401b-b00f-d14fa6dbf14e"],
Cell[166287, 4325, 284, 5, 23, "Print",ExpressionUUID->"b65baaf7-89b0-41bf-b505-7c056cf24cdb"],
Cell[166574, 4332, 281, 5, 23, "Print",ExpressionUUID->"5da4ac0e-a464-40e7-9685-59fcac1961bb"],
Cell[166858, 4339, 279, 5, 23, "Print",ExpressionUUID->"48fe5e78-e9fc-4219-94a8-6e6511f7dee8"],
Cell[167140, 4346, 279, 5, 23, "Print",ExpressionUUID->"0bd165aa-1f02-4016-b087-43a58e8ce52a"],
Cell[167422, 4353, 368, 9, 23, "Print",ExpressionUUID->"1b5ecd61-fc2a-421d-9f03-f9b5f1e19a17"],
Cell[167793, 4364, 266, 5, 23, "Print",ExpressionUUID->"b9166a56-09e0-4841-8025-c97baf388202"],
Cell[168062, 4371, 270, 5, 23, "Print",ExpressionUUID->"e2f3282f-95bf-41b2-ba7e-ca11d7cb8030"],
Cell[168335, 4378, 281, 5, 23, "Print",ExpressionUUID->"9e372476-bf50-43ec-b347-263033d2a51d"],
Cell[168619, 4385, 282, 5, 23, "Print",ExpressionUUID->"dfa12167-4690-43ae-8bb1-4171529b24f8"],
Cell[168904, 4392, 283, 5, 23, "Print",ExpressionUUID->"01fe9265-4bb4-4366-85c5-36bfb083c740"],
Cell[169190, 4399, 280, 5, 23, "Print",ExpressionUUID->"2033de9a-06c6-4a34-91e8-9b4a38b47532"],
Cell[169473, 4406, 279, 5, 23, "Print",ExpressionUUID->"ed0a57bd-c0fb-4fc1-a9cd-efdf98569037"],
Cell[169755, 4413, 368, 9, 23, "Print",ExpressionUUID->"6a7aa6bd-ad4e-4550-b12e-ca278eaba87e"],
Cell[170126, 4424, 266, 5, 23, "Print",ExpressionUUID->"b4b59340-656e-4f61-ae8e-542c3327a4b6"],
Cell[170395, 4431, 270, 5, 23, "Print",ExpressionUUID->"dfbb8b51-a778-479d-9bc5-05616ebd24fb"],
Cell[170668, 4438, 281, 5, 23, "Print",ExpressionUUID->"16bede66-e5bf-41d7-9ab4-3d654185d89d"],
Cell[170952, 4445, 284, 5, 23, "Print",ExpressionUUID->"7542fb36-e444-4a7e-808b-d4e6d038f4e8"],
Cell[171239, 4452, 281, 5, 23, "Print",ExpressionUUID->"10fb59af-e890-494c-921f-a16fd4af4931"],
Cell[171523, 4459, 280, 5, 23, "Print",ExpressionUUID->"101386cc-d941-4dea-b3b0-b4a898da3694"],
Cell[171806, 4466, 281, 5, 23, "Print",ExpressionUUID->"0930343c-27ba-4558-a133-9f8687c1e8c8"]
}, Open  ]],
Cell[172102, 4474, 231, 4, 33, "Output",ExpressionUUID->"0a673bac-39eb-4875-b390-27d9aa094c01"],
Cell[172336, 4480, 229, 4, 33, "Output",ExpressionUUID->"45e47281-a9e4-40fb-995f-1fb5dfe0502c"],
Cell[172568, 4486, 172, 2, 33, "Output",ExpressionUUID->"b0adb6ad-7d9f-458f-8b94-cb0a0225ccca"]
}, Open  ]],
Cell[172755, 4491, 330, 7, 45, "Text",ExpressionUUID->"5b7caeb8-d735-4d3a-9ec5-c5e4b4da62ca"],
Cell[CellGroupData[{
Cell[173110, 4502, 3299, 100, 172, "Input",ExpressionUUID->"c9776762-b08e-49ca-810e-f55cfa2213e6"],
Cell[176412, 4604, 219, 3, 33, "Output",ExpressionUUID->"ae5443ee-8486-43ca-8a1a-0a6437c22eb9"]
}, Open  ]],
Cell[176646, 4610, 347, 6, 45, "Text",ExpressionUUID->"9c407752-da3e-4fde-bc36-ca917a9a9f1f"],
Cell[176996, 4618, 3333, 99, 642, "Input",ExpressionUUID->"5aeab240-4b4a-4b85-9336-aaaa744e7de1"]
}
]
*)


